Non-Uniform L2 Cache Latency Across the Streaming Multiprocessors of an NVIDIA L40

The NVIDIA L40 exposes a 96 MiB L2 cache usually modeled as one uniform pool with a single hit latency. We show this is wrong at the granularity a kernel sees: L2-hit latency depends strongly and reproducibly on which physical streaming multiprocessor (SM) issues the load. A turn-serialized, %smid-resolved probe maps the hit latency across all 142 SMs in one launch; it is not a constant near 279 cycles but spans 222-339 cycles (a 52% range), with per-repetition noise below 0.01 cycles. An additive model $L = \mu + a(\mathrm{sm}) + b(\mathrm{slice})$ explains $R^2 = 0.87$ (0.98 with one rank-1 term), and the SM term is two-fold symmetric (two halves of 72 SMs at correlation $r = 0.999$), following the AD102 GPC layout. Independent access patterns agree per SM at $r = 1.000$, so the effect is physical. The same probe on a Blackwell RTX 5090 shows it generalizes, while the per-die pattern is device-specific. Read as a fingerprint, a single user-level probe identifies the SM within a device at 92%, and two physically identical L40s are separated at 100% despite near-identical mean latency (per-SM map $r = 0.63$): a per-die hardware identity, not a clock artifact. This is a self-localization and fingerprinting primitive: a kernel reads its own placement and device, not a victim's, and extracts no secret data. The map is stable, unchanged after an hour at full utilization on both devices. As a consequence, distributing latency-bound work by the map cuts makespan by up to 11%. Single-thread capacity, line-tag, prefetch-modifier, and persisting-L2 results appear as controls. The artifact contains seeds, raw observations, the trained model, and regeneration scripts.

==> anc/Makefile <==
NVCC ?= nvcc
NVCCFLAGS ?= -O3 -std=c++17 -lineinfo -arch=sm_89
BIN_DIR := build

TARGETS := $(BIN_DIR)/device_info $(BIN_DIR)/l2_latency $(BIN_DIR)/l2_retention \
	$(BIN_DIR)/memory_saturation $(BIN_DIR)/l2_topology $(BIN_DIR)/placement_sched

.PHONY: all clean paper

all: $(TARGETS)

$(BIN_DIR):
	mkdir -p $@

$(BIN_DIR)/device_info: src/device_info.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/l2_latency: src/l2_latency.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/l2_retention: src/l2_retention.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/memory_saturation: src/memory_saturation.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/l2_topology: src/l2_topology.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

$(BIN_DIR)/placement_sched: src/placement_sched.cu | $(BIN_DIR)
	$(NVCC) $(NVCCFLAGS) $< -o $@

paper:
	$(MAKE) -C paper

clean:
	rm -rf $(BIN_DIR)
	$(MAKE) -C paper clean


==> anc/PROJECT_README.md <==
# L40 L2 Latency Topology Study

This repository contains the manuscript and reproducibility artifact for a
characterization of the on-chip memory fabric of one NVIDIA L40 (full AD102)
GPU. The primary result is that L2-hit latency is **not uniform**: it depends
strongly and reproducibly on which physical streaming multiprocessor (SM)
issues the load.

The headline finding answers the central question:

> Does the physical SM-to-L2 path produce stable non-uniform latency?

Yes. A turn-serialized, `%smid`-resolved probe (`src/l2_topology.cu`) maps
L2-hit latency across all 142 SMs and finds a 222.5-339.2 cycle (52%) spread,
an additive model `L = mu + a(sm) + b(slice)` with R^2 = 0.87, and a two-fold
symmetry of the SM term (two halves of 72 SMs, r = 0.999) consistent with the
AD102 GPC layout. The effect is confirmed physical by an independent access
pattern (r = 1.000) and leaks ~6-7 bits of SM placement through timing.

The discovery is reinforced by three supporting studies: a trained SM-placement
oracle (99.2% exact-SM identification from a latency fingerprint), a
cross-architecture comparison showing the same structure on a Blackwell RTX 5090
(46% spread, an absolutely slower L2, and a device-specific fingerprint), and a
NUCA-aware work-placement experiment that cuts makespan by up to 11% for
latency-bound work (and nothing in the DRAM-bound regime).

Supporting single-thread controls cover the L2-hit/DRAM capacity regimes near
96 MiB, line-tag scaling, a null result for PTX prefetch-size modifiers, the
66 MiB persisting-L2 boundary, and sustained-throughput operating points.

The work does not claim cross-device superiority; all comparisons are
controlled conditions on the same L40.

## Hardware under test

- GPU: NVIDIA L40, 48 GB GDDR6 ECC, PCIe 4.0 x16
- CPU: Intel Xeon Gold 5418Y, 48 visible physical cores
- CUDA toolkit: 13.0 for the initial measurement campaign

Exact driver, firmware-visible properties, clocks, topology, command lines,
seeds, repetitions, and raw observations are captured by the experiment runner.

## Quick start

```bash
make
python3 scripts/run_topology.py --config config/topology.json
python3 scripts/run_experiments.py --config config/pilot.json
```

Results are written under `results/raw/<run-id>/`. No generated result is
silently overwritten.

## Reproducibility policy

- Every randomized address chain has an explicit 64-bit seed.
- Raw observations are CSV or JSON, with no binary-only result format.
- The run manifest records command lines, source hashes, host information, and
  CUDA/NVIDIA versions.
- Figures and LaTeX tables will be regenerated only from archived raw results.
- The final arXiv ancillary archive will be kept below 50 MB and will contain
  source, configurations, manifests, compressed raw data, and regeneration
  scripts.


==> anc/README.md <==
# Ancillary Artifact: L40 L2 Latency Topology Study

This ancillary directory supports the article "Non-Uniform L2 Cache Latency
Across the Streaming Multiprocessors of an NVIDIA L40".

The primary result is the per-SM L2-hit latency topology
(`src/l2_topology.cu`, `config/topology.json`,
`results/raw/l40_l2_topology_*`). Supporting it are: an SM-placement oracle
(`scripts/train_oracle.py`, `models/`), a cross-architecture comparison against a
Blackwell RTX 5090 (`config/topology_5090.json`, `results/raw/rtx5090_*`,
`scripts/analyze_cross_device.py`), and a NUCA-aware work-placement experiment
(`src/placement_sched.cu`, `config/placement.json`, `scripts/run_placement.py`,
`scripts/analyze_placement.py`). The capacity, line-tag, prefetch-modifier,
persisting-L2, and sustained-throughput runs are single-thread controls.

## Contents

- `src/`: CUDA microbenchmarks.
- `scripts/`: experiment runners, analysis scripts, and the arXiv packager.
- `config/`: JSON experiment configurations with seeds and repetitions.
- `results/raw/`: raw CSV/JSON observations and run manifests.
- `results/processed/`: regenerated summary CSV files used by the paper.
- `requirements.txt`: Python plotting dependencies used for figure regeneration.

The article TeX source is intentionally not placed in this ancillary directory,
following arXiv's ancillary-file guidance. The TeX source and figure PDFs are in
the root of the submission package.

## Reproducing figures from archived data

From the unpacked submission root:

```bash
cd anc
python3 scripts/analyze_topology.py results/raw/l40_l2_topology_20260621T130226Z --figures ../figures --processed results/processed
python3 scripts/analyze_capacity.py results/raw/l40_l2_capacity_pilot_20260621T113535Z/l2_latency.csv --output-prefix results/processed/capacity_pilot
python3 scripts/analyze_capacity.py results/raw/l40_l2_prefetch_granularity_20260621T114113Z/l2_latency.csv --output-prefix results/processed/prefetch_granularity
python3 scripts/analyze_tag_scaling.py results/raw/l40_l2_tag_scaling_20260621T115635Z/l2_latency.csv --output-prefix results/processed/tag_scaling
python3 scripts/analyze_retention.py results/raw/l40_l2_retention_pilot_20260621T115947Z/l2_retention.csv --output-prefix results/processed/retention_pilot
python3 scripts/analyze_saturation.py results/raw/l40_roofline_saturation_20260621T121327Z --output-prefix results/processed/roofline_saturation
```

The `l40_roofline_saturation_20260621T121327Z` run contains a compressed
`saturation_fma0000.csv.zst` raw log retained for transparency. The analysis
script excludes the zero-FMA mode because the compiler can collapse it into a
degenerate kernel. `zstd` is required if that compressed CSV is inspected.

## Re-running experiments

The original run used one NVIDIA L40 with CUDA 13.0. To re-run on a compatible
device:

```bash
make
python3 scripts/run_topology.py --config config/topology.json
python3 scripts/run_experiments.py --config config/pilot.json
python3 scripts/run_experiments.py --config config/tag_scaling.json
python3 scripts/run_experiments.py --config config/prefetch_granularity.json
python3 scripts/run_retention.py --config config/retention_pilot.json
python3 scripts/run_saturation.py --config config/saturation.json
```

New runs create new timestamped directories under `results/raw/` and do not
overwrite archived data.



==> anc/artifact_manifest.json <==
{
  "article": "Non-Uniform L2 Cache Latency Across the Streaming Multiprocessors of an NVIDIA L40",
  "files": [
    {
      "bytes": 936,
      "path": "anc/Makefile",
      "sha256": "d1df5715cd5d87215fde855219dbf08086bb2cbe55376d1dca28e5b9e5ccaa66"
    },
    {
      "bytes": 2825,
      "path": "anc/PROJECT_README.md",
      "sha256": "9b3e31a167d52d34b0ba748bf975234d8b86e4dc6e2c634f83b3bb52d567804c"
    },
    {
      "bytes": 3378,
      "path": "anc/README.md",
      "sha256": "c630bd365eeb45a509cd7844ee80a433a61e4a31fb13dad05b4c926aeb08d307"
    },
    {
      "bytes": 389,
      "path": "anc/config/oracle_5090.json",
      "sha256": "134445c116ad9a2b37b5c24763ea5c34cd090702893011fd444b3778e3d4f811"
    },
    {
      "bytes": 1212,
      "path": "anc/config/oracle_fingerprint.json",
      "sha256": "57374f980cb57d7bb83fe02c79d130385008f445c4265a9ab7d44f9a5c3db389"
    },
    {
      "bytes": 395,
      "path": "anc/config/oracle_l40b.json",
      "sha256": "4c3132c45c28d01e078dd51ab0293cbe8ea4fd764660f5ba9f253b3a07709854"
    },
    {
      "bytes": 318,
      "path": "anc/config/pilot.json",
      "sha256": "30c8be8464edc87e9e994d3722452fb722b2f152594138ba790b6594cc76c2e2"
    },
    {
      "bytes": 941,
      "path": "anc/config/placement.json",
      "sha256": "624a1261d86b2fcebcf0a2da40f7c7c50660ffa704c093e750869bc54a34f128"
    },
    {
      "bytes": 746,
      "path": "anc/config/prefetch_confirmation.json",
      "sha256": "44a6c155f857fa3c1d76f7f6f16aba21ec53fb689b4faef78519fd9d10140f06"
    },
    {
      "bytes": 399,
      "path": "anc/config/prefetch_granularity.json",
      "sha256": "5a45f8da2baa0293b130686a623b575bc17b375c25d1574bcae8a0b8e0fc535f"
    },
    {
      "bytes": 433,
      "path": "anc/config/retention_hotset.json",
      "sha256": "0691056a5d6c759f1bc1564ecd90ac0621d5b099c38c67984550bac35835b493"
    },
    {
      "bytes": 416,
      "path": "anc/config/retention_pilot.json",
      "sha256": "bfbe2cb9e3528353841228841da0fccb1fd0ecdb4c5645cf0f1c9a3f9d758f56"
    },
    {
      "bytes": 569,
      "path": "anc/config/roofline_saturation.json",
      "sha256": "34a60376bd43e0079b0cf1d46a4fedcb174ef2679fd51fbfc467d5491c3e15b0"
    },
    {
      "bytes": 243,
      "path": "anc/config/saturation.json",
      "sha256": "02381e51e44803fc92dfbddb1b0b550a23c1f1de8856f0d93b6460893d69d974"
    },
    {
      "bytes": 360,
      "path": "anc/config/stability_5090.json",
      "sha256": "022119085ca46550066462904dcab6e61753ba49795a87eb805b85a6c4df44c2"
    },
    {
      "bytes": 583,
      "path": "anc/config/stability_l40.json",
      "sha256": "c8a2cdd54ad4c75957e258cfb901a9cfe518a2a830aef930c8da750cda3e336b"
    },
    {
      "bytes": 1105,
      "path": "anc/config/tag_scaling.json",
      "sha256": "717e2e75aa5f9a31bd31f211d8f3adc9f8f4130fbd10561906b7dc17a0698304"
    },
    {
      "bytes": 853,
      "path": "anc/config/topology.json",
      "sha256": "e56c3e7e7841eefd57713e95a63bb0fa1ac8b0e51762aa42c45a18f5c90e7ad3"
    },
    {
      "bytes": 546,
      "path": "anc/config/topology_5090.json",
      "sha256": "503922fd4bac527355fd3a940398e20ff5f4f5b7012f181cd4214f63d8f58916"
    },
    {
      "bytes": 580,
      "path": "anc/config/topology_l40b.json",
      "sha256": "59e858993f50571d7287c1714e6110454d07e1a058efd55ad3ed20983df7919c"
    },
    {
      "bytes": 20401,
      "path": "anc/models/sample_fingerprints.npz",
      "sha256": "0b1e5164bed540a238903b95452c8f967241683b5d986825b1ebc40d83cfcbda"
    },
    {
      "bytes": 7835431,
      "path": "anc/models/sm_oracle.joblib",
      "sha256": "ad151c5db6933a26264ae7834330334ea5ac43d64414a17f84aef0450b8019c4"
    },
    {
      "bytes": 808,
      "path": "anc/models/sm_oracle_meta.json",
      "sha256": "ad59affcb5dc890d341b377ab8db8443ab7aeb4f261b9854e8fb988a58ff62ba"
    },
    {
      "bytes": 66,
      "path": "anc/requirements.txt",
      "sha256": "c2b5966ca466b3536748d6eeab939a4ef9b21eb879ee67a1a32ef1669e06481d"
    },
    {
      "bytes": 1169,
      "path": "anc/results/processed/capacity_pilot.csv",
      "sha256": "cb11762b48dcc4f1ef57f602c9d3d3e88695a4a6436db9c595a803e5592c6c9a"
    },
    {
      "bytes": 1251,
      "path": "anc/results/processed/cross_device_stats.json",
      "sha256": "35bf32ff4fce49133ca1ca9dd6676b5692b8e96f7c9407b99141468add4b50f1"
    },
    {
      "bytes": 750,
      "path": "anc/results/processed/locator_stats.json",
      "sha256": "a9ff12f298fdd87bab960a8d50a676cb73fbea2888c3479d9aa463d411ac1aa8"
    },
    {
      "bytes": 1789,
      "path": "anc/results/processed/oracle_eval.json",
      "sha256": "0b57f07f17de99868919dc9b4b7a1295ef64e9ccc38bcc20ba532c607d3ce155"
    },
    {
      "bytes": 1722,
      "path": "anc/results/processed/placement_stats.json",
      "sha256": "713c4d4bc9ba6781ea8acde7bd8fc12ec2f59e362bbe39cd22bd57e78847897b"
    },
    {
      "bytes": 2453,
      "path": "anc/results/processed/prefetch_confirmation.csv",
      "sha256": "2302167fc5b98a314b83205d0dd2568d0c53b14aa3696b08b2a468675e0ba346"
    },
    {
      "bytes": 6993,
      "path": "anc/results/processed/prefetch_granularity.csv",
      "sha256": "a5c71acd48ff57b14766ffa73a9c6cbff68329a0c631ea1954236304042aeed8"
    },
    {
      "bytes": 655,
      "path": "anc/results/processed/retention_hotset.csv",
      "sha256": "d95e0c3c4e85eff8ff5e9d5c78c5e575976ac62f27f4cc05084ee71943b84e13"
    },
    {
      "bytes": 887,
      "path": "anc/results/processed/retention_pilot.csv",
      "sha256": "50bbbf2208e96da7b54f091bb83cbe765adb399599aea94263b62d4bf18c0430"
    },
    {
      "bytes": 1445,
      "path": "anc/results/processed/roofline_saturation.csv",
      "sha256": "b3aaf23ac6cacac568e83e0183166f73d32a2d1ed1bef56bc568739b4140bcdc"
    },
    {
      "bytes": 436,
      "path": "anc/results/processed/samemodel_stats.json",
      "sha256": "032fd54e561372dea50a032fa54faf86ab4cf37afd623b584ab8af9989851592"
    },
    {
      "bytes": 1805,
      "path": "anc/results/processed/stability_stats.json",
      "sha256": "745f2a3890a867f54000f707c51030c7be637850cbe48482dbe05197bb49420a"
    },
    {
      "bytes": 427,
      "path": "anc/results/processed/tag_scaling.csv",
      "sha256": "de91c0e333e6d63db7d90dc187b6d94d97ea05ba19d0388fcf27a21e7b27a676"
    },
    {
      "bytes": 5291,
      "path": "anc/results/processed/topology_per_sm.csv",
      "sha256": "b467893a40280d01438e8e9983794f3061eb08926cc993943b6e6e30b5e1c993"
    },
    {
      "bytes": 1650,
      "path": "anc/results/processed/topology_stats.json",
      "sha256": "eb6a8acc0519fccaebd301b95838cadf8e0e58bd735de0d412dbb7bc557f0d7e"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_l2_capacity_pilot_20260621T113535Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 15663,
      "path": "anc/results/raw/l40_l2_capacity_pilot_20260621T113535Z/l2_latency.csv",
      "sha256": "2300e442a60bd51937fe0f7fe654d52009f6ef3897148b541cc4379e5ba2a973"
    },
    {
      "bytes": 27819,
      "path": "anc/results/raw/l40_l2_capacity_pilot_20260621T113535Z/manifest.json",
      "sha256": "fbb3cea4917590aba3bc20bff65a251b7f5a92cdfcf0a80953ec905ec2215173"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_l2_oracle_20260621T133233Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 29987,
      "path": "anc/results/raw/l40_l2_oracle_20260621T133233Z/manifest.json",
      "sha256": "70fd59d920dbf8d9a61353040eb10ec0c35e9c2d21c5dbc18e2b82ca5afc4b1e"
    },
    {
      "bytes": 4853439,
      "path": "anc/results/raw/l40_l2_oracle_20260621T133233Z/topology_fp_a256.csv.zst",
      "sha256": "fba8785dbfb9fe6ffef89d5f030e4e0ba8e718f1b9bc07ee86cca8d88ff72b40"
    },
    {
      "bytes": 3551224,
      "path": "anc/results/raw/l40_l2_oracle_20260621T133233Z/topology_fp_a32.csv.zst",
      "sha256": "ae0b8b55a64399ead9dc439665096f6cb09ce7bbbee57d5523054e43355322b4"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_l2_prefetch_confirmation_20260621T120639Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 63534,
      "path": "anc/results/raw/l40_l2_prefetch_confirmation_20260621T120639Z/l2_latency.csv",
      "sha256": "b8d8329c7058cf4fce9aefa0d80f911fc809e166c471e7437be86b9ee7c4f92d"
    },
    {
      "bytes": 65378,
      "path": "anc/results/raw/l40_l2_prefetch_confirmation_20260621T120639Z/manifest.json",
      "sha256": "ec5af5823d9e272f5caf6aa905a4b015e16cffd127875054d5fe6bdd504bd884"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_l2_prefetch_granularity_20260621T114113Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 89490,
      "path": "anc/results/raw/l40_l2_prefetch_granularity_20260621T114113Z/l2_latency.csv",
      "sha256": "29dedfb21aadda68f5bac9617ee4f0a65596ef1a4289c0d10759c52f76ac87af"
    },
    {
      "bytes": 150885,
      "path": "anc/results/raw/l40_l2_prefetch_granularity_20260621T114113Z/manifest.json",
      "sha256": "90d91bf84aeef0a1704f92f157f81938b4891b81ed550a25ce916423518ef265"
    },
    {
      "bytes": 16353,
      "path": "anc/results/raw/l40_l2_retention_hotset_20260621T124213Z/l2_retention.csv",
      "sha256": "81d35b39734decbabd89d69cda10d46d23a5eca39a180cb20b418bb543754adc"
    },
    {
      "bytes": 13818,
      "path": "anc/results/raw/l40_l2_retention_hotset_20260621T124213Z/manifest.json",
      "sha256": "7c2a53fc24822dd73cb226f61abccb7708683d40ba7acd7bb3a96ac4118af0eb"
    },
    {
      "bytes": 8268,
      "path": "anc/results/raw/l40_l2_retention_pilot_20260621T115947Z/l2_retention.csv",
      "sha256": "5d045c7d8347afd656075a7a54b597a352f6a01d3c75af71427e19eeeaa597e5"
    },
    {
      "bytes": 7470,
      "path": "anc/results/raw/l40_l2_retention_pilot_20260621T115947Z/manifest.json",
      "sha256": "d14b9b3d92bd12439b54f76e5743dd0b828c29dbcb8ef3f09dea3064c9b19840"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_l2_tag_scaling_20260621T115635Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 31657,
      "path": "anc/results/raw/l40_l2_tag_scaling_20260621T115635Z/l2_latency.csv",
      "sha256": "02bd83d19bec527dfe2b8c9db7934371f8649e6be95692ebe06bf1555830473c"
    },
    {
      "bytes": 85542,
      "path": "anc/results/raw/l40_l2_tag_scaling_20260621T115635Z/manifest.json",
      "sha256": "c4b930d91fe4c4b2f779e1625f3d9ab721f2eeada3c7d409807851f6611a5bea"
    },
    {
      "bytes": 290944,
      "path": "anc/results/raw/l40_l2_topology_20260621T130226Z/M_matrix.npy",
      "sha256": "fdecd14792e238af4489ef47b3fda411a7685a5fd82e2823be5324c42f300b14"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_l2_topology_20260621T130226Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 26336,
      "path": "anc/results/raw/l40_l2_topology_20260621T130226Z/manifest.json",
      "sha256": "85acf4e8bf8227dac301b3bc02ca45da626900bd42a99f470d44de0c942a9f39"
    },
    {
      "bytes": 143095,
      "path": "anc/results/raw/l40_l2_topology_20260621T130226Z/topology_chain_uniform.csv",
      "sha256": "52ce5ffa4475b69e5e19eadcdac8d753fbbdd7574b2b6aa33c7adc302740ed7e"
    },
    {
      "bytes": 9128049,
      "path": "anc/results/raw/l40_l2_topology_20260621T130226Z/topology_slice_sweep.csv",
      "sha256": "8a0bcf42a1adb2b781d54155fc122490668d5ee455adfadc26b4dc0113e03d4b"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_placement_20260621T144558Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 19855,
      "path": "anc/results/raw/l40_placement_20260621T144558Z/manifest.json",
      "sha256": "c9331781af4ba6d738f5d7fb5064d4557c5bd78611e976bdd96bd30031aba7eb"
    },
    {
      "bytes": 2849,
      "path": "anc/results/raw/l40_placement_20260621T144558Z/placement_dram_fill.csv",
      "sha256": "894c42558fc31b99ce21b343646f87ec4203b318645b964f2a7323ec7cc55b80"
    },
    {
      "bytes": 8431,
      "path": "anc/results/raw/l40_placement_20260621T144558Z/placement_l2_t1.csv",
      "sha256": "734cbacb7490595721d742cbeb5ca1658827ed29271b71f038fdf434cc0c943e"
    },
    {
      "bytes": 5084,
      "path": "anc/results/raw/l40_placement_20260621T144558Z/placement_l2_t8.csv",
      "sha256": "4d14e1a5b595df5d8e58e2dc4c7e53b8debc006fce265ab32b8089f2b55b1ffd"
    },
    {
      "bytes": 4638,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/manifest.json",
      "sha256": "ed63a5a3c37c6132ff749acefab826d78d0f88904b60d4e5e77366d222b52313"
    },
    {
      "bytes": 2803372,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0000.csv.zst",
      "sha256": "1ad3c4cfe533cc1e1c54392dd009f00403e23aeb368da8c8dd2440c4d554ecd9"
    },
    {
      "bytes": 5088,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0001.csv",
      "sha256": "c79e8f402d5f5060f4fc6f78b6045a344cbd9884d77cb93d7be23ce94c7d6ebf"
    },
    {
      "bytes": 5074,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0004.csv",
      "sha256": "b0615eb5d019e5447907d79679ea5623be123aea298385175e6ed1548b24f944"
    },
    {
      "bytes": 5091,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0016.csv",
      "sha256": "03e913655d861e3c076076a2bec570e42cc348e5a256a56ccd283c7f60e5faf2"
    },
    {
      "bytes": 4964,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0064.csv",
      "sha256": "f76619211c182fec0395316672014090a509e7fa00bb51c2490222d1c5da5c04"
    },
    {
      "bytes": 4436,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0256.csv",
      "sha256": "2658471bba2426a3703655f1537b02114afe5754eb73b62fd201abee8273f404"
    },
    {
      "bytes": 2987,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0512.csv",
      "sha256": "4737f716bd51a690700ee84bca934e9640e73f4c5d3eed5cd547fffcec221dc3"
    },
    {
      "bytes": 1739,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma1024.csv",
      "sha256": "b24d4882f72a379ff6a4c77fefecc39f2f1d9120cb39a5539028b2773adc0405"
    },
    {
      "bytes": 1860,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0000.csv",
      "sha256": "66692c565d542f7ca0ac375e5687ae582e00fddf95ffe45e8e7ead3a59e4f982"
    },
    {
      "bytes": 2104,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0001.csv",
      "sha256": "5d11d0e0b7ff0cfd07e953fe9e03e15eb737f853da406722b8317e06a110348e"
    },
    {
      "bytes": 2105,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0004.csv",
      "sha256": "dd64e1e4b1178968ebf4dbb2744b8417107e0e88df22fc9369563e8adbadb52f"
    },
    {
      "bytes": 2105,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0016.csv",
      "sha256": "fe8f823ec839c208d6d87c5a82087102765d56568425b5bb1b5c304407fba01f"
    },
    {
      "bytes": 2095,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0064.csv",
      "sha256": "ff47f2e959e0c1127186f46094e46e53a7062d00fc858528f5565661b54d7c35"
    },
    {
      "bytes": 2091,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0256.csv",
      "sha256": "a8183db257c99be1e5690eefb431a2721515ea674c32888e536b09d89705d843"
    },
    {
      "bytes": 2085,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0512.csv",
      "sha256": "fdb1bd6e012145dfcc3c82cb7614288705d79847b5876936ec9f247dfeb39aff"
    },
    {
      "bytes": 2234,
      "path": "anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma1024.csv",
      "sha256": "6c2bb81b9863f36afe07f6d0f31a7f508d722c8f9b93c425ef30e4a36c5e3139"
    },
    {
      "bytes": 937,
      "path": "anc/results/raw/l40_stability_20260621T145905Z/device_info.json",
      "sha256": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52"
    },
    {
      "bytes": 1548,
      "path": "anc/results/raw/l40_stability_20260621T145905Z/manifest.json",
      "sha256": "92079110707588cd9cffd9783e05fd7322966d136db926e45b9cb0c25131e710"
    },
    {
      "bytes": 526762,
      "path": "anc/results/raw/l40_stability_20260621T145905Z/stability_snapshots.csv.zst",
      "sha256": "bc2b09b82c27dceef19c5d7613599f5048a28677b0dc243d39f52b51d55124e9"
    },
    {
      "bytes": 77434,
      "path": "anc/results/raw/l40_stability_20260621T145905Z/stability_telemetry.csv",
      "sha256": "69092b063550b449fb77d5ed4d9610226ae71cd8318baf09f3125433854e135d"
    },
    {
      "bytes": 1631,
      "path": "anc/results/raw/l40_sustained_saturation_20260621T115424Z/manifest.json",
      "sha256": "c1a26f6bf853b5d2424fa9503d3952c4d2147932883fe6b2ba9f703cabbbca93"
    },
    {
      "bytes": 7440,
      "path": "anc/results/raw/l40_sustained_saturation_20260621T115424Z/saturation_balanced.csv",
      "sha256": "5b9cca9bbebfabf9b810af1cb7023bf54d7f46946a04d0b17b4f5e7567405ec5"
    },
    {
      "bytes": 12627,
      "path": "anc/results/raw/l40_sustained_saturation_20260621T115424Z/saturation_memory.csv",
      "sha256": "1bfb88cee41b2eea93c541766fec917e3fd0ef899d260d2d28a444e4179540af"
    },
    {
      "bytes": 4710,
      "path": "anc/results/raw/l40_sustained_saturation_20260621T115424Z/telemetry_balanced.csv",
      "sha256": "87fa3fa00a3c629123b34e9514e68fb03497d4f3bf2a45d7f7a316d63fcaa164"
    },
    {
      "bytes": 4611,
      "path": "anc/results/raw/l40_sustained_saturation_20260621T115424Z/telemetry_memory.csv",
      "sha256": "eb94e9b221d209a15a006cfe3ff55ee291cfb7b75ac1d9a9c36d2454c8dcf4ab"
    },
    {
      "bytes": 938,
      "path": "anc/results/raw/l40b_oracle_20260621T155730Z/device_info.json",
      "sha256": "18a9f2cfdfc855e8e28389d2df87df6914ef2a78454bbadd899bb1e3caf3eca7"
    },
    {
      "bytes": 21512,
      "path": "anc/results/raw/l40b_oracle_20260621T155730Z/manifest.json",
      "sha256": "c35e8dd93dc38610c1e96ab8edd9b2c79823873e473410091a98531b2ce874bf"
    },
    {
      "bytes": 4848158,
      "path": "anc/results/raw/l40b_oracle_20260621T155730Z/topology_fp_a256.csv.zst",
      "sha256": "be730993e61e1f507f6ef522dce38eabe1dbe790234f619b5442e5dbf5bf1bdc"
    },
    {
      "bytes": 938,
      "path": "anc/results/raw/l40b_topology_20260621T155846Z/device_info.json",
      "sha256": "18a9f2cfdfc855e8e28389d2df87df6914ef2a78454bbadd899bb1e3caf3eca7"
    },
    {
      "bytes": 23148,
      "path": "anc/results/raw/l40b_topology_20260621T155846Z/manifest.json",
      "sha256": "a4075d3b94245e275d5d4cc303fa4358dfeb7c21320f2de536e2073599362629"
    },
    {
      "bytes": 143087,
      "path": "anc/results/raw/l40b_topology_20260621T155846Z/topology_chain_uniform.csv",
      "sha256": "54a47b21d2e3c0b083c067b011799b829cb1a5d03433d9322d8111bbba83fe85"
    },
    {
      "bytes": 1369865,
      "path": "anc/results/raw/l40b_topology_20260621T155846Z/topology_slice_sweep.csv.zst",
      "sha256": "7d132dd117cf01d8fcb7e6fb3e94bf5c703b22f854ce4de6f5246c053ff559d1"
    },
    {
      "bytes": 952,
      "path": "anc/results/raw/rtx5090_oracle_20260621T143312Z/device_info.json",
      "sha256": "b73056fe1c973d59a8291e8e5a4e417f4df3d564746a0f6ce00e87673d1066b6"
    },
    {
      "bytes": 21121,
      "path": "anc/results/raw/rtx5090_oracle_20260621T143312Z/manifest.json",
      "sha256": "0d9f0cfe118efa0bfb9f9ef21cb57f0e317acc2687018aba154400722148d04e"
    },
    {
      "bytes": 6539086,
      "path": "anc/results/raw/rtx5090_oracle_20260621T143312Z/topology_fp_a256.csv.zst",
      "sha256": "7d6bdf4ad753db0a804c00567a94e7976c944fdc4f23e99f71bb09d5ef4647e8"
    },
    {
      "bytes": 952,
      "path": "anc/results/raw/rtx5090_stability_20260621T150146Z/device_info.json",
      "sha256": "b73056fe1c973d59a8291e8e5a4e417f4df3d564746a0f6ce00e87673d1066b6"
    },
    {
      "bytes": 1329,
      "path": "anc/results/raw/rtx5090_stability_20260621T150146Z/manifest.json",
      "sha256": "b6ba96e0faed86feeb8cbba37dee57c77b6144374196b559eb86442b0f600138"
    },
    {
      "bytes": 814548,
      "path": "anc/results/raw/rtx5090_stability_20260621T150146Z/stability_snapshots.csv.zst",
      "sha256": "6694e92025533cbc14a365b4c70912058862b1d7dd12723f05f55eda157ca45b"
    },
    {
      "bytes": 77508,
      "path": "anc/results/raw/rtx5090_stability_20260621T150146Z/stability_telemetry.csv",
      "sha256": "53fcd2e9420a2844669b32ac3f85e0e3c1285160431c11c509cbf8cdcecc0c1c"
    },
    {
      "bytes": 952,
      "path": "anc/results/raw/rtx5090_topology_20260621T142928Z/device_info.json",
      "sha256": "b73056fe1c973d59a8291e8e5a4e417f4df3d564746a0f6ce00e87673d1066b6"
    },
    {
      "bytes": 22726,
      "path": "anc/results/raw/rtx5090_topology_20260621T142928Z/manifest.json",
      "sha256": "914394cad50c3b9b4577438220201fd66df9ae3f698a0cb7c20b249c4d323af7"
    },
    {
      "bytes": 172271,
      "path": "anc/results/raw/rtx5090_topology_20260621T142928Z/topology_chain_uniform.csv",
      "sha256": "8f873287eb87618b112ce37d002302f489d1d81d756264a1f4b359c0705bfd52"
    },
    {
      "bytes": 1443200,
      "path": "anc/results/raw/rtx5090_topology_20260621T142928Z/topology_slice_sweep.csv.zst",
      "sha256": "4756463e15443b10f2aac3ddc2da8fd02fc90c84ea08ae0064974f8d1ae44e39"
    },
    {
      "bytes": 2914,
      "path": "anc/scripts/analyze_capacity.py",
      "sha256": "1c126630a4695ed954c17a2d6d50deed0d9b778b3b073acfea9b8cb059a79f97"
    },
    {
      "bytes": 6111,
      "path": "anc/scripts/analyze_cross_device.py",
      "sha256": "9e875354d5c1c0fb776d3ed359aad12538aee20ac784320c707b3ca364f828fb"
    },
    {
      "bytes": 4941,
      "path": "anc/scripts/analyze_locator.py",
      "sha256": "8794a29839589e46c26cb0b86ff382536b673ffeebc38324456c17e03bc32aba"
    },
    {
      "bytes": 3191,
      "path": "anc/scripts/analyze_placement.py",
      "sha256": "687ca1159fc9154ccba8b9986252c29aed5cf7fe29fafb7ab785efa41fc75d8a"
    },
    {
      "bytes": 3011,
      "path": "anc/scripts/analyze_retention.py",
      "sha256": "9e168801ceec4eb14bfda8b201fe745639d3ac696097ed188cc519e60ce85431"
    },
    {
      "bytes": 2715,
      "path": "anc/scripts/analyze_retention_hotset.py",
      "sha256": "14c752284f2507603243be41545fd2f4de96020d9ae9f47ac96c8e6d7a5caccf"
    },
    {
      "bytes": 4713,
      "path": "anc/scripts/analyze_samemodel.py",
      "sha256": "8b87892d8d61b26fb354c83ba1441cf97f7debbe475a873141821faadb499b49"
    },
    {
      "bytes": 6977,
      "path": "anc/scripts/analyze_saturation.py",
      "sha256": "bb0d1d9dea75fd0c0a6b283b4f8e8c5029970ae0b085e52d4a116a949809a27e"
    },
    {
      "bytes": 6634,
      "path": "anc/scripts/analyze_stability.py",
      "sha256": "a8488f06e003af0ce6212b87c800eb28016354fe340abb0444e140ee73a1379d"
    },
    {
      "bytes": 3721,
      "path": "anc/scripts/analyze_tag_scaling.py",
      "sha256": "05bd4fcf58897789e7b2a087f07701cc45bf25784521575557bf291f0785e566"
    },
    {
      "bytes": 10500,
      "path": "anc/scripts/analyze_topology.py",
      "sha256": "2aca0fd4f4789d9d63f38437fbbb2ddf02ec40521845f45dddac81ffda1c88f5"
    },
    {
      "bytes": 4743,
      "path": "anc/scripts/package_arxiv.py",
      "sha256": "90b79eb0642605b69727c17d350781b2659bcd7864633e5972c39f46b65520f2"
    },
    {
      "bytes": 1785,
      "path": "anc/scripts/predict_sm.py",
      "sha256": "36377387d6b3cecdde880aa04e03a23ff5c53fb1c15bc17bdb246df8f4a5309a"
    },
    {
      "bytes": 7591,
      "path": "anc/scripts/run_experiments.py",
      "sha256": "88c3b4ae1fb366a4350ae529c016ddea6168d7dc1431d7114d2b23e168c694af"
    },
    {
      "bytes": 3614,
      "path": "anc/scripts/run_placement.py",
      "sha256": "41794376a8374fec71e72aa0a48b6b61e80a8f8be3559d9c95d66884cae8ca38"
    },
    {
      "bytes": 4498,
      "path": "anc/scripts/run_retention.py",
      "sha256": "051886f9b123d3580b722f12b414ef6925f4819fbc775b3260d406254df13046"
    },
    {
      "bytes": 4366,
      "path": "anc/scripts/run_saturation.py",
      "sha256": "9d77f10b958f65d6f7ccdf29696bad73526b98c41c513b58c447a1ef4f0dffe3"
    },
    {
      "bytes": 3723,
      "path": "anc/scripts/run_stability.py",
      "sha256": "eee0d4a1591c4ae30efb1f5f0acb59b202ae3071643024cd7038884b5471862f"
    },
    {
      "bytes": 5448,
      "path": "anc/scripts/run_topology.py",
      "sha256": "194a26895478a95bed383ecb1453ce45bba3b4993f98ac76ee51154f1fa003f0"
    },
    {
      "bytes": 8830,
      "path": "anc/scripts/train_oracle.py",
      "sha256": "ef632f7461f4233bc83c66202f882c0e14c21798ba582dc4d7d556acfee87228"
    },
    {
      "bytes": 4870,
      "path": "anc/src/device_info.cu",
      "sha256": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae"
    },
    {
      "bytes": 8390,
      "path": "anc/src/l2_latency.cu",
      "sha256": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100"
    },
    {
      "bytes": 10692,
      "path": "anc/src/l2_retention.cu",
      "sha256": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c"
    },
    {
      "bytes": 19100,
      "path": "anc/src/l2_topology.cu",
      "sha256": "5d06bf2bd350bf5f408e38532324d6c821ef38d05567de08e96ae74bd6c16620"
    },
    {
      "bytes": 4774,
      "path": "anc/src/memory_saturation.cu",
      "sha256": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
    },
    {
      "bytes": 11508,
      "path": "anc/src/placement_sched.cu",
      "sha256": "33c92424ce86a4e3ae61715cb8025a598925087d5e58e75bd7548a7ece7b8488"
    },
    {
      "bytes": 8151,
      "path": "anc/src/topology_stability.cu",
      "sha256": "951a61512f188ed5219b3c278d9157dc5486bee5ca17a917542998b86c4d8c84"
    },
    {
      "bytes": 15330,
      "path": "figures/capacity_pilot.pdf",
      "sha256": "d72e64a01a73900a7faeb4050fd7665edcdd70a193d2d0f4e24b68a15705c483"
    },
    {
      "bytes": 23427,
      "path": "figures/cross_device.pdf",
      "sha256": "9aa4de217a1a211ef7006fd62c9899f57ce9dcc5e75c0bc90c38f6675c0aff42"
    },
    {
      "bytes": 108449,
      "path": "figures/locator.pdf",
      "sha256": "13cf58efe79190fde7bfed72e1e7c3253300ebb0f04b63f428f37176fee42921"
    },
    {
      "bytes": 18088,
      "path": "figures/placement.pdf",
      "sha256": "c80295c5af681438cd7384763521c03640563a7d7306a3a4c81578033cde98db"
    },
    {
      "bytes": 19161,
      "path": "figures/prefetch_granularity.pdf",
      "sha256": "0a18e0915b3065450b33cf39d5c18fd206f28c923c34c37083f90a1cbc168660"
    },
    {
      "bytes": 17510,
      "path": "figures/retention_pilot.pdf",
      "sha256": "c7db01b3f3e370cec9310d2a61eabac3e86da68dac0fd7ecd569cedadc720766"
    },
    {
      "bytes": 18262,
      "path": "figures/roofline_saturation.pdf",
      "sha256": "2af81071bfd3094bba71b2b83427ec9d02e87f3e05e748648c8d8b8ab4b89f67"
    },
    {
      "bytes": 19271,
      "path": "figures/samemodel.pdf",
      "sha256": "e0e8590d0e74e72620235ded5490ba3f40eb763541d291de64e819dedb29b4fc"
    },
    {
      "bytes": 19822,
      "path": "figures/stability.pdf",
      "sha256": "a694933d6d2e79c1f545bfab74f4c506411e4b265d77c85b58bed87cd5dd428d"
    },
    {
      "bytes": 24645,
      "path": "figures/tag_scaling.pdf",
      "sha256": "307b987c2fa9fb862c24a8f1d619735f6d89de02fa1a1abe1afd7938911dcdcc"
    },
    {
      "bytes": 88560,
      "path": "figures/topology_heatmap.pdf",
      "sha256": "41c93428df923ebec122c395c057d64887c7972792e0a539d511644f3f33a96c"
    },
    {
      "bytes": 359242,
      "path": "figures/topology_model.pdf",
      "sha256": "c0667b402c4b6e282e0671ce9ff0e4c36ea497b1a1df8bcdde195c2075d59397"
    },
    {
      "bytes": 21636,
      "path": "figures/topology_per_sm.pdf",
      "sha256": "47bdb88c85302798e27e8b65390553874c61832285bab5d951a017af6efdc10a"
    },
    {
      "bytes": 3595,
      "path": "main.bbl",
      "sha256": "7267e434967e47e7f26a8bd0cf6c1c4186984abae03fb63262caea2f6f340430"
    },
    {
      "bytes": 46401,
      "path": "main.tex",
      "sha256": "4e86eb20383db3f24fb31446b26fe4435d1b4710317068d5778cb45de0e8d480"
    },
    {
      "bytes": 5265,
      "path": "refs.bib",
      "sha256": "6d508b9360d1e2fbbf253482ad53e75dfe8709604fb8e37a9dc89b21b233c6cd"
    }
  ],
  "notes": [
    "TeX source files are kept at submission root, not under anc/.",
    "Large zero-FMA roofline raw CSV is excluded; compressed .zst copy is retained.",
    "The per-SM L2 latency topology is the primary result; raw data are in results/raw/l40_l2_topology_*, regenerated by scripts/analyze_topology.py.",
    "Supporting studies: SM-placement oracle (models/, train_oracle.py), cross-architecture comparison vs RTX 5090 (results/raw/rtx5090_*, analyze_cross_device.py), and NUCA-aware placement (results/raw/l40_placement_*, run_placement.py, analyze_placement.py)."
  ],
  "schema_version": 1
}


==> anc/config/oracle_5090.json <==
{
  "campaign": "rtx5090_oracle",
  "description": "Labeled per-SM L2-latency fingerprints on the RTX 5090, same 32-probe bank as the L40 oracle, for the cross-device transfer test.",
  "runs": [
    {"name": "fp_a256", "mode": "fingerprint", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 256, "n_probes": 32, "warm": 24, "measured": 256, "shots": 500, "seed": 204}
  ]
}


==> anc/config/oracle_fingerprint.json <==
{
  "campaign": "l40_l2_oracle",
  "description": "Labeled per-SM L2-latency fingerprints for the SM-placement oracle. Each shot measures, for every physical SM, a 32-probe latency fingerprint (32 fixed 256 B-spaced L2 lines). The measurement length A (loads per probe) is swept to characterize placement-inference accuracy versus probe cost; small A gives realistic single-shot noise. Labels are the physical SM identifier read from %smid.",
  "runs": [
    {"name": "fp_a32",  "mode": "fingerprint", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 256, "n_probes": 32, "warm": 24, "measured": 32,  "shots": 500, "seed": 101},
    {"name": "fp_a64",  "mode": "fingerprint", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 256, "n_probes": 32, "warm": 24, "measured": 64,  "shots": 500, "seed": 102},
    {"name": "fp_a128", "mode": "fingerprint", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 256, "n_probes": 32, "warm": 24, "measured": 128, "shots": 500, "seed": 103},
    {"name": "fp_a256", "mode": "fingerprint", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 256, "n_probes": 32, "warm": 24, "measured": 256, "shots": 500, "seed": 104}
  ]
}


==> anc/config/oracle_l40b.json <==
{
  "campaign": "l40b_oracle",
  "description": "Labeled 32-probe fingerprints on the second L40, same bank/protocol as the first L40 oracle (A=256), for same-model device fingerprinting.",
  "runs": [
    {"name": "fp_a256", "mode": "fingerprint", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 256, "n_probes": 32, "warm": 24, "measured": 256, "shots": 500, "seed": 304}
  ]
}


==> anc/config/pilot.json <==
{
  "campaign": "l40_l2_capacity_pilot",
  "seed": 20260621,
  "line_bytes": 128,
  "accesses": 2000000,
  "repetitions": 9,
  "footprints_mib": [
    0.25,
    0.5,
    1,
    2,
    4,
    8,
    16,
    32,
    48,
    64,
    80,
    88,
    92,
    96,
    100,
    104,
    112,
    128,
    160,
    192
  ]
}



==> anc/config/placement.json <==
{
  "campaign": "l40_placement",
  "description": "NUCA-aware work placement makespan: oblivious vs aware (per-SM 1/latency from the topology map) vs dynamic work-stealing. The L2 runs are latency-bound and L2-resident; the dram run uses a large per-thread footprint that fills VRAM as a negative control where the topology no longer helps.",
  "runs": [
    {"name": "l2_t1",   "region_words": 16384, "threads_per_block": 1,  "chain_kind": "random", "base_work": 200000, "reps": 25, "seed": 1,  "lat_csv": "results/processed/topology_per_sm.csv"},
    {"name": "l2_t8",   "region_words": 8192,  "threads_per_block": 8,  "chain_kind": "random", "base_work": 120000, "reps": 15, "seed": 2,  "lat_csv": "results/processed/topology_per_sm.csv"},
    {"name": "dram_fill", "region_words": 2097152, "threads_per_block": 24, "chain_kind": "seq", "base_work": 300000, "reps": 8, "seed": 3, "lat_csv": "results/processed/topology_per_sm.csv"}
  ]
}


==> anc/config/prefetch_confirmation.json <==
{
  "campaign": "l40_l2_prefetch_confirmation",
  "seed": 20261001,
  "order_seed": 4102026,
  "shuffle_conditions": true,
  "common_seed_by_shape": true,
  "accesses": 2000000,
  "repetitions": 15,
  "condition_groups": [
    {
      "line_bytes": [
        128
      ],
      "prefetch_modes": [
        "default",
        "64B",
        "128B",
        "256B"
      ],
      "footprints_mib": [
        88,
        92,
        96,
        100,
        104
      ]
    },
    {
      "line_bytes": [
        256
      ],
      "prefetch_modes": [
        "default",
        "64B",
        "128B",
        "256B"
      ],
      "footprints_mib": [
        184,
        192,
        200,
        208,
        216,
        224
      ]
    }
  ]
}


==> anc/config/prefetch_granularity.json <==
{
  "campaign": "l40_l2_prefetch_granularity",
  "seed": 20260701,
  "line_bytes": [
    128,
    256
  ],
  "prefetch_modes": [
    "default",
    "64B",
    "128B",
    "256B"
  ],
  "accesses": 1000000,
  "repetitions": 7,
  "footprints_mib": [
    32,
    48,
    64,
    80,
    88,
    92,
    96,
    100,
    104,
    112,
    128,
    160,
    192,
    224,
    256,
    320,
    384
  ]
}


==> anc/config/retention_hotset.json <==
{
  "campaign": "l40_l2_retention_hotset",
  "seed": 20260901,
  "hot_mib": [
    16,
    32,
    48,
    64,
    72,
    80,
    88
  ],
  "cold_mib": [
    0,
    256
  ],
  "line_bytes": 128,
  "probe_accesses": 1000000,
  "repetitions": 7,
  "policies": [
    {
      "name": "normal",
      "setaside_mib": 0,
      "hit_ratio": 0
    },
    {
      "name": "persist",
      "setaside_mib": 66,
      "hit_ratio": 1
    }
  ]
}


==> anc/config/retention_pilot.json <==
{
  "campaign": "l40_l2_retention_pilot",
  "seed": 20260801,
  "hot_mib": 32,
  "cold_mib": [
    0,
    32,
    64,
    96,
    128,
    192,
    256
  ],
  "line_bytes": 128,
  "probe_accesses": 1000000,
  "repetitions": 7,
  "policies": [
    {
      "name": "normal",
      "setaside_mib": 0,
      "hit_ratio": 0
    },
    {
      "name": "persist",
      "setaside_mib": 66,
      "hit_ratio": 1
    }
  ]
}


==> anc/config/roofline_saturation.json <==
{
  "campaign": "l40_roofline_saturation",
  "working_set_gib": 40,
  "duration_seconds": 12,
  "modes": [
    {
      "name": "fma0001",
      "fma_iterations": 1
    },
    {
      "name": "fma0004",
      "fma_iterations": 4
    },
    {
      "name": "fma0016",
      "fma_iterations": 16
    },
    {
      "name": "fma0064",
      "fma_iterations": 64
    },
    {
      "name": "fma0256",
      "fma_iterations": 256
    },
    {
      "name": "fma0512",
      "fma_iterations": 512
    },
    {
      "name": "fma1024",
      "fma_iterations": 1024
    }
  ]
}


==> anc/config/saturation.json <==
{
  "campaign": "l40_sustained_saturation",
  "working_set_gib": 40,
  "duration_seconds": 30,
  "modes": [
    {
      "name": "memory",
      "fma_iterations": 1
    },
    {
      "name": "balanced",
      "fma_iterations": 512
    }
  ]
}


==> anc/config/stability_5090.json <==
{
  "campaign": "rtx5090_stability",
  "description": "60-minute topology stability under sustained full GPU+VRAM load on the RTX 5090 (Blackwell), same protocol as the L40 stability run with a ~26 GiB buffer.",
  "vram_gib": 26, "duration_sec": 3600, "snapshot_period_sec": 60,
  "load_iters": 64, "n_probes": 32, "measured": 512, "telemetry_period_sec": 3
}


==> anc/config/stability_l40.json <==
{
  "campaign": "l40_stability",
  "description": "60-minute topology stability under sustained full GPU+VRAM load on the L40. A ~38 GiB buffer is hammered by a compute+memory load kernel in 60 s bursts that keep utilization at 100%; between bursts a 32-probe per-SM fingerprint snapshot is taken (same bank as the placement oracle). Tests whether the NUCA topology and the location side channel are stable over time and under load.",
  "vram_gib": 38, "duration_sec": 3600, "snapshot_period_sec": 60,
  "load_iters": 64, "n_probes": 32, "measured": 512, "telemetry_period_sec": 3
}


==> anc/config/tag_scaling.json <==
{
  "campaign": "l40_l2_tag_scaling",
  "seed": 20260901,
  "prefetch_modes": [
    "default"
  ],
  "accesses": 1000000,
  "repetitions": 5,
  "condition_groups": [
    {
      "line_bytes": [
        32,
        64,
        128
      ],
      "footprints_mib": [
        48,
        64,
        80,
        88,
        92,
        96,
        100,
        104,
        112,
        128,
        160
      ]
    },
    {
      "line_bytes": [
        256
      ],
      "footprints_mib": [
        96,
        128,
        160,
        176,
        184,
        192,
        200,
        208,
        224,
        256,
        320
      ]
    },
    {
      "line_bytes": [
        512
      ],
      "footprints_mib": [
        192,
        256,
        320,
        352,
        368,
        384,
        400,
        416,
        448,
        512,
        640
      ]
    },
    {
      "line_bytes": [
        1024
      ],
      "footprints_mib": [
        384,
        512,
        640,
        704,
        736,
        768,
        800,
        832,
        896,
        1024
      ]
    }
  ]
}


==> anc/config/topology.json <==
{
  "campaign": "l40_l2_topology",
  "description": "Per-SM L2 access-latency topology of one NVIDIA L40. The slice_sweep run measures isolated single-line L2-hit latency from every physical SM to 256 consecutive 128 B lines (each line owned by one L2 slice). The chain_uniform run measures the per-SM average latency to a 2 MiB random chain that touches the whole slice ensemble.",
  "runs": [
    {
      "name": "slice_sweep",
      "mode": "single",
      "arena_mib": 16,
      "offset_start_bytes": 0,
      "offset_step_bytes": 128,
      "offset_count": 256,
      "warm": 2000,
      "measured": 8192,
      "reps": 4,
      "seed": 1
    },
    {
      "name": "chain_uniform",
      "mode": "chain",
      "footprint_mib": 2,
      "line_bytes": 128,
      "warm": 4000,
      "measured": 8192,
      "reps": 16,
      "seed": 11
    }
  ]
}


==> anc/config/topology_5090.json <==
{
  "campaign": "rtx5090_topology",
  "description": "Per-SM L2 access-latency topology of one NVIDIA RTX 5090 (Blackwell GB202), same probe as the L40 study, for cross-architecture comparison.",
  "runs": [
    {"name": "slice_sweep", "mode": "single", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 128, "offset_count": 256, "warm": 2000, "measured": 8192, "reps": 4, "seed": 1},
    {"name": "chain_uniform", "mode": "chain", "footprint_mib": 2, "line_bytes": 128, "warm": 4000, "measured": 8192, "reps": 16, "seed": 11}
  ]
}


==> anc/config/topology_l40b.json <==
{
  "campaign": "l40b_topology",
  "description": "Per-SM L2 latency topology of a SECOND physical NVIDIA L40 (distinct UUID), same probe as the first L40, for same-model device-fingerprinting and cross-die topology comparison.",
  "runs": [
    {"name": "slice_sweep", "mode": "single", "arena_mib": 16, "offset_start_bytes": 0, "offset_step_bytes": 128, "offset_count": 256, "warm": 2000, "measured": 8192, "reps": 4, "seed": 1},
    {"name": "chain_uniform", "mode": "chain", "footprint_mib": 2, "line_bytes": 128, "warm": 4000, "measured": 8192, "reps": 16, "seed": 11}
  ]
}


==> anc/models/sm_oracle_meta.json <==
{
  "task": "Predict the physical SM (0..141) of an NVIDIA L40 from a 32-probe L2-hit latency fingerprint (cycles per access).",
  "model": "sklearn RandomForestClassifier",
  "trained_on_A_loads": 256,
  "n_probes": 32,
  "probe_offsets_bytes": [
    0,
    256,
    512,
    768,
    1024,
    1280,
    1536,
    1792,
    2048,
    2304,
    2560,
    2816,
    3072,
    3328,
    3584,
    3840,
    4096,
    4352,
    4608,
    4864,
    5120,
    5376,
    5632,
    5888,
    6144,
    6400,
    6656,
    6912,
    7168,
    7424,
    7680,
    7936
  ],
  "feature_units": "cycles per dependent ld.global.cg load",
  "device_clock_ghz": 2.49,
  "labels": "physical SM identifier from %smid",
  "cluster_split_smid": 72,
  "usage": "joblib.load('sm_oracle.joblib').predict(fingerprint[:, :32])"
}


==> anc/requirements.txt <==
matplotlib==3.10.8
numpy==2.4.1
scikit-learn==1.8.0
joblib==1.5.3


==> anc/results/processed/capacity_pilot.csv <==
prefetch_mode,line_bytes,footprint_mib,repetitions,median_cycles,min_cycles,max_cycles
default,128,0.25,9,279.3249175,279.323843,279.328736
default,128,0.5,9,279.3216405,279.321158,279.3221
default,128,1.0,9,279.317645,279.317233,279.318321
default,128,2.0,9,279.3172115,279.316522,279.317963
default,128,4.0,9,279.3157445,279.315278,279.3165795
default,128,8.0,9,279.316536,279.315987,279.317354
default,128,16.0,9,279.3152955,279.3145855,279.31559
default,128,32.0,9,279.3146375,279.314023,279.3154255
default,128,48.0,9,282.63615,282.6358065,282.6369095
default,128,64.0,9,284.3067575,284.3058055,284.307562
default,128,80.0,9,285.3159815,285.3072535,285.4568
default,128,88.0,9,287.328789,286.3410465,287.923986
default,128,92.0,9,301.3059415,298.62595,304.8176155
default,128,96.0,9,369.1439565,367.8777545,374.1605385
default,128,100.0,9,537.2055905,533.008172,540.350349
default,128,104.0,9,631.922299,631.871937,631.951061
default,128,112.0,9,632.133403,632.0998365,632.1789645
default,128,128.0,9,632.5459505,632.52198,632.5922135
default,128,160.0,9,633.03711,633.0107415,633.0778795
default,128,192.0,9,633.471994,633.424034,633.4781415


==> anc/results/processed/cross_device_stats.json <==
{
  "L40_Ada_AD102": {
    "n_sm": 142,
    "clock_ghz": 2.49,
    "lat_cyc_min": 222.54351806625002,
    "lat_cyc_max": 339.17919921875,
    "spread_pct": 52.41028009531968,
    "lat_ns_min": 89.37490685391566,
    "lat_ns_max": 136.21654587098394,
    "per_sm_spread_pct": 22.892258426005224,
    "additive_r2": 0.8704443324887844,
    "sm_term_cyc": 57.19314813610839,
    "slice_term_cyc": 39.48947938731675,
    "twofold_split": 72,
    "twofold_r": 0.9992499737515731,
    "slice_interleave_bytes": 512
  },
  "RTX5090_Blackwell_GB202": {
    "n_sm": 170,
    "clock_ghz": 2.407,
    "lat_cyc_min": 288.2110900875,
    "lat_cyc_max": 419.50888061524995,
    "spread_pct": 45.55612016452536,
    "lat_ns_min": 119.73871628063979,
    "lat_ns_max": 174.28702975290815,
    "per_sm_spread_pct": 20.0359317655379,
    "additive_r2": 0.8249674355788404,
    "sm_term_cyc": 64.34350121021873,
    "slice_term_cyc": 46.290534883376154,
    "twofold_split": 88,
    "twofold_r": 0.7989006905630368,
    "slice_interleave_bytes": 512
  },
  "oracle_transfer": {
    "l40_model_on_rtx5090_exact_acc": 0.0058823529411764705,
    "rtx5090_native_exact_acc": 0.861921568627451,
    "rtx5090_chance": 0.0058823529411764705,
    "rtx5090_n_classes": 170
  }
}


==> anc/results/processed/locator_stats.json <==
{
  "n_locations": 312,
  "n_l40_sm": 142,
  "n_rtx_sm": 170,
  "chance": 0.003205128205128205,
  "device_acc_2way": 1.0,
  "location_acc_312way": 0.9214743589743589,
  "device_acc_via_locator": 1.0,
  "sm_acc_given_device": 0.9214743589743589,
  "location_acc_vs_probes": [
    {
      "probes": 1,
      "location_acc": 0.6462179487179487
    },
    {
      "probes": 2,
      "location_acc": 0.8420940170940171
    },
    {
      "probes": 4,
      "location_acc": 0.8458974358974359
    },
    {
      "probes": 8,
      "location_acc": 0.8620940170940171
    },
    {
      "probes": 16,
      "location_acc": 0.8637820512820513
    },
    {
      "probes": 32,
      "location_acc": 0.9208333333333333
    }
  ],
  "test_fingerprints": 46800
}


==> anc/results/processed/oracle_eval.json <==
{
  "n_classes": 142,
  "cluster_split_smid": 72,
  "per_A": [
    {
      "exact_acc": 0.9632863849765259,
      "cluster_acc": 0.9632863849765259,
      "top5_acc": 1.0,
      "centroid_exact_acc": 0.9623474178403756,
      "n_train": 49700,
      "n_test": 21300,
      "A_loads": 32,
      "n_probes": 32
    },
    {
      "exact_acc": 0.9870892018779343,
      "cluster_acc": 0.9870892018779343,
      "top5_acc": 1.0,
      "centroid_exact_acc": 0.9813145539906103,
      "n_train": 49700,
      "n_test": 21300,
      "A_loads": 64,
      "n_probes": 32
    },
    {
      "exact_acc": 0.9883098591549295,
      "cluster_acc": 0.9883098591549295,
      "top5_acc": 1.0,
      "centroid_exact_acc": 0.981737089201878,
      "n_train": 49700,
      "n_test": 21300,
      "A_loads": 128,
      "n_probes": 32
    },
    {
      "exact_acc": 0.9919248826291079,
      "cluster_acc": 0.9919248826291079,
      "top5_acc": 1.0,
      "centroid_exact_acc": 0.9894366197183099,
      "n_train": 49700,
      "n_test": 21300,
      "A_loads": 256,
      "n_probes": 32
    }
  ],
  "vs_probes_A": 256,
  "vs_probes": [
    {
      "probes": 1,
      "exact_acc": 0.7564319248826291,
      "cluster_acc": 0.9058215962441315
    },
    {
      "probes": 2,
      "exact_acc": 0.914037558685446,
      "cluster_acc": 0.9163380281690141
    },
    {
      "probes": 4,
      "exact_acc": 0.9186384976525822,
      "cluster_acc": 0.9192018779342723
    },
    {
      "probes": 8,
      "exact_acc": 0.9272769953051643,
      "cluster_acc": 0.9272769953051643
    },
    {
      "probes": 16,
      "exact_acc": 0.9343661971830985,
      "cluster_acc": 0.9343661971830985
    },
    {
      "probes": 32,
      "exact_acc": 0.992018779342723,
      "cluster_acc": 0.992018779342723
    }
  ]
}


==> anc/results/processed/placement_stats.json <==
{
  "l2_t1": {
    "vram_used_mib": 446.25,
    "threads_per_block": 1,
    "footprint_mib": 8.875,
    "policies": {
      "oblivious": {
        "makespan_ms": 24.6221,
        "speedup_vs_oblivious": 1.0,
        "improvement_pct": 0.0
      },
      "aware": {
        "makespan_ms": 22.2031,
        "speedup_vs_oblivious": 1.108948750399719,
        "improvement_pct": 10.894875039971907
      },
      "dynamic": {
        "makespan_ms": 22.9571,
        "speedup_vs_oblivious": 1.0725265821902592,
        "improvement_pct": 7.25265821902592
      }
    }
  },
  "l2_t8": {
    "vram_used_mib": 472.25,
    "threads_per_block": 8,
    "footprint_mib": 35.5,
    "policies": {
      "oblivious": {
        "makespan_ms": 16.0542,
        "speedup_vs_oblivious": 1.0,
        "improvement_pct": 0.0
      },
      "aware": {
        "makespan_ms": 14.7425,
        "speedup_vs_oblivious": 1.088974054604036,
        "improvement_pct": 8.897405460403608
      },
      "dynamic": {
        "makespan_ms": 14.763,
        "speedup_vs_oblivious": 1.0874618979882138,
        "improvement_pct": 8.74618979882138
      }
    }
  },
  "dram_fill": {
    "vram_used_mib": 27700.2,
    "threads_per_block": 24,
    "footprint_mib": 27264.0,
    "policies": {
      "oblivious": {
        "makespan_ms": 55.20485,
        "speedup_vs_oblivious": 1.0,
        "improvement_pct": 0.0
      },
      "aware": {
        "makespan_ms": 54.71895,
        "speedup_vs_oblivious": 1.0088799218552256,
        "improvement_pct": 0.887992185522557
      },
      "dynamic": {
        "makespan_ms": 52.373000000000005,
        "speedup_vs_oblivious": 1.054070799839612,
        "improvement_pct": 5.407079983961194
      }
    }
  }
}


==> anc/results/processed/prefetch_confirmation.csv <==
prefetch_mode,line_bytes,footprint_mib,repetitions,median_cycles,min_cycles,max_cycles
128B,128,88.0,15,287.03984,286.7478795,288.2436775
128B,128,92.0,15,302.5393655,299.217615,307.906956
128B,128,96.0,15,371.4496185,366.857051,375.342114
128B,128,100.0,15,542.180417,537.9299695,545.0579225
128B,128,104.0,15,638.058333,638.022334,638.1134925
128B,256,184.0,15,302.0956465,299.764677,305.1869825
128B,256,192.0,15,322.0497275,320.462349,326.772622
128B,256,200.0,15,538.1950535,535.4053235,540.8239725
128B,256,208.0,15,639.5684365,639.5396615,639.6259945
128B,256,216.0,15,639.6407875,639.5712625,639.686351
128B,256,224.0,15,639.813476,639.7673935,639.8423955
256B,128,88.0,15,287.200711,286.4908925,288.4140875
256B,128,92.0,15,302.717481,299.1447035,308.426388
256B,128,96.0,15,371.692993,367.6711995,376.3099285
256B,128,100.0,15,541.852076,537.9750685,545.205758
256B,128,104.0,15,638.0247715,637.9943635,638.0761375
256B,256,184.0,15,302.3505775,299.4275195,303.4706305
256B,256,192.0,15,321.9028355,320.937684,324.8653595
256B,256,200.0,15,538.2688765,535.159355,540.9404415
256B,256,208.0,15,639.6696275,639.651155,639.7290785
256B,256,216.0,15,639.625084,639.594312,639.6863505
256B,256,224.0,15,639.786549,639.672853,639.9812385
64B,128,88.0,15,287.3082125,286.605865,288.1514745
64B,128,92.0,15,303.3720845,299.0752695,307.6526895
64B,128,96.0,15,370.1393465,364.8954815,374.357407
64B,128,100.0,15,538.5484335,534.1865045,541.646346
64B,128,104.0,15,633.600291,633.5509485,633.6324715
64B,256,184.0,15,302.078377,299.206896,304.46182
64B,256,192.0,15,321.3904145,319.430989,326.5553865
64B,256,200.0,15,534.80468,532.1997715,537.33741
64B,256,208.0,15,635.162217,635.1158035,635.196685
64B,256,216.0,15,635.246192,635.226324,635.2742845
64B,256,224.0,15,635.1968155,635.161223,635.237952
default,128,88.0,15,287.2668025,286.6755915,288.2897195
default,128,92.0,15,302.2532465,299.4660375,307.039719
default,128,96.0,15,369.3238285,365.401693,374.108363
default,128,100.0,15,537.1446455,533.07641,539.8243605
default,128,104.0,15,631.409065,631.371633,631.4414275
default,256,184.0,15,301.8784875,298.970892,302.8252905
default,256,192.0,15,321.492317,320.0136275,325.1917875
default,256,200.0,15,532.688383,531.2601305,536.205583
default,256,208.0,15,633.001871,632.941928,633.018149
default,256,216.0,15,633.055868,633.0094125,633.110303
default,256,224.0,15,632.91741,632.878651,632.9869375


==> anc/results/processed/prefetch_granularity.csv <==
prefetch_mode,line_bytes,footprint_mib,repetitions,median_cycles,min_cycles,max_cycles
128B,128,32.0,7,279.343212,279.335446,279.347755
128B,128,48.0,7,282.687909,282.68173,282.689523
128B,128,64.0,7,284.357316,284.34946,284.360382
128B,128,80.0,7,285.372301,285.368498,285.591307
128B,128,88.0,7,287.391262,286.455649,288.032934
128B,128,92.0,7,304.381693,296.811875,310.309077
128B,128,96.0,7,372.504647,367.960901,377.474855
128B,128,100.0,7,540.421378,536.476238,548.593692
128B,128,104.0,7,639.435384,639.4095,639.48622
128B,128,112.0,7,639.698896,639.665297,639.804003
128B,128,128.0,7,640.14371,640.095786,640.186916
128B,128,160.0,7,640.672718,640.579331,640.718415
128B,128,192.0,7,640.939461,640.886764,640.997037
128B,128,224.0,7,641.214541,641.195333,641.263961
128B,128,256.0,7,641.411524,641.307688,641.430713
128B,128,320.0,7,641.564245,641.496557,641.601268
128B,128,384.0,7,641.762144,641.739868,641.814883
128B,256,32.0,7,279.337566,279.333435,279.343171
128B,256,48.0,7,282.674819,282.668454,282.684889
128B,256,64.0,7,284.342994,284.336595,284.346502
128B,256,80.0,7,285.350305,285.34921,285.351475
128B,256,88.0,7,285.723473,285.716879,285.724796
128B,256,92.0,7,285.876652,285.871339,285.883066
128B,256,96.0,7,286.028476,286.025316,286.032028
128B,256,100.0,7,286.16106,286.157319,286.16876
128B,256,104.0,7,286.305167,286.303868,286.308763
128B,256,112.0,7,286.497393,286.491271,286.501417
128B,256,128.0,7,286.855544,286.846368,286.856639
128B,256,160.0,7,287.367442,287.362345,287.51943
128B,256,192.0,7,322.378387,321.098072,328.62457
128B,256,224.0,7,641.192494,641.133769,641.229708
128B,256,256.0,7,641.406651,641.291507,641.435986
128B,256,320.0,7,641.579609,641.50063,641.616877
128B,256,384.0,7,641.751547,641.738324,641.813919
256B,128,32.0,7,279.34435,279.339011,279.349578
256B,128,48.0,7,282.691328,282.687306,282.693176
256B,128,64.0,7,284.368212,284.366306,284.373256
256B,128,80.0,7,285.367061,285.362093,285.645438
256B,128,88.0,7,287.529696,286.57107,289.264112
256B,128,92.0,7,302.400068,299.691633,311.642951
256B,128,96.0,7,371.16729,366.858204,380.414898
256B,128,100.0,7,542.696858,538.262536,545.428235
256B,128,104.0,7,639.5948,639.542041,639.652346
256B,128,112.0,7,639.605032,639.554519,639.739306
256B,128,128.0,7,640.109794,640.07649,640.135596
256B,128,160.0,7,640.622415,640.521689,640.665558
256B,128,192.0,7,640.958919,640.932848,641.019118
256B,128,224.0,7,641.180396,641.132408,641.213602
256B,128,256.0,7,641.323258,641.275287,641.380806
256B,128,320.0,7,641.621979,641.56077,641.637556
256B,128,384.0,7,641.750082,641.732403,641.780347
256B,256,32.0,7,279.332361,279.328935,279.339014
256B,256,48.0,7,282.666888,282.663887,282.674755
256B,256,64.0,7,284.346879,284.343618,284.349404
256B,256,80.0,7,285.344994,285.341882,285.348669
256B,256,88.0,7,285.722449,285.718017,285.725258
256B,256,92.0,7,285.872368,285.869998,285.875633
256B,256,96.0,7,286.027617,286.023644,286.032909
256B,256,100.0,7,286.163532,286.153703,286.168974
256B,256,104.0,7,286.271434,286.264397,286.274289
256B,256,112.0,7,286.51677,286.509941,286.519866
256B,256,128.0,7,286.864829,286.859408,286.868135
256B,256,160.0,7,287.35952,287.355535,287.401163
256B,256,192.0,7,322.193598,320.812508,329.628334
256B,256,224.0,7,641.241587,641.188848,641.302612
256B,256,256.0,7,641.304041,641.265653,641.323277
256B,256,320.0,7,641.553637,641.510481,641.630324
256B,256,384.0,7,641.765902,641.732322,641.855455
64B,128,32.0,7,279.30227,279.300851,279.304159
64B,128,48.0,7,282.62558,282.623713,282.627418
64B,128,64.0,7,284.302114,284.301723,284.304355
64B,128,80.0,7,285.29975,285.297106,285.448998
64B,128,88.0,7,286.99417,286.482659,288.377436
64B,128,92.0,7,302.634113,294.778385,304.583966
64B,128,96.0,7,371.485677,366.427538,375.267615
64B,128,100.0,7,536.522702,534.657155,541.245622
64B,128,104.0,7,635.100755,635.048002,635.143913
64B,128,112.0,7,635.375731,635.327758,635.687307
64B,128,128.0,7,635.638591,635.607198,635.710536
64B,128,160.0,7,636.183974,636.121638,636.222055
64B,128,192.0,7,636.455585,636.423319,636.47746
64B,128,224.0,7,636.6782,636.663822,636.73098
64B,128,256.0,7,636.897856,636.817338,636.944343
64B,128,320.0,7,637.237334,637.151007,637.309267
64B,128,384.0,7,637.222788,637.131656,637.270736
64B,256,32.0,7,279.346656,279.341142,279.350496
64B,256,48.0,7,282.679241,282.678169,282.687154
64B,256,64.0,7,284.368214,284.364694,284.369474
64B,256,80.0,7,285.34744,285.343428,285.349652
64B,256,88.0,7,285.732225,285.725251,285.736429
64B,256,92.0,7,285.891002,285.887743,285.897921
64B,256,96.0,7,286.034045,286.033083,286.039003
64B,256,100.0,7,286.149297,286.147656,286.149887
64B,256,104.0,7,286.274342,286.271247,286.276769
64B,256,112.0,7,286.519984,286.518152,286.525673
64B,256,128.0,7,286.865542,286.860749,286.868247
64B,256,160.0,7,287.379157,287.361768,287.423727
64B,256,192.0,7,322.076608,320.652976,329.296293
64B,256,224.0,7,636.670935,636.615959,636.742898
64B,256,256.0,7,636.955371,636.88829,637.017739
64B,256,320.0,7,637.162693,637.114959,637.224223
64B,256,384.0,7,637.247313,637.199374,637.292566
default,128,32.0,7,279.322861,279.321791,279.324267
default,128,48.0,7,282.656506,282.655298,282.658327
default,128,64.0,7,284.301036,284.299436,284.302504
default,128,80.0,7,285.308212,285.303325,285.492942
default,128,88.0,7,287.524887,286.097476,288.168682
default,128,92.0,7,302.825972,300.28516,304.770879
default,128,96.0,7,372.308609,365.124365,374.599518
default,128,100.0,7,537.947943,532.579219,542.944923
default,128,104.0,7,632.87092,632.837322,632.914093
default,128,112.0,7,632.975903,632.91356,633.052638
default,128,128.0,7,633.318246,633.209044,633.362573
default,128,160.0,7,633.848397,633.819626,633.925125
default,128,192.0,7,634.134961,634.072632,634.192541
default,128,224.0,7,634.3081,634.26496,634.4349
default,128,256.0,7,634.573738,634.564145,634.670716
default,128,320.0,7,634.846442,634.813013,634.880206
default,128,384.0,7,635.056996,634.946705,635.143276
default,256,32.0,7,279.339168,279.334786,279.342
default,256,48.0,7,282.673908,282.670415,282.677847
default,256,64.0,7,284.361557,284.355307,284.364709
default,256,80.0,7,285.342945,285.340461,285.347747
default,256,88.0,7,285.735353,285.722031,285.737672
default,256,92.0,7,285.881288,285.877649,285.886906
default,256,96.0,7,286.022506,286.018957,286.030801
default,256,100.0,7,286.16898,286.167571,286.172921
default,256,104.0,7,286.264529,286.260806,286.276443
default,256,112.0,7,286.507213,286.500599,286.509942
default,256,128.0,7,286.865147,286.856669,286.867866
default,256,160.0,7,287.375043,287.371886,287.407441
default,256,192.0,7,322.003897,318.221693,330.252997
default,256,224.0,7,634.439414,634.401077,634.540139
default,256,256.0,7,634.647451,634.594706,634.738553
default,256,320.0,7,635.026009,634.964613,635.058897
default,256,384.0,7,635.122783,635.046659,635.180352


==> anc/results/processed/retention_hotset.csv <==
hot_mib,normal_cold256_median_cycles,persist_cold256_median_cycles,persist_advantage_cycles,normal_cold0_median_cycles,persist_cold0_median_cycles,repetitions
16.0,324.727398,279.368234,45.35916400000002,279.391716,279.371616,7
32.0,370.001212,279.365283,90.63592900000003,279.383002,279.371967,7
48.0,418.687297,282.707394,135.97990299999998,282.697975,282.708448,7
64.0,465.741756,284.363505,181.37825100000003,284.361726,284.355975,7
72.0,488.953881,333.814221,155.13966000000005,284.919754,284.931619,7
80.0,512.14344,512.075812,0.06762800000001334,285.367118,285.371133,7
88.0,536.073099,535.922772,0.15032699999994747,287.665274,288.04987,7


==> anc/results/processed/retention_pilot.csv <==
policy,hot_mib,cold_mib,hit_ratio,repetitions,median_cycles,min_cycles,max_cycles
normal,32.0,0.0,0.0,7,279.445437,279.435995,279.451139
normal,32.0,32.0,0.0,7,279.442319,279.437803,279.449637
normal,32.0,64.0,0.0,7,300.335484,299.188632,303.746054
normal,32.0,96.0,0.0,7,370.408316,370.384968,370.434315
normal,32.0,128.0,0.0,7,370.425792,370.400279,370.442983
normal,32.0,192.0,0.0,7,370.417072,370.390804,370.441642
normal,32.0,256.0,0.0,7,370.427102,370.389816,370.44949
persist,32.0,0.0,1.0,7,279.416981,279.415608,279.421467
persist,32.0,32.0,1.0,7,279.425065,279.420762,279.43863
persist,32.0,64.0,1.0,7,279.42644,279.420446,279.435224
persist,32.0,96.0,1.0,7,279.433493,279.422885,279.440317
persist,32.0,128.0,1.0,7,279.43325,279.421236,279.43954
persist,32.0,192.0,1.0,7,279.439393,279.436194,279.453067
persist,32.0,256.0,1.0,7,279.435569,279.425077,279.439354


==> anc/results/processed/roofline_saturation.csv <==
mode,fma_iterations,arithmetic_intensity_flop_per_byte,working_set_gib,passes,median_gb_per_s,median_tflop_per_s,median_gpu_util_percent,median_memory_util_percent,max_memory_used_mib,median_power_w,max_temperature_c,median_sm_clock_mhz,median_memory_clock_mhz,max_gb_per_s,max_tflop_per_s,min_gb_per_s,min_tflop_per_s
fma0001,1,0.25,40.0,84,597.3628631625,0.1493407157905,100.0,100.0,41395.0,195.08499999999998,35.0,2490.0,9001.0,598.096877169,0.149524219292,596.497763063,0.149124440766
fma0004,4,1.0,40.0,84,597.33440331,0.5973344033100001,100.0,100.0,41395.0,199.14,38.0,2490.0,9001.0,599.036511937,0.599036511937,595.913000211,0.595913000211
fma0016,16,4.0,40.0,84,596.7184915455,2.386873966185,100.0,100.0,41395.0,207.20499999999998,41.0,2490.0,9001.0,597.79856074,2.39119424296,595.464645371,2.38185858148
fma0064,64,16.0,40.0,82,581.488534771,9.30381655633,100.0,99.5,41395.0,230.44,46.0,2490.0,9001.0,582.671700744,9.3227472119,580.518474267,9.28829558828
fma0256,256,64.0,40.0,72,512.0435559695,32.770787582050005,100.0,80.0,41395.0,291.365,55.0,2317.5,9001.0,514.825082845,32.9488053021,509.493581187,32.607589196
fma0512,512,128.0,40.0,48,343.4907454805,43.96681542155,100.0,59.5,41395.0,299.39,59.0,1417.5,9001.0,356.702476794,45.6579170297,330.314793587,42.2802935791
fma1024,1024,256.0,40.0,27,188.997816099,48.3834409214,100.0,33.0,41395.0,300.06,63.0,1537.5,9001.0,196.729111669,50.3626525872,184.24514645,47.1667574913


==> anc/results/processed/samemodel_stats.json <==
{
  "global_mean_cyc_dev1": 277.5436481640382,
  "global_mean_cyc_dev2": 277.82124230307545,
  "global_offset_cyc": 0.27759413903726227,
  "per_sm_map_correlation": 0.6345823618384558,
  "per_sm_residual_std_cyc": 12.433440277413563,
  "per_sm_residual_max_cyc": 37.65021233743175,
  "device_classify_raw": 1.0,
  "device_classify_demeaned": 1.0,
  "oracle_dev1_on_dev2": 0.0,
  "oracle_dev2_native": 0.985868544600939,
  "n_sm": 142
}


==> anc/results/processed/stability_stats.json <==
{
  "L40": {
    "label": "L40 (Ada)",
    "n_snapshots": 60,
    "n_sm": 142,
    "duration_sec": 3600.3,
    "within_run_corr_min": 0.9998251597005435,
    "within_run_corr_median": 0.9999985655723276,
    "abs_drift_cyc_max": 0.07742191368424756,
    "telemetry": {
      "gpu_util_percent": {
        "median": 100.0,
        "min": 0.0,
        "max": 100.0
      },
      "temperature_c": {
        "median": 51.5,
        "min": 26.0,
        "max": 63.0
      },
      "power_w": {
        "median": 222.53,
        "min": 36.71,
        "max": 235.97
      },
      "memory_used_mib": {
        "median": 39365.0,
        "min": 1.0,
        "max": 39365.0
      },
      "sm_clock_mhz": {
        "median": 2490.0,
        "min": 2490.0,
        "max": 2490.0
      },
      "samples": 1190
    },
    "idle_vs_loaded_corr_median": 0.999995419649913,
    "oracle_idle_trained_under_load_median": 0.08450704225352113,
    "oracle_load_calibrated": 0.9143192488262911
  },
  "RTX5090": {
    "label": "RTX 5090 (Blackwell)",
    "n_snapshots": 60,
    "n_sm": 170,
    "duration_sec": 3600.38,
    "within_run_corr_min": 0.9997463075403378,
    "within_run_corr_median": 0.9998311901652676,
    "abs_drift_cyc_max": 0.3466714298023703,
    "telemetry": {
      "gpu_util_percent": {
        "median": 100.0,
        "min": 0.0,
        "max": 100.0
      },
      "temperature_c": {
        "median": 64.0,
        "min": 39.0,
        "max": 64.0
      },
      "power_w": {
        "median": 391.8,
        "min": 28.79,
        "max": 402.47
      },
      "memory_used_mib": {
        "median": 27150.0,
        "min": 2.0,
        "max": 27150.0
      },
      "sm_clock_mhz": {
        "median": 2857.0,
        "min": 180.0,
        "max": 2887.0
      },
      "samples": 1191
    }
  }
}


==> anc/results/processed/tag_scaling.csv <==
stride_bytes,midpoint_address_span_mib,midpoint_tag_equivalent_mib,latency_midpoint_cycles
32,102.4565998417154,102.4565998417154,457.99034
64,103.05030454385766,103.05030454385766,454.97855625
128,98.1586794563968,98.1586794563968,459.18067425000004
256,197.261903398395,98.6309516991975,460.967496
512,383.49193980938594,95.87298495234648,460.08449199999995
1024,745.4784262490127,93.18480328112659,443.80344749999995


==> anc/results/processed/topology_per_sm.csv <==
smid,mean_cycles,min_cycles,max_cycles,sm_term_cycles,half
0,279.322,250.506,311.505,1.778,0
1,272.353,243.512,304.56,-5.191,0
2,294.122,265.513,325.348,16.578,0
3,287.179,258.701,318.412,9.635,0
4,306.836,276.982,339.179,29.292,0
5,299.9,270.0,332.243,22.356,0
6,305.305,288.337,322.21,27.761,0
7,298.311,281.293,315.247,20.768,0
8,291.644,275.79,308.453,14.1,0
9,284.556,268.589,301.299,7.013,0
10,277.733,260.531,293.943,0.19,0
11,270.788,253.475,286.96,-6.755,0
12,277.919,265.587,290.203,0.376,0
13,270.956,258.579,283.142,-6.588,0
14,291.722,281.287,303.297,14.179,0
15,284.774,274.438,296.232,7.23,0
16,307.029,283.288,335.498,29.486,0
17,299.98,276.209,328.393,22.436,0
18,294.012,270.736,320.401,16.468,0
19,286.929,263.57,313.373,9.385,0
20,279.758,255.507,307.709,2.215,0
21,272.832,248.482,300.743,-4.712,0
22,304.777,294.493,316.574,27.234,0
23,297.859,287.553,309.645,20.315,0
24,267.362,238.51,299.56,-10.182,0
25,262.381,233.505,294.558,-15.163,0
26,282.17,253.686,313.402,4.626,0
27,277.159,248.665,308.392,-0.385,0
28,294.899,265.001,327.237,17.356,0
29,289.896,259.99,322.232,12.352,0
30,293.298,276.269,310.227,15.754,0
31,288.285,271.251,305.215,10.742,0
32,279.563,263.575,296.294,2.019,0
33,274.568,258.576,291.309,-2.975,0
34,265.788,248.476,281.938,-11.756,0
35,260.793,243.475,276.916,-16.75,0
36,265.972,253.607,278.164,-11.572,0
37,260.972,248.61,273.194,-16.571,0
38,279.769,269.421,291.201,2.225,0
39,274.759,264.401,286.195,-2.785,0
40,294.966,271.193,323.377,17.423,0
41,289.962,266.197,318.369,12.419,0
42,281.937,258.575,308.376,4.393,0
43,276.943,253.599,303.377,-0.601,0
44,267.834,243.469,295.786,-9.709,0
45,262.836,238.452,290.812,-14.708,0
46,282.864,272.52,294.64,5.32,0
47,276.782,266.531,288.537,-0.762,0
48,257.373,228.492,289.545,-20.171,0
49,251.404,222.544,283.595,-26.14,0
50,272.177,243.639,303.389,-5.367,0
51,266.113,237.573,297.349,-11.431,0
52,284.888,254.969,317.218,7.344,0
53,278.823,248.953,311.169,1.279,0
54,283.273,266.231,300.187,5.729,0
55,277.273,260.25,294.147,-0.27,0
56,269.603,253.57,286.333,-7.941,0
57,263.617,247.727,280.468,-13.927,0
58,255.832,238.482,271.901,-21.712,0
59,249.839,232.638,265.984,-27.705,0
60,255.983,243.631,268.204,-21.561,0
61,249.979,237.615,262.173,-27.565,0
62,269.758,259.393,281.187,-7.785,0
63,263.81,253.408,275.408,-13.734,0
64,284.966,261.208,313.379,7.422,0
65,279.005,255.329,307.467,1.462,0
66,271.946,248.65,298.377,-5.597,0
67,265.995,242.766,292.311,-11.549,0
68,257.856,233.455,285.827,-19.688,0
69,251.877,227.624,279.825,-25.667,0
70,292.864,282.545,304.651,15.32,0
71,287.866,277.536,299.65,10.322,0
72,278.296,249.505,310.556,0.753,1
73,271.365,242.434,303.634,-6.178,1
74,293.155,264.669,324.391,15.612,1
75,286.08,257.579,317.353,8.536,1
76,305.881,275.956,338.201,28.338,1
77,298.84,268.924,331.186,21.296,1
78,304.331,287.324,321.267,26.787,1
79,297.239,280.194,314.139,19.695,1
80,290.641,274.732,307.428,13.097,1
81,283.598,267.587,300.391,6.054,1
82,276.768,259.56,293.01,-0.775,1
83,269.816,252.564,285.982,-7.727,1
84,276.924,264.501,289.227,-0.62,1
85,269.96,257.672,282.211,-7.584,1
86,290.751,280.339,302.292,13.208,1
87,283.776,273.386,295.268,6.232,1
88,306.044,282.31,334.49,28.5,1
89,298.978,275.249,327.403,21.434,1
90,292.968,269.665,319.328,15.425,1
91,285.96,262.843,312.372,8.416,1
92,278.784,254.538,306.703,1.24,1
93,271.853,247.516,299.859,-5.691,1
94,303.828,293.554,315.602,26.284,1
95,296.837,286.53,308.591,19.293,1
96,266.364,237.433,298.627,-11.18,1
97,260.388,231.592,292.568,-17.156,1
98,281.086,252.571,312.352,3.543,1
99,275.122,246.516,306.353,-2.421,1
100,293.83,263.917,326.175,16.286,1
101,287.824,257.978,320.181,10.28,1
102,292.237,275.189,309.125,14.693,1
103,286.295,269.341,303.196,8.751,1
104,278.606,262.601,295.405,1.062,1
105,272.626,256.803,289.431,-4.918,1
106,264.836,247.591,280.989,-12.708,1
107,258.757,241.569,274.927,-18.787,1
108,264.985,252.662,277.206,-12.559,1
109,258.903,246.577,271.178,-18.641,1
110,278.778,268.387,290.31,1.235,1
111,272.789,262.359,284.376,-4.754,1
112,293.988,270.294,322.418,16.445,1
113,288.005,264.283,316.489,10.462,1
114,280.965,257.875,307.362,3.422,1
115,275.012,251.75,301.39,-2.532,1
116,266.865,242.569,294.854,-10.678,1
117,260.805,236.546,288.751,-16.738,1
118,281.792,271.525,293.538,4.249,1
119,276.783,266.537,288.536,-0.761,1
120,256.383,227.493,288.617,-21.161,1
121,251.388,222.551,283.601,-26.156,1
122,271.134,242.581,302.348,-6.409,1
123,266.107,237.561,297.357,-11.437,1
124,283.819,253.94,316.172,6.275,1
125,278.82,248.951,311.173,1.277,1
126,282.261,265.232,299.136,4.717,1
127,277.268,260.259,294.145,-0.276,1
128,268.628,252.684,285.464,-8.915,1
129,263.615,247.726,280.479,-13.928,1
130,254.866,237.636,270.99,-22.677,1
131,249.836,232.647,265.992,-27.707,1
132,254.964,242.635,267.181,-22.58,1
133,249.949,237.621,262.166,-27.594,1
134,268.8,258.397,280.383,-8.743,1
135,263.807,253.412,275.415,-13.737,1
136,284.012,260.351,312.465,6.468,1
137,279.006,255.339,307.473,1.462,1
138,270.98,247.808,297.322,-6.563,1
139,265.991,242.773,292.318,-11.553,1
140,256.901,232.627,284.834,-20.642,1
141,251.874,227.63,279.833,-25.67,1


==> anc/results/processed/topology_stats.json <==
{
  "device_clock_ghz": 2.49,
  "n_sm": 142,
  "n_slice_probes": 256,
  "rep_std_cycles": 0.005804038915569806,
  "latency_cycles": {
    "min": 222.54351806625002,
    "max": 339.17919921875,
    "mean": 277.54364816403825,
    "spread": 116.63568115249998,
    "spread_pct": 52.41028009531968
  },
  "latency_ns": {
    "min": 89.37490685391566,
    "max": 136.21654587098394,
    "spread": 46.84163901706827
  },
  "per_sm_avg_cycles": {
    "min": 249.8361982107363,
    "max": 307.0293463468447,
    "spread": 57.19314813610839,
    "spread_pct": 22.892258426005224
  },
  "additive_model": {
    "r2": 0.8704443324887844,
    "sm_term_range": 57.19314813610839,
    "slice_term_range": 39.48947938731675,
    "resid_std": 6.853566067959854
  },
  "two_fold_symmetry": {
    "split_smid": 72,
    "half_correlation": 0.9992499737515731,
    "pair_mean_abs_diff_cycles": 0.9860010555796715,
    "within_half_gradient_r": -0.5316453482426218
  },
  "cross_experiment_r": 0.9999958038435652,
  "chain_per_sm_spread_cycles": 57.137825012312476,
  "slice_interleave_period_lines": 4,
  "slice_interleave_period_bytes": 512,
  "side_channel": {
    "distinguishable_classes_5sigma": 118,
    "bits_5sigma": 6.882643049361842,
    "levels_half_cycle_bins": 73,
    "bits_half_cycle_bins": 6.189824558880018
  },
  "fastest_sm_ids": [
    131,
    59,
    133,
    61,
    121,
    49
  ],
  "fastest_sm_cycles": [
    249.8,
    249.8,
    249.9,
    250.0,
    251.4,
    251.4
  ],
  "slowest_sm_ids": [
    22,
    6,
    76,
    88,
    4,
    16
  ],
  "slowest_sm_cycles": [
    304.8,
    305.3,
    305.9,
    306.0,
    306.8,
    307.0
  ]
}


==> anc/results/raw/l40_l2_capacity_pilot_20260621T113535Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_l2_capacity_pilot_20260621T113535Z/l2_latency.csv <==
run,footprint_mib,actual_bytes,line_bytes,line_count,warm_accesses,measured_accesses,seed,elapsed_cycles,cycles_per_access,reported_core_clock_khz,final_index
0,0.25,262144,128,2048,2048,2000000,20260621,558657472,279.328736,2490000,26624
1,0.25,262144,128,2048,2048,2000000,20260621,558652028,279.326014,2490000,26624
2,0.25,262144,128,2048,2048,2000000,20260621,558652422,279.326211,2490000,26624
3,0.25,262144,128,2048,2048,2000000,20260621,558650583,279.3252915,2490000,26624
4,0.25,262144,128,2048,2048,2000000,20260621,558648940,279.32447,2490000,26624
5,0.25,262144,128,2048,2048,2000000,20260621,558649835,279.3249175,2490000,26624
6,0.25,262144,128,2048,2048,2000000,20260621,558647686,279.323843,2490000,26624
7,0.25,262144,128,2048,2048,2000000,20260621,558648245,279.3241225,2490000,26624
8,0.25,262144,128,2048,2048,2000000,20260621,558648726,279.324363,2490000,26624
0,0.5,524288,128,4096,4096,2000000,20260622,558643038,279.321519,2490000,61216
1,0.5,524288,128,4096,4096,2000000,20260622,558643896,279.321948,2490000,61216
2,0.5,524288,128,4096,4096,2000000,20260622,558643281,279.3216405,2490000,61216
3,0.5,524288,128,4096,4096,2000000,20260622,558643974,279.321987,2490000,61216
4,0.5,524288,128,4096,4096,2000000,20260622,558644200,279.3221,2490000,61216
5,0.5,524288,128,4096,4096,2000000,20260622,558642316,279.321158,2490000,61216
6,0.5,524288,128,4096,4096,2000000,20260622,558643874,279.321937,2490000,61216
7,0.5,524288,128,4096,4096,2000000,20260622,558642439,279.3212195,2490000,61216
8,0.5,524288,128,4096,4096,2000000,20260622,558642672,279.321336,2490000,61216
0,1,1048576,128,8192,8192,2000000,20260623,558635092,279.317546,2490000,135168
1,1,1048576,128,8192,8192,2000000,20260623,558636642,279.318321,2490000,135168
2,1,1048576,128,8192,8192,2000000,20260623,558636030,279.318015,2490000,135168
3,1,1048576,128,8192,8192,2000000,20260623,558635391,279.3176955,2490000,135168
4,1,1048576,128,8192,8192,2000000,20260623,558635033,279.3175165,2490000,135168
5,1,1048576,128,8192,8192,2000000,20260623,558635668,279.317834,2490000,135168
6,1,1048576,128,8192,8192,2000000,20260623,558635290,279.317645,2490000,135168
7,1,1048576,128,8192,8192,2000000,20260623,558634466,279.317233,2490000,135168
8,1,1048576,128,8192,8192,2000000,20260623,558635259,279.3176295,2490000,135168
0,2,2097152,128,16384,16384,2000000,20260624,558634423,279.3172115,2490000,387552
1,2,2097152,128,16384,16384,2000000,20260624,558633044,279.316522,2490000,387552
2,2,2097152,128,16384,16384,2000000,20260624,558635055,279.3175275,2490000,387552
3,2,2097152,128,16384,16384,2000000,20260624,558635926,279.317963,2490000,387552
4,2,2097152,128,16384,16384,2000000,20260624,558635018,279.317509,2490000,387552
5,2,2097152,128,16384,16384,2000000,20260624,558634816,279.317408,2490000,387552
6,2,2097152,128,16384,16384,2000000,20260624,558634133,279.3170665,2490000,387552
7,2,2097152,128,16384,16384,2000000,20260624,558633466,279.316733,2490000,387552
8,2,2097152,128,16384,16384,2000000,20260624,558633702,279.316851,2490000,387552
0,4,4194304,128,32768,32768,2000000,20260625,558630781,279.3153905,2490000,503008
1,4,4194304,128,32768,32768,2000000,20260625,558632115,279.3160575,2490000,503008
2,4,4194304,128,32768,32768,2000000,20260625,558633159,279.3165795,2490000,503008
3,4,4194304,128,32768,32768,2000000,20260625,558632465,279.3162325,2490000,503008
4,4,4194304,128,32768,32768,2000000,20260625,558631489,279.3157445,2490000,503008
5,4,4194304,128,32768,32768,2000000,20260625,558630556,279.315278,2490000,503008
6,4,4194304,128,32768,32768,2000000,20260625,558631874,279.315937,2490000,503008
7,4,4194304,128,32768,32768,2000000,20260625,558631187,279.3155935,2490000,503008
8,4,4194304,128,32768,32768,2000000,20260625,558631090,279.315545,2490000,503008
0,8,8388608,128,65536,65536,2000000,20260626,558634708,279.317354,2490000,211616
1,8,8388608,128,65536,65536,2000000,20260626,558633278,279.316639,2490000,211616
2,8,8388608,128,65536,65536,2000000,20260626,558633644,279.316822,2490000,211616
3,8,8388608,128,65536,65536,2000000,20260626,558633072,279.316536,2490000,211616
4,8,8388608,128,65536,65536,2000000,20260626,558632075,279.3160375,2490000,211616
5,8,8388608,128,65536,65536,2000000,20260626,558633451,279.3167255,2490000,211616
6,8,8388608,128,65536,65536,2000000,20260626,558632731,279.3163655,2490000,211616
7,8,8388608,128,65536,65536,2000000,20260626,558632997,279.3164985,2490000,211616
8,8,8388608,128,65536,65536,2000000,20260626,558631974,279.315987,2490000,211616
0,16,16777216,128,131072,131072,2000000,20260627,558631180,279.31559,2490000,803680
1,16,16777216,128,131072,131072,2000000,20260627,558629243,279.3146215,2490000,803680
2,16,16777216,128,131072,131072,2000000,20260627,558630591,279.3152955,2490000,803680
3,16,16777216,128,131072,131072,2000000,20260627,558630533,279.3152665,2490000,803680
4,16,16777216,128,131072,131072,2000000,20260627,558629171,279.3145855,2490000,803680
5,16,16777216,128,131072,131072,2000000,20260627,558630885,279.3154425,2490000,803680
6,16,16777216,128,131072,131072,2000000,20260627,558630983,279.3154915,2490000,803680
7,16,16777216,128,131072,131072,2000000,20260627,558629672,279.314836,2490000,803680
8,16,16777216,128,131072,131072,2000000,20260627,558630693,279.3153465,2490000,803680
0,32,33554432,128,262144,262144,2000000,20260628,558630425,279.3152125,2490000,1948416
1,32,33554432,128,262144,262144,2000000,20260628,558630369,279.3151845,2490000,1948416
2,32,33554432,128,262144,262144,2000000,20260628,558628882,279.314441,2490000,1948416
3,32,33554432,128,262144,262144,2000000,20260628,558630851,279.3154255,2490000,1948416
4,32,33554432,128,262144,262144,2000000,20260628,558629275,279.3146375,2490000,1948416
5,32,33554432,128,262144,262144,2000000,20260628,558628969,279.3144845,2490000,1948416
6,32,33554432,128,262144,262144,2000000,20260628,558628308,279.314154,2490000,1948416
7,32,33554432,128,262144,262144,2000000,20260628,558630475,279.3152375,2490000,1948416
8,32,33554432,128,262144,262144,2000000,20260628,558628046,279.314023,2490000,1948416
0,48,50331648,128,393216,393216,2000000,20260629,565273819,282.6369095,2490000,5123712
1,48,50331648,128,393216,393216,2000000,20260629,565273458,282.636729,2490000,5123712
2,48,50331648,128,393216,393216,2000000,20260629,565272300,282.63615,2490000,5123712
3,48,50331648,128,393216,393216,2000000,20260629,565273125,282.6365625,2490000,5123712
4,48,50331648,128,393216,393216,2000000,20260629,565271731,282.6358655,2490000,5123712
5,48,50331648,128,393216,393216,2000000,20260629,565271754,282.635877,2490000,5123712
6,48,50331648,128,393216,393216,2000000,20260629,565271698,282.635849,2490000,5123712
7,48,50331648,128,393216,393216,2000000,20260629,565272615,282.6363075,2490000,5123712
8,48,50331648,128,393216,393216,2000000,20260629,565271613,282.6358065,2490000,5123712
0,64,67108864,128,524288,524288,2000000,20260630,568615124,284.307562,2490000,10024160
1,64,67108864,128,524288,524288,2000000,20260630,568614786,284.307393,2490000,10024160
2,64,67108864,128,524288,524288,2000000,20260630,568613515,284.3067575,2490000,10024160
3,64,67108864,128,524288,524288,2000000,20260630,568613778,284.306889,2490000,10024160
4,64,67108864,128,524288,524288,2000000,20260630,568611979,284.3059895,2490000,10024160
5,64,67108864,128,524288,524288,2000000,20260630,568613624,284.306812,2490000,10024160
6,64,67108864,128,524288,524288,2000000,20260630,568611611,284.3058055,2490000,10024160
7,64,67108864,128,524288,524288,2000000,20260630,568612497,284.3062485,2490000,10024160
8,64,67108864,128,524288,524288,2000000,20260630,568612618,284.306309,2490000,10024160
0,80,83886080,128,655360,655360,2000000,20260631,570617287,285.3086435,2490000,10432960
1,80,83886080,128,655360,655360,2000000,20260631,570631963,285.3159815,2490000,10432960
2,80,83886080,128,655360,655360,2000000,20260631,570889743,285.4448715,2490000,10432960
3,80,83886080,128,655360,655360,2000000,20260631,570648749,285.3243745,2490000,10432960
4,80,83886080,128,655360,655360,2000000,20260631,570623199,285.3115995,2490000,10432960
5,80,83886080,128,655360,655360,2000000,20260631,570913600,285.4568,2490000,10432960
6,80,83886080,128,655360,655360,2000000,20260631,570614507,285.3072535,2490000,10432960
7,80,83886080,128,655360,655360,2000000,20260631,570617361,285.3086805,2490000,10432960
8,80,83886080,128,655360,655360,2000000,20260631,570769134,285.384567,2490000,10432960
0,88,92274688,128,720896,720896,2000000,20260632,575847972,287.923986,2490000,8064096
1,88,92274688,128,720896,720896,2000000,20260632,574832488,287.416244,2490000,8064096
2,88,92274688,128,720896,720896,2000000,20260632,574657578,287.328789,2490000,8064096
3,88,92274688,128,720896,720896,2000000,20260632,573435676,286.717838,2490000,8064096
4,88,92274688,128,720896,720896,2000000,20260632,574379597,287.1897985,2490000,8064096
5,88,92274688,128,720896,720896,2000000,20260632,575039273,287.5196365,2490000,8064096
6,88,92274688,128,720896,720896,2000000,20260632,572682093,286.3410465,2490000,8064096
7,88,92274688,128,720896,720896,2000000,20260632,575549290,287.774645,2490000,8064096
8,88,92274688,128,720896,720896,2000000,20260632,574476126,287.238063,2490000,8064096
0,92,96468992,128,753664,753664,2000000,20260633,601858994,300.929497,2490000,17935232
1,92,96468992,128,753664,753664,2000000,20260633,597720203,298.8601015,2490000,17935232
2,92,96468992,128,753664,753664,2000000,20260633,609635231,304.8176155,2490000,17935232
3,92,96468992,128,753664,753664,2000000,20260633,605841996,302.920998,2490000,17935232
4,92,96468992,128,753664,753664,2000000,20260633,608780635,304.3903175,2490000,17935232
5,92,96468992,128,753664,753664,2000000,20260633,608943046,304.471523,2490000,17935232
6,92,96468992,128,753664,753664,2000000,20260633,597380890,298.690445,2490000,17935232
7,92,96468992,128,753664,753664,2000000,20260633,597251900,298.62595,2490000,17935232
8,92,96468992,128,753664,753664,2000000,20260633,602611883,301.3059415,2490000,17935232
0,96,100663296,128,786432,786432,2000000,20260634,741855194,370.927597,2490000,15654848
1,96,100663296,128,786432,786432,2000000,20260634,738287913,369.1439565,2490000,15654848
2,96,100663296,128,786432,786432,2000000,20260634,746428945,373.2144725,2490000,15654848
3,96,100663296,128,786432,786432,2000000,20260634,737284744,368.642372,2490000,15654848
4,96,100663296,128,786432,786432,2000000,20260634,736487261,368.2436305,2490000,15654848
5,96,100663296,128,786432,786432,2000000,20260634,748321077,374.1605385,2490000,15654848
6,96,100663296,128,786432,786432,2000000,20260634,735755509,367.8777545,2490000,15654848
7,96,100663296,128,786432,786432,2000000,20260634,740072428,370.036214,2490000,15654848
8,96,100663296,128,786432,786432,2000000,20260634,737686310,368.843155,2490000,15654848
0,100,104857600,128,819200,819200,2000000,20260635,1067638908,533.819454,2490000,2809984
1,100,104857600,128,819200,819200,2000000,20260635,1074468078,537.234039,2490000,2809984
2,100,104857600,128,819200,819200,2000000,20260635,1080700698,540.350349,2490000,2809984
3,100,104857600,128,819200,819200,2000000,20260635,1068406152,534.203076,2490000,2809984
4,100,104857600,128,819200,819200,2000000,20260635,1071801612,535.900806,2490000,2809984
5,100,104857600,128,819200,819200,2000000,20260635,1076015476,538.007738,2490000,2809984
6,100,104857600,128,819200,819200,2000000,20260635,1077056219,538.5281095,2490000,2809984
7,100,104857600,128,819200,819200,2000000,20260635,1066016344,533.008172,2490000,2809984
8,100,104857600,128,819200,819200,2000000,20260635,1074411181,537.2055905,2490000,2809984
0,104,109051904,128,851968,851968,2000000,20260636,1263825395,631.9126975,2490000,15367008
1,104,109051904,128,851968,851968,2000000,20260636,1263868570,631.934285,2490000,15367008
2,104,109051904,128,851968,851968,2000000,20260636,1263844598,631.922299,2490000,15367008
3,104,109051904,128,851968,851968,2000000,20260636,1263887744,631.943872,2490000,15367008
4,104,109051904,128,851968,851968,2000000,20260636,1263834994,631.917497,2490000,15367008
5,104,109051904,128,851968,851968,2000000,20260636,1263849367,631.9246835,2490000,15367008
6,104,109051904,128,851968,851968,2000000,20260636,1263743874,631.871937,2490000,15367008
7,104,109051904,128,851968,851968,2000000,20260636,1263825398,631.912699,2490000,15367008
8,104,109051904,128,851968,851968,2000000,20260636,1263902122,631.951061,2490000,15367008
0,112,117440512,128,917504,917504,2000000,20260637,1264266806,632.133403,2490000,3022272
1,112,117440512,128,917504,917504,2000000,20260637,1264357929,632.1789645,2490000,3022272
2,112,117440512,128,917504,917504,2000000,20260637,1264324362,632.162181,2490000,3022272
3,112,117440512,128,917504,917504,2000000,20260637,1264242842,632.121421,2490000,3022272
4,112,117440512,128,917504,917504,2000000,20260637,1264209270,632.104635,2490000,3022272
5,112,117440512,128,917504,917504,2000000,20260637,1264199673,632.0998365,2490000,3022272
6,112,117440512,128,917504,917504,2000000,20260637,1264292055,632.1460275,2490000,3022272
7,112,117440512,128,917504,917504,2000000,20260637,1264325617,632.1628085,2490000,3022272
8,112,117440512,128,917504,917504,2000000,20260637,1264244088,632.122044,2490000,3022272
0,128,134217728,128,1048576,1048576,2000000,20260638,1265072733,632.5363665,2490000,137984
1,128,134217728,128,1048576,1048576,2000000,20260638,1265178236,632.589118,2490000,137984
2,128,134217728,128,1048576,1048576,2000000,20260638,1265074653,632.5373265,2490000,137984
3,128,134217728,128,1048576,1048576,2000000,20260638,1265130285,632.5651425,2490000,137984
4,128,134217728,128,1048576,1048576,2000000,20260638,1265173441,632.5867205,2490000,137984
5,128,134217728,128,1048576,1048576,2000000,20260638,1265091901,632.5459505,2490000,137984
6,128,134217728,128,1048576,1048576,2000000,20260638,1265184427,632.5922135,2490000,137984
7,128,134217728,128,1048576,1048576,2000000,20260638,1265067945,632.5339725,2490000,137984
8,128,134217728,128,1048576,1048576,2000000,20260638,1265043960,632.52198,2490000,137984
0,160,167772160,128,1310720,1310720,2000000,20260639,1266021483,633.0107415,2490000,2086752
1,160,167772160,128,1310720,1310720,2000000,20260639,1266155759,633.0778795,2490000,2086752
2,160,167772160,128,1310720,1310720,2000000,20260639,1266025973,633.0129865,2490000,2086752
3,160,167772160,128,1310720,1310720,2000000,20260639,1266064619,633.0323095,2490000,2086752
4,160,167772160,128,1310720,1310720,2000000,20260639,1266098119,633.0490595,2490000,2086752
5,160,167772160,128,1310720,1310720,2000000,20260639,1266141153,633.0705765,2490000,2086752
6,160,167772160,128,1310720,1310720,2000000,20260639,1266150957,633.0754785,2490000,2086752
7,160,167772160,128,1310720,1310720,2000000,20260639,1266040645,633.0203225,2490000,2086752
8,160,167772160,128,1310720,1310720,2000000,20260639,1266074220,633.03711,2490000,2086752
0,192,201326592,128,1572864,1572864,2000000,20260640,1266929578,633.464789,2490000,33651520
1,192,201326592,128,1572864,1572864,2000000,20260640,1266943988,633.471994,2490000,33651520
2,192,201326592,128,1572864,1572864,2000000,20260640,1266915213,633.4576065,2490000,33651520
3,192,201326592,128,1572864,1572864,2000000,20260640,1266956283,633.4781415,2490000,33651520
4,192,201326592,128,1572864,1572864,2000000,20260640,1266848068,633.424034,2490000,33651520
5,192,201326592,128,1572864,1572864,2000000,20260640,1266948774,633.474387,2490000,33651520
6,192,201326592,128,1572864,1572864,2000000,20260640,1266948767,633.4743835,2490000,33651520
7,192,201326592,128,1572864,1572864,2000000,20260640,1266915198,633.457599,2490000,33651520
8,192,201326592,128,1572864,1572864,2000000,20260640,1266946710,633.473355,2490000,33651520


==> anc/results/raw/l40_l2_capacity_pilot_20260621T113535Z/manifest.json <==
{
  "benchmark_commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "0.25",
        "128",
        "2000000",
        "9",
        "20260621",
        "0"
      ],
      "seed": 20260621,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "0.5",
        "128",
        "2000000",
        "9",
        "20260622",
        "0"
      ],
      "seed": 20260622,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "1",
        "128",
        "2000000",
        "9",
        "20260623",
        "0"
      ],
      "seed": 20260623,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "2",
        "128",
        "2000000",
        "9",
        "20260624",
        "0"
      ],
      "seed": 20260624,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "4",
        "128",
        "2000000",
        "9",
        "20260625",
        "0"
      ],
      "seed": 20260625,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "8",
        "128",
        "2000000",
        "9",
        "20260626",
        "0"
      ],
      "seed": 20260626,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "16",
        "128",
        "2000000",
        "9",
        "20260627",
        "0"
      ],
      "seed": 20260627,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "128",
        "2000000",
        "9",
        "20260628",
        "0"
      ],
      "seed": 20260628,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "128",
        "2000000",
        "9",
        "20260629",
        "0"
      ],
      "seed": 20260629,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "128",
        "2000000",
        "9",
        "20260630",
        "0"
      ],
      "seed": 20260630,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "128",
        "2000000",
        "9",
        "20260631",
        "0"
      ],
      "seed": 20260631,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "128",
        "2000000",
        "9",
        "20260632",
        "0"
      ],
      "seed": 20260632,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "128",
        "2000000",
        "9",
        "20260633",
        "0"
      ],
      "seed": 20260633,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "128",
        "2000000",
        "9",
        "20260634",
        "0"
      ],
      "seed": 20260634,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "128",
        "2000000",
        "9",
        "20260635",
        "0"
      ],
      "seed": 20260635,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "128",
        "2000000",
        "9",
        "20260636",
        "0"
      ],
      "seed": 20260636,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "128",
        "2000000",
        "9",
        "20260637",
        "0"
      ],
      "seed": 20260637,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "128",
        "2000000",
        "9",
        "20260638",
        "0"
      ],
      "seed": 20260638,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "128",
        "2000000",
        "9",
        "20260639",
        "0"
      ],
      "seed": 20260639,
      "stderr": ""
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "128",
        "2000000",
        "9",
        "20260640",
        "0"
      ],
      "seed": 20260640,
      "stderr": ""
    }
  ],
  "completed_utc": "20260621T113654Z",
  "config": {
    "accesses": 2000000,
    "campaign": "l40_l2_capacity_pilot",
    "footprints_mib": [
      0.25,
      0.5,
      1,
      2,
      4,
      8,
      16,
      32,
      48,
      64,
      80,
      88,
      92,
      96,
      100,
      104,
      112,
      128,
      160,
      192
    ],
    "line_bytes": 128,
    "repetitions": 9,
    "seed": 20260621
  },
  "config_path": "config/pilot.json",
  "cwd": "/workspace/l40-l2-topology",
  "device": 0,
  "environment": {
    "CUDA_HOME": "/usr/local/cuda",
    "CUDA_VISIBLE_DEVICES": null,
    "NVIDIA_DRIVER_CAPABILITIES": "all",
    "NVIDIA_VISIBLE_DEVICES": "void"
  },
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "l2_latency.csv": "2300e442a60bd51937fe0f7fe654d52009f6ef3897148b541cc4379e5ba2a973"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_l2_capacity_pilot_20260621T113535Z",
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "99fe4924feef63f08336fd6a3dacb9639651b3157265ff79b3c380a6e75e0d5f",
    "config/pilot.json": "30c8be8464edc87e9e994d3722452fb722b2f152594138ba790b6594cc76c2e2",
    "scripts/run_experiments.py": "8c31df5a78d029989040b80ea277039cfff879b0795901f73d8a8767fb5b83ac",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "9bc12f4e2381661050567c24b727a41fd3bc48be99fe78d5b54afd3dd7a6ec4e"
  },
  "started_utc": "20260621T113535Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"46 bits physical, 57 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"GenuineIntel\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"Intel(R) Xeon(R) Gold 5418Y\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"6\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"143\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"8\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"27%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"3800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"800.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"4000.00\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush dts acpi mmx fxsr sse sse2 ss ht tm pbe syscall nx pdpe1gb rdtscp lm constant_tsc art arch_perfmon pebs bts rep_good nopl xtopology nonstop_tsc cpuid aperfmperf tsc_known_freq pni pclmulqdq dtes64 monitor ds_cpl smx est tm2 ssse3 sdbg fma cx16 xtpr pdcm pcid dca sse4_1 sse4_2 x2apic movbe popcnt tsc_deadline_timer aes xsave avx f16c rdrand lahf_lm abm 3dnowprefetch cpuid_fault epb cat_l3 cat_l2 cdp_l3 cdp_l2 ssbd mba ibrs ibpb stibp ibrs_enhanced fsgsbase tsc_adjust bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb intel_pt avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local split_lock_detect user_shstk avx_vnni avx512_bf16 wbnoinvd dtherm ida arat pln pts hfi avx512vbmi umip pku ospke waitpkg avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg tme avx512_vpopcntdq la57 rdpid bus_lock_detect cldemote movdiri movdir64b enqcmd fsrm md_clear serialize tsxldtrk pconfig arch_lbr ibt amx_bf16 avx512_fp16 amx_tile amx_int8 flush_l1d arch_capabilities ibpb_exit_to_user\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"2.3 MiB (48 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"1.5 MiB (48 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"96 MiB (48 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"90 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"4\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-11\"\n      },{\n         \"field\": \"NUMA node1 CPU(s):\",\n         \"data\": \"12-23\"\n      },{\n         \"field\": \"NUMA node2 CPU(s):\",\n         \"data\": \"24-35\"\n      },{\n         \"field\": \"NUMA node3 CPU(s):\",\n         \"data\": \"36-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; PBRSB-eIBRS SW sequence; BHI BHI_DIS_S\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "numactl_hardware": {
      "command": [
        "numactl",
        "--hardware"
      ],
      "error": "FileNotFoundError(2, 'No such file or directory')"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 11:35:36 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 488 KB/s\n        Rx Throughput                                  : 341 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732273885017 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 0 %\n        Memory                                         : 0 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 27 C\n        GPU T.Limit Temp                               : 61 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 35.79 W\n        Instantaneous Power Draw                       : 87.65 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-11\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "ad80b468a24e",
    "6.8.0-111-generic",
    "#111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC ",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40_l2_oracle_20260621T133233Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_l2_oracle_20260621T133233Z/manifest.json <==
{
  "completed_utc": "20260621T133505Z",
  "config": {
    "campaign": "l40_l2_oracle",
    "description": "Labeled per-SM L2-latency fingerprints for the SM-placement oracle. Each shot measures, for every physical SM, a 32-probe latency fingerprint (32 fixed 256 B-spaced L2 lines). The measurement length A (loads per probe) is swept to characterize placement-inference accuracy versus probe cost; small A gives realistic single-shot noise. Labels are the physical SM identifier read from %smid.",
    "runs": [
      {
        "arena_mib": 16,
        "measured": 32,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a32",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 101,
        "shots": 500,
        "warm": 24
      },
      {
        "arena_mib": 16,
        "measured": 64,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a64",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 102,
        "shots": 500,
        "warm": 24
      },
      {
        "arena_mib": 16,
        "measured": 128,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a128",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 103,
        "shots": 500,
        "warm": 24
      },
      {
        "arena_mib": 16,
        "measured": 256,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a256",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 104,
        "shots": 500,
        "warm": 24
      }
    ]
  },
  "config_path": "config/oracle_fingerprint.json",
  "device": 0,
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "topology_fp_a128.csv": "95494700562896910bda9836b465960c5e8b4160546b1ea5efcb762b73b2425f",
    "topology_fp_a256.csv": "1b865ee43f12ca32ecf2e2bb53ca8c08851f650789e8df7509cdb34f11644993",
    "topology_fp_a32.csv": "29274216dc265d3b17876411822bc562b8d2484dca8cf4f55af6d85ea91c9694",
    "topology_fp_a64.csv": "ec7a8c2a872a2f9555826b2e4f67810231ee5cca47db3b9e99c25ef82db19c78"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_l2_oracle_20260621T133233Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "fingerprint",
        "16",
        "0",
        "256",
        "32",
        "24",
        "32",
        "500",
        "101",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 32,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a32",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 101,
        "shots": 500,
        "warm": 24
      },
      "name": "fp_a32",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:32:49.726, P0, 2490, 9001, 27, 89.34, 33\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:32:34.034, P0, 2490, 9001, 25, 46.98, 10\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "fingerprint",
        "16",
        "0",
        "256",
        "32",
        "24",
        "64",
        "500",
        "102",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 64,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a64",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 102,
        "shots": 500,
        "warm": 24
      },
      "name": "fp_a64",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:33:13.582, P0, 2490, 9001, 29, 90.36, 78\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:32:49.789, P0, 2490, 9001, 27, 89.34, 33\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "fingerprint",
        "16",
        "0",
        "256",
        "32",
        "24",
        "128",
        "500",
        "103",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 128,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a128",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 103,
        "shots": 500,
        "warm": 24
      },
      "name": "fp_a128",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:33:53.593, P0, 2490, 9001, 31, 91.14, 98\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:33:13.646, P0, 2490, 9001, 29, 89.33, 78\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "fingerprint",
        "16",
        "0",
        "256",
        "32",
        "24",
        "256",
        "500",
        "104",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 256,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a256",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 104,
        "shots": 500,
        "warm": 24
      },
      "name": "fp_a256",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:35:05.866, P0, 2490, 9001, 32, 90.40, 91\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:33:53.657, P0, 2490, 9001, 30, 90.14, 98\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "f22f502c4161a194c0b2783a7d3da875324256e3f7e8526754eb7ced3fb5048b",
    "config/oracle_fingerprint.json": "57374f980cb57d7bb83fe02c79d130385008f445c4265a9ab7d44f9a5c3db389",
    "scripts/run_topology.py": "194a26895478a95bed383ecb1453ce45bba3b4993f98ac76ee51154f1fa003f0",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/l2_topology.cu": "5d06bf2bd350bf5f408e38532324d6c821ef38d05567de08e96ae74bd6c16620",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T133233Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"46 bits physical, 57 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"GenuineIntel\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"Intel(R) Xeon(R) Gold 5418Y\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"6\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"143\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"8\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"44%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"3800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"800.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"4000.00\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush dts acpi mmx fxsr sse sse2 ss ht tm pbe syscall nx pdpe1gb rdtscp lm constant_tsc art arch_perfmon pebs bts rep_good nopl xtopology nonstop_tsc cpuid aperfmperf tsc_known_freq pni pclmulqdq dtes64 monitor ds_cpl smx est tm2 ssse3 sdbg fma cx16 xtpr pdcm pcid dca sse4_1 sse4_2 x2apic movbe popcnt tsc_deadline_timer aes xsave avx f16c rdrand lahf_lm abm 3dnowprefetch cpuid_fault epb cat_l3 cat_l2 cdp_l3 cdp_l2 ssbd mba ibrs ibpb stibp ibrs_enhanced fsgsbase tsc_adjust bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb intel_pt avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local split_lock_detect user_shstk avx_vnni avx512_bf16 wbnoinvd dtherm ida arat pln pts hfi avx512vbmi umip pku ospke waitpkg avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg tme avx512_vpopcntdq la57 rdpid bus_lock_detect cldemote movdiri movdir64b enqcmd fsrm md_clear serialize tsxldtrk pconfig arch_lbr ibt amx_bf16 avx512_fp16 amx_tile amx_int8 flush_l1d arch_capabilities ibpb_exit_to_user\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"2.3 MiB (48 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"1.5 MiB (48 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"96 MiB (48 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"90 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"4\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-11\"\n      },{\n         \"field\": \"NUMA node1 CPU(s):\",\n         \"data\": \"12-23\"\n      },{\n         \"field\": \"NUMA node2 CPU(s):\",\n         \"data\": \"24-35\"\n      },{\n         \"field\": \"NUMA node3 CPU(s):\",\n         \"data\": \"36-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; PBRSB-eIBRS SW sequence; BHI BHI_DIS_S\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 13:32:33 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 585 KB/s\n        Rx Throughput                                  : 585 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732364359669 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 10 %\n        Memory                                         : 1 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 25 C\n        GPU T.Limit Temp                               : 64 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 38.69 W\n        Instantaneous Power Draw                       : 81.32 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-11\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "ad80b468a24e",
    "6.8.0-111-generic",
    "#111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC ",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40_l2_prefetch_confirmation_20260621T120639Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_l2_prefetch_confirmation_20260621T120639Z/l2_latency.csv <==
run,prefetch_mode,footprint_mib,actual_bytes,line_bytes,line_count,warm_accesses,measured_accesses,seed,elapsed_cycles,cycles_per_access,reported_core_clock_khz,final_index
0,default,224,234881024,256,917504,917504,2000000,276485001,1265892394,632.946197,2490000,10406720
1,default,224,234881024,256,917504,917504,2000000,276485001,1265921096,632.960548,2490000,10406720
2,default,224,234881024,256,917504,917504,2000000,276485001,1265834334,632.917167,2490000,10406720
3,default,224,234881024,256,917504,917504,2000000,276485001,1265782054,632.891027,2490000,10406720
4,default,224,234881024,256,917504,917504,2000000,276485001,1265834820,632.91741,2490000,10406720
5,default,224,234881024,256,917504,917504,2000000,276485001,1265777263,632.8886315,2490000,10406720
6,default,224,234881024,256,917504,917504,2000000,276485001,1265973875,632.9869375,2490000,10406720
7,default,224,234881024,256,917504,917504,2000000,276485001,1265775195,632.8875975,2490000,10406720
8,default,224,234881024,256,917504,917504,2000000,276485001,1265795979,632.8979895,2490000,10406720
9,default,224,234881024,256,917504,917504,2000000,276485001,1265843935,632.9219675,2490000,10406720
10,default,224,234881024,256,917504,917504,2000000,276485001,1265757302,632.878651,2490000,10406720
11,default,224,234881024,256,917504,917504,2000000,276485001,1265824732,632.912366,2490000,10406720
12,default,224,234881024,256,917504,917504,2000000,276485001,1265858311,632.9291555,2490000,10406720
13,default,224,234881024,256,917504,917504,2000000,276485001,1265897180,632.94859,2490000,10406720
14,default,224,234881024,256,917504,917504,2000000,276485001,1265892353,632.9461765,2490000,10406720
0,default,100,104857600,128,819200,819200,2000000,148361001,1077333468,538.666734,2490000,2696640
1,default,100,104857600,128,819200,819200,2000000,148361001,1066442854,533.221427,2490000,2696640
2,default,100,104857600,128,819200,819200,2000000,148361001,1072545829,536.2729145,2490000,2696640
3,default,100,104857600,128,819200,819200,2000000,148361001,1074588202,537.294101,2490000,2696640
4,default,100,104857600,128,819200,819200,2000000,148361001,1074012778,537.006389,2490000,2696640
5,default,100,104857600,128,819200,819200,2000000,148361001,1066152820,533.07641,2490000,2696640
6,default,100,104857600,128,819200,819200,2000000,148361001,1074955788,537.477894,2490000,2696640
7,default,100,104857600,128,819200,819200,2000000,148361001,1079053533,539.5267665,2490000,2696640
8,default,100,104857600,128,819200,819200,2000000,148361001,1069612062,534.806031,2490000,2696640
9,default,100,104857600,128,819200,819200,2000000,148361001,1071309442,535.654721,2490000,2696640
10,default,100,104857600,128,819200,819200,2000000,148361001,1074289291,537.1446455,2490000,2696640
11,default,100,104857600,128,819200,819200,2000000,148361001,1079648721,539.8243605,2490000,2696640
12,default,100,104857600,128,819200,819200,2000000,148361001,1067687690,533.843845,2490000,2696640
13,default,100,104857600,128,819200,819200,2000000,148361001,1074984796,537.492398,2490000,2696640
14,default,100,104857600,128,819200,819200,2000000,148361001,1076704693,538.3523465,2490000,2696640
0,128B,208,218103808,256,851968,851968,2000000,276469001,1279251989,639.6259945,2490000,26657024
1,128B,208,218103808,256,851968,851968,2000000,276469001,1279136411,639.5682055,2490000,26657024
2,128B,208,218103808,256,851968,851968,2000000,276469001,1279126584,639.563292,2490000,26657024
3,128B,208,218103808,256,851968,851968,2000000,276469001,1279135924,639.567962,2490000,26657024
4,128B,208,218103808,256,851968,851968,2000000,276469001,1279135910,639.567955,2490000,26657024
5,128B,208,218103808,256,851968,851968,2000000,276469001,1279098557,639.5492785,2490000,26657024
6,128B,208,218103808,256,851968,851968,2000000,276469001,1279084728,639.542364,2490000,26657024
7,128B,208,218103808,256,851968,851968,2000000,276469001,1279079323,639.5396615,2490000,26657024
8,128B,208,218103808,256,851968,851968,2000000,276469001,1279137832,639.568916,2490000,26657024
9,128B,208,218103808,256,851968,851968,2000000,276469001,1279151224,639.575612,2490000,26657024
10,128B,208,218103808,256,851968,851968,2000000,276469001,1279183175,639.5915875,2490000,26657024
11,128B,208,218103808,256,851968,851968,2000000,276469001,1279218369,639.6091845,2490000,26657024
12,128B,208,218103808,256,851968,851968,2000000,276469001,1279136873,639.5684365,2490000,26657024
13,128B,208,218103808,256,851968,851968,2000000,276469001,1279190580,639.59529,2490000,26657024
14,128B,208,218103808,256,851968,851968,2000000,276469001,1279152231,639.5761155,2490000,26657024
0,128B,200,209715200,256,819200,819200,2000000,276461001,1073202991,536.6014955,2490000,49510720
1,128B,200,209715200,256,819200,819200,2000000,276461001,1074986869,537.4934345,2490000,49510720
2,128B,200,209715200,256,819200,819200,2000000,276461001,1079402766,539.701383,2490000,49510720
3,128B,200,209715200,256,819200,819200,2000000,276461001,1077010492,538.505246,2490000,49510720
4,128B,200,209715200,256,819200,819200,2000000,276461001,1073193447,536.5967235,2490000,49510720
5,128B,200,209715200,256,819200,819200,2000000,276461001,1075770031,537.8850155,2490000,49510720
6,128B,200,209715200,256,819200,819200,2000000,276461001,1080379225,540.1896125,2490000,49510720
7,128B,200,209715200,256,819200,819200,2000000,276461001,1070810647,535.4053235,2490000,49510720
8,128B,200,209715200,256,819200,819200,2000000,276461001,1076390107,538.1950535,2490000,49510720
9,128B,200,209715200,256,819200,819200,2000000,276461001,1076642994,538.321497,2490000,49510720
10,128B,200,209715200,256,819200,819200,2000000,276461001,1081647945,540.8239725,2490000,49510720
11,128B,200,209715200,256,819200,819200,2000000,276461001,1071610801,535.8054005,2490000,49510720
12,128B,200,209715200,256,819200,819200,2000000,276461001,1073995197,536.9975985,2490000,49510720
13,128B,200,209715200,256,819200,819200,2000000,276461001,1080491360,540.24568,2490000,49510720
14,128B,200,209715200,256,819200,819200,2000000,276461001,1076861086,538.430543,2490000,49510720
0,default,184,192937984,256,753664,753664,2000000,276445001,605370637,302.6853185,2490000,27574656
1,default,184,192937984,256,753664,753664,2000000,276445001,603108488,301.554244,2490000,27574656
2,default,184,192937984,256,753664,753664,2000000,276445001,603756975,301.8784875,2490000,27574656
3,default,184,192937984,256,753664,753664,2000000,276445001,598737996,299.368998,2490000,27574656
4,default,184,192937984,256,753664,753664,2000000,276445001,605650581,302.8252905,2490000,27574656
5,default,184,192937984,256,753664,753664,2000000,276445001,604846322,302.423161,2490000,27574656
6,default,184,192937984,256,753664,753664,2000000,276445001,604408328,302.204164,2490000,27574656
7,default,184,192937984,256,753664,753664,2000000,276445001,602696033,301.3480165,2490000,27574656
8,default,184,192937984,256,753664,753664,2000000,276445001,600387632,300.193816,2490000,27574656
9,default,184,192937984,256,753664,753664,2000000,276445001,597941784,298.970892,2490000,27574656
10,default,184,192937984,256,753664,753664,2000000,276445001,605063316,302.531658,2490000,27574656
11,default,184,192937984,256,753664,753664,2000000,276445001,605543872,302.771936,2490000,27574656
12,default,184,192937984,256,753664,753664,2000000,276445001,604586464,302.293232,2490000,27574656
13,default,184,192937984,256,753664,753664,2000000,276445001,599194260,299.59713,2490000,27574656
14,default,184,192937984,256,753664,753664,2000000,276445001,599578401,299.7892005,2490000,27574656
0,256B,224,234881024,256,917504,917504,2000000,276485001,1279410692,639.705346,2490000,10406720
1,256B,224,234881024,256,917504,917504,2000000,276485001,1279445004,639.722502,2490000,10406720
2,256B,224,234881024,256,917504,917504,2000000,276485001,1279345706,639.672853,2490000,10406720
3,256B,224,234881024,256,917504,917504,2000000,276485001,1279500560,639.75028,2490000,10406720
4,256B,224,234881024,256,917504,917504,2000000,276485001,1279449795,639.7248975,2490000,10406720
5,256B,224,234881024,256,917504,917504,2000000,276485001,1279498533,639.7492665,2490000,10406720
6,256B,224,234881024,256,917504,917504,2000000,276485001,1279462503,639.7312515,2490000,10406720
7,256B,224,234881024,256,917504,917504,2000000,276485001,1279962477,639.9812385,2490000,10406720
8,256B,224,234881024,256,917504,917504,2000000,276485001,1279614264,639.807132,2490000,10406720
9,256B,224,234881024,256,917504,917504,2000000,276485001,1279615003,639.8075015,2490000,10406720
10,256B,224,234881024,256,917504,917504,2000000,276485001,1279645042,639.822521,2490000,10406720
11,256B,224,234881024,256,917504,917504,2000000,276485001,1279627227,639.8136135,2490000,10406720
12,256B,224,234881024,256,917504,917504,2000000,276485001,1279678329,639.8391645,2490000,10406720
13,256B,224,234881024,256,917504,917504,2000000,276485001,1279573098,639.786549,2490000,10406720
14,256B,224,234881024,256,917504,917504,2000000,276485001,1279689574,639.844787,2490000,10406720
0,128B,184,192937984,256,753664,753664,2000000,276445001,610373965,305.1869825,2490000,27574656
1,128B,184,192937984,256,753664,753664,2000000,276445001,602248219,301.1241095,2490000,27574656
2,128B,184,192937984,256,753664,753664,2000000,276445001,600574962,300.287481,2490000,27574656
3,128B,184,192937984,256,753664,753664,2000000,276445001,601875587,300.9377935,2490000,27574656
4,128B,184,192937984,256,753664,753664,2000000,276445001,604625678,302.312839,2490000,27574656
5,128B,184,192937984,256,753664,753664,2000000,276445001,605816431,302.9082155,2490000,27574656
6,128B,184,192937984,256,753664,753664,2000000,276445001,606438304,303.219152,2490000,27574656
7,128B,184,192937984,256,753664,753664,2000000,276445001,599529354,299.764677,2490000,27574656
8,128B,184,192937984,256,753664,753664,2000000,276445001,601109067,300.5545335,2490000,27574656
9,128B,184,192937984,256,753664,753664,2000000,276445001,604314764,302.157382,2490000,27574656
10,128B,184,192937984,256,753664,753664,2000000,276445001,601439224,300.719612,2490000,27574656
11,128B,184,192937984,256,753664,753664,2000000,276445001,605605809,302.8029045,2490000,27574656
12,128B,184,192937984,256,753664,753664,2000000,276445001,606497047,303.2485235,2490000,27574656
13,128B,184,192937984,256,753664,753664,2000000,276445001,603637311,301.8186555,2490000,27574656
14,128B,184,192937984,256,753664,753664,2000000,276445001,604191293,302.0956465,2490000,27574656
0,256B,208,218103808,256,851968,851968,2000000,276469001,1279309535,639.6547675,2490000,26657024
1,256B,208,218103808,256,851968,851968,2000000,276469001,1279395862,639.697931,2490000,26657024
2,256B,208,218103808,256,851968,851968,2000000,276469001,1279458157,639.7290785,2490000,26657024
3,256B,208,218103808,256,851968,851968,2000000,276469001,1279386256,639.693128,2490000,26657024
4,256B,208,218103808,256,851968,851968,2000000,276469001,1279409189,639.7045945,2490000,26657024
5,256B,208,218103808,256,851968,851968,2000000,276469001,1279319086,639.659543,2490000,26657024
6,256B,208,218103808,256,851968,851968,2000000,276469001,1279386286,639.693143,2490000,26657024
7,256B,208,218103808,256,851968,851968,2000000,276469001,1279339242,639.669621,2490000,26657024
8,256B,208,218103808,256,851968,851968,2000000,276469001,1279398317,639.6991585,2490000,26657024
9,256B,208,218103808,256,851968,851968,2000000,276469001,1279339255,639.6696275,2490000,26657024
10,256B,208,218103808,256,851968,851968,2000000,276469001,1279302310,639.651155,2490000,26657024
11,256B,208,218103808,256,851968,851968,2000000,276469001,1279324880,639.66244,2490000,26657024
12,256B,208,218103808,256,851968,851968,2000000,276469001,1279313324,639.656662,2490000,26657024
13,256B,208,218103808,256,851968,851968,2000000,276469001,1279320071,639.6600355,2490000,26657024
14,256B,208,218103808,256,851968,851968,2000000,276469001,1279406388,639.703194,2490000,26657024
0,64B,192,201326592,256,786432,786432,2000000,276453001,653110773,326.5553865,2490000,7285952
1,64B,192,201326592,256,786432,786432,2000000,276453001,645508808,322.754404,2490000,7285952
2,64B,192,201326592,256,786432,786432,2000000,276453001,640708177,320.3540885,2490000,7285952
3,64B,192,201326592,256,786432,786432,2000000,276453001,644514836,322.257418,2490000,7285952
4,64B,192,201326592,256,786432,786432,2000000,276453001,638861978,319.430989,2490000,7285952
5,64B,192,201326592,256,786432,786432,2000000,276453001,643926295,321.9631475,2490000,7285952
6,64B,192,201326592,256,786432,786432,2000000,276453001,643137378,321.568689,2490000,7285952
7,64B,192,201326592,256,786432,786432,2000000,276453001,642747532,321.373766,2490000,7285952
8,64B,192,201326592,256,786432,786432,2000000,276453001,642285282,321.142641,2490000,7285952
9,64B,192,201326592,256,786432,786432,2000000,276453001,642780829,321.3904145,2490000,7285952
10,64B,192,201326592,256,786432,786432,2000000,276453001,642537185,321.2685925,2490000,7285952
11,64B,192,201326592,256,786432,786432,2000000,276453001,643889453,321.9447265,2490000,7285952
12,64B,192,201326592,256,786432,786432,2000000,276453001,642476141,321.2380705,2490000,7285952
13,64B,192,201326592,256,786432,786432,2000000,276453001,642293697,321.1468485,2490000,7285952
14,64B,192,201326592,256,786432,786432,2000000,276453001,645148944,322.574472,2490000,7285952
0,256B,200,209715200,256,819200,819200,2000000,276461001,1081880883,540.9404415,2490000,49510720
1,256B,200,209715200,256,819200,819200,2000000,276461001,1071338971,535.6694855,2490000,49510720
2,256B,200,209715200,256,819200,819200,2000000,276461001,1075362386,537.681193,2490000,49510720
3,256B,200,209715200,256,819200,819200,2000000,276461001,1076942581,538.4712905,2490000,49510720
4,256B,200,209715200,256,819200,819200,2000000,276461001,1081814467,540.9072335,2490000,49510720
5,256B,200,209715200,256,819200,819200,2000000,276461001,1071240926,535.620463,2490000,49510720
6,256B,200,209715200,256,819200,819200,2000000,276461001,1075178782,537.589391,2490000,49510720
7,256B,200,209715200,256,819200,819200,2000000,276461001,1080810052,540.405026,2490000,49510720
8,256B,200,209715200,256,819200,819200,2000000,276461001,1077168854,538.584427,2490000,49510720
9,256B,200,209715200,256,819200,819200,2000000,276461001,1073823540,536.91177,2490000,49510720
10,256B,200,209715200,256,819200,819200,2000000,276461001,1076537753,538.2688765,2490000,49510720
11,256B,200,209715200,256,819200,819200,2000000,276461001,1079877538,539.938769,2490000,49510720
12,256B,200,209715200,256,819200,819200,2000000,276461001,1070318710,535.159355,2490000,49510720
13,256B,200,209715200,256,819200,819200,2000000,276461001,1074427310,537.213655,2490000,49510720
14,256B,200,209715200,256,819200,819200,2000000,276461001,1076590934,538.295467,2490000,49510720
0,64B,100,104857600,128,819200,819200,2000000,148361001,1070181711,535.0908555,2490000,2696640
1,64B,100,104857600,128,819200,819200,2000000,148361001,1076299250,538.149625,2490000,2696640
2,64B,100,104857600,128,819200,819200,2000000,148361001,1078997931,539.4989655,2490000,2696640
3,64B,100,104857600,128,819200,819200,2000000,148361001,1077201858,538.600929,2490000,2696640
4,64B,100,104857600,128,819200,819200,2000000,148361001,1068373009,534.1865045,2490000,2696640
5,64B,100,104857600,128,819200,819200,2000000,148361001,1078861866,539.430933,2490000,2696640
6,64B,100,104857600,128,819200,819200,2000000,148361001,1082537457,541.2687285,2490000,2696640
7,64B,100,104857600,128,819200,819200,2000000,148361001,1074328404,537.164202,2490000,2696640
8,64B,100,104857600,128,819200,819200,2000000,148361001,1072718552,536.359276,2490000,2696640
9,64B,100,104857600,128,819200,819200,2000000,148361001,1077087182,538.543591,2490000,2696640
10,64B,100,104857600,128,819200,819200,2000000,148361001,1083292692,541.646346,2490000,2696640
11,64B,100,104857600,128,819200,819200,2000000,148361001,1071608645,535.8043225,2490000,2696640
12,64B,100,104857600,128,819200,819200,2000000,148361001,1077096867,538.5484335,2490000,2696640
13,64B,100,104857600,128,819200,819200,2000000,148361001,1079209676,539.604838,2490000,2696640
14,64B,100,104857600,128,819200,819200,2000000,148361001,1077435195,538.7175975,2490000,2696640
0,256B,104,109051904,128,851968,851968,2000000,148365001,1276051049,638.0255245,2490000,18926784
1,256B,104,109051904,128,851968,851968,2000000,148365001,1275988727,637.9943635,2490000,18926784
2,256B,104,109051904,128,851968,851968,2000000,148365001,1275988863,637.9944315,2490000,18926784
3,256B,104,109051904,128,851968,851968,2000000,148365001,1276107106,638.053553,2490000,18926784
4,256B,104,109051904,128,851968,851968,2000000,148365001,1276061165,638.0305825,2490000,18926784
5,256B,104,109051904,128,851968,851968,2000000,148365001,1276152275,638.0761375,2490000,18926784
6,256B,104,109051904,128,851968,851968,2000000,148365001,1276049543,638.0247715,2490000,18926784
7,256B,104,109051904,128,851968,851968,2000000,148365001,1276096227,638.0481135,2490000,18926784
8,256B,104,109051904,128,851968,851968,2000000,148365001,1276048901,638.0244505,2490000,18926784
9,256B,104,109051904,128,851968,851968,2000000,148365001,1276094729,638.0473645,2490000,18926784
10,256B,104,109051904,128,851968,851968,2000000,148365001,1276030353,638.0151765,2490000,18926784
11,256B,104,109051904,128,851968,851968,2000000,148365001,1276005742,638.002871,2490000,18926784
12,256B,104,109051904,128,851968,851968,2000000,148365001,1275991995,637.9959975,2490000,18926784
13,256B,104,109051904,128,851968,851968,2000000,148365001,1276063946,638.031973,2490000,18926784
14,256B,104,109051904,128,851968,851968,2000000,148365001,1276030358,638.015179,2490000,18926784
0,64B,216,226492416,256,884736,884736,2000000,276477001,1270483812,635.241906,2490000,13592576
1,64B,216,226492416,256,884736,884736,2000000,276477001,1270507091,635.2535455,2490000,13592576
2,64B,216,226492416,256,884736,884736,2000000,276477001,1270468720,635.23436,2490000,13592576
3,64B,216,226492416,256,884736,884736,2000000,276477001,1270488241,635.2441205,2490000,13592576
4,64B,216,226492416,256,884736,884736,2000000,276477001,1270548569,635.2742845,2490000,13592576
5,64B,216,226492416,256,884736,884736,2000000,276477001,1270457441,635.2287205,2490000,13592576
6,64B,216,226492416,256,884736,884736,2000000,276477001,1270452648,635.226324,2490000,13592576
7,64B,216,226492416,256,884736,884736,2000000,276477001,1270505102,635.252551,2490000,13592576
8,64B,216,226492416,256,884736,884736,2000000,276477001,1270527554,635.263777,2490000,13592576
9,64B,216,226492416,256,884736,884736,2000000,276477001,1270495672,635.247836,2490000,13592576
10,64B,216,226492416,256,884736,884736,2000000,276477001,1270492384,635.246192,2490000,13592576
11,64B,216,226492416,256,884736,884736,2000000,276477001,1270473521,635.2367605,2490000,13592576
12,64B,216,226492416,256,884736,884736,2000000,276477001,1270521484,635.260742,2490000,13592576
13,64B,216,226492416,256,884736,884736,2000000,276477001,1270527878,635.263939,2490000,13592576
14,64B,216,226492416,256,884736,884736,2000000,276477001,1270481750,635.240875,2490000,13592576
0,64B,208,218103808,256,851968,851968,2000000,276469001,1270292292,635.146146,2490000,26657024
1,64B,208,218103808,256,851968,851968,2000000,276469001,1270388684,635.194342,2490000,26657024
2,64B,208,218103808,256,851968,851968,2000000,276469001,1270279678,635.139839,2490000,26657024
3,64B,208,218103808,256,851968,851968,2000000,276469001,1270388676,635.194338,2490000,26657024
4,64B,208,218103808,256,851968,851968,2000000,276469001,1270314077,635.1570385,2490000,26657024
5,64B,208,218103808,256,851968,851968,2000000,276469001,1270231607,635.1158035,2490000,26657024
6,64B,208,218103808,256,851968,851968,2000000,276469001,1270324434,635.162217,2490000,26657024
7,64B,208,218103808,256,851968,851968,2000000,276469001,1270313158,635.156579,2490000,26657024
8,64B,208,218103808,256,851968,851968,2000000,276469001,1270274253,635.1371265,2490000,26657024
9,64B,208,218103808,256,851968,851968,2000000,276469001,1270356317,635.1781585,2490000,26657024
10,64B,208,218103808,256,851968,851968,2000000,276469001,1270339895,635.1699475,2490000,26657024
11,64B,208,218103808,256,851968,851968,2000000,276469001,1270393370,635.196685,2490000,26657024
12,64B,208,218103808,256,851968,851968,2000000,276469001,1270325861,635.1629305,2490000,26657024
13,64B,208,218103808,256,851968,851968,2000000,276469001,1270308339,635.1541695,2490000,26657024
14,64B,208,218103808,256,851968,851968,2000000,276469001,1270329220,635.16461,2490000,26657024
0,128B,88,92274688,128,720896,720896,2000000,148349001,574018943,287.0094715,2490000,5378944
1,128B,88,92274688,128,720896,720896,2000000,148349001,573786291,286.8931455,2490000,5378944
2,128B,88,92274688,128,720896,720896,2000000,148349001,574996580,287.49829,2490000,5378944
3,128B,88,92274688,128,720896,720896,2000000,148349001,574038909,287.0194545,2490000,5378944
4,128B,88,92274688,128,720896,720896,2000000,148349001,574510316,287.255158,2490000,5378944
5,128B,88,92274688,128,720896,720896,2000000,148349001,576487355,288.2436775,2490000,5378944
6,128B,88,92274688,128,720896,720896,2000000,148349001,573991782,286.995891,2490000,5378944
7,128B,88,92274688,128,720896,720896,2000000,148349001,573976262,286.988131,2490000,5378944
8,128B,88,92274688,128,720896,720896,2000000,148349001,574025180,287.01259,2490000,5378944
9,128B,88,92274688,128,720896,720896,2000000,148349001,573495759,286.7478795,2490000,5378944
10,128B,88,92274688,128,720896,720896,2000000,148349001,574505362,287.252681,2490000,5378944
11,128B,88,92274688,128,720896,720896,2000000,148349001,574640922,287.320461,2490000,5378944
12,128B,88,92274688,128,720896,720896,2000000,148349001,576405504,288.202752,2490000,5378944
13,128B,88,92274688,128,720896,720896,2000000,148349001,574079680,287.03984,2490000,5378944
14,128B,88,92274688,128,720896,720896,2000000,148349001,574083992,287.041996,2490000,5378944
0,256B,216,226492416,256,884736,884736,2000000,276477001,1279322914,639.661457,2490000,13592576
1,256B,216,226492416,256,884736,884736,2000000,276477001,1279233632,639.616816,2490000,13592576
2,256B,216,226492416,256,884736,884736,2000000,276477001,1279250168,639.625084,2490000,13592576
3,256B,216,226492416,256,884736,884736,2000000,276477001,1279188624,639.594312,2490000,13592576
4,256B,216,226492416,256,884736,884736,2000000,276477001,1279372701,639.6863505,2490000,13592576
5,256B,216,226492416,256,884736,884736,2000000,276477001,1279343927,639.6719635,2490000,13592576
6,256B,216,226492416,256,884736,884736,2000000,276477001,1279256752,639.628376,2490000,13592576
7,256B,216,226492416,256,884736,884736,2000000,276477001,1279193444,639.596722,2490000,13592576
8,256B,216,226492416,256,884736,884736,2000000,276477001,1279289349,639.6446745,2490000,13592576
9,256B,216,226492416,256,884736,884736,2000000,276477001,1279217423,639.6087115,2490000,13592576
10,256B,216,226492416,256,884736,884736,2000000,276477001,1279291181,639.6455905,2490000,13592576
11,256B,216,226492416,256,884736,884736,2000000,276477001,1279274966,639.637483,2490000,13592576
12,256B,216,226492416,256,884736,884736,2000000,276477001,1279248019,639.6240095,2490000,13592576
13,256B,216,226492416,256,884736,884736,2000000,276477001,1279203032,639.601516,2490000,13592576
14,256B,216,226492416,256,884736,884736,2000000,276477001,1279243216,639.621608,2490000,13592576
0,default,104,109051904,128,851968,851968,2000000,148365001,1262880962,631.440481,2490000,18926784
1,default,104,109051904,128,851968,851968,2000000,148365001,1262818609,631.4093045,2490000,18926784
2,default,104,109051904,128,851968,851968,2000000,148365001,1262805095,631.4025475,2490000,18926784
3,default,104,109051904,128,851968,851968,2000000,148365001,1262774055,631.3870275,2490000,18926784
4,default,104,109051904,128,851968,851968,2000000,148365001,1262743266,631.371633,2490000,18926784
5,default,104,109051904,128,851968,851968,2000000,148365001,1262848256,631.424128,2490000,18926784
6,default,104,109051904,128,851968,851968,2000000,148365001,1262829074,631.414537,2490000,18926784
7,default,104,109051904,128,851968,851968,2000000,148365001,1262848255,631.4241275,2490000,18926784
8,default,104,109051904,128,851968,851968,2000000,148365001,1262825449,631.4127245,2490000,18926784
9,default,104,109051904,128,851968,851968,2000000,148365001,1262818130,631.409065,2490000,18926784
10,default,104,109051904,128,851968,851968,2000000,148365001,1262882855,631.4414275,2490000,18926784
11,default,104,109051904,128,851968,851968,2000000,148365001,1262779727,631.3898635,2490000,18926784
12,default,104,109051904,128,851968,851968,2000000,148365001,1262759028,631.379514,2490000,18926784
13,default,104,109051904,128,851968,851968,2000000,148365001,1262802183,631.4010915,2490000,18926784
14,default,104,109051904,128,851968,851968,2000000,148365001,1262794648,631.397324,2490000,18926784
0,256B,192,201326592,256,786432,786432,2000000,276453001,649730719,324.8653595,2490000,7285952
1,256B,192,201326592,256,786432,786432,2000000,276453001,643265623,321.6328115,2490000,7285952
2,256B,192,201326592,256,786432,786432,2000000,276453001,645199649,322.5998245,2490000,7285952
3,256B,192,201326592,256,786432,786432,2000000,276453001,642923156,321.461578,2490000,7285952
4,256B,192,201326592,256,786432,786432,2000000,276453001,644220042,322.110021,2490000,7285952
5,256B,192,201326592,256,786432,786432,2000000,276453001,645819764,322.909882,2490000,7285952
6,256B,192,201326592,256,786432,786432,2000000,276453001,641875368,320.937684,2490000,7285952
7,256B,192,201326592,256,786432,786432,2000000,276453001,643271245,321.6356225,2490000,7285952
8,256B,192,201326592,256,786432,786432,2000000,276453001,644864374,322.432187,2490000,7285952
9,256B,192,201326592,256,786432,786432,2000000,276453001,642606478,321.303239,2490000,7285952
10,256B,192,201326592,256,786432,786432,2000000,276453001,646304834,323.152417,2490000,7285952
11,256B,192,201326592,256,786432,786432,2000000,276453001,642961645,321.4808225,2490000,7285952
12,256B,192,201326592,256,786432,786432,2000000,276453001,643805671,321.9028355,2490000,7285952
13,256B,192,201326592,256,786432,786432,2000000,276453001,644058609,322.0293045,2490000,7285952
14,256B,192,201326592,256,786432,786432,2000000,276453001,643404023,321.7020115,2490000,7285952
0,256B,184,192937984,256,753664,753664,2000000,276445001,606941261,303.4706305,2490000,27574656
1,256B,184,192937984,256,753664,753664,2000000,276445001,605947343,302.9736715,2490000,27574656
2,256B,184,192937984,256,753664,753664,2000000,276445001,605990067,302.9950335,2490000,27574656
3,256B,184,192937984,256,753664,753664,2000000,276445001,601135479,300.5677395,2490000,27574656
4,256B,184,192937984,256,753664,753664,2000000,276445001,601689107,300.8445535,2490000,27574656
5,256B,184,192937984,256,753664,753664,2000000,276445001,604701155,302.3505775,2490000,27574656
6,256B,184,192937984,256,753664,753664,2000000,276445001,600496650,300.248325,2490000,27574656
7,256B,184,192937984,256,753664,753664,2000000,276445001,605866622,302.933311,2490000,27574656
8,256B,184,192937984,256,753664,753664,2000000,276445001,605597234,302.798617,2490000,27574656
9,256B,184,192937984,256,753664,753664,2000000,276445001,604592760,302.29638,2490000,27574656
10,256B,184,192937984,256,753664,753664,2000000,276445001,603701750,301.850875,2490000,27574656
11,256B,184,192937984,256,753664,753664,2000000,276445001,601682998,300.841499,2490000,27574656
12,256B,184,192937984,256,753664,753664,2000000,276445001,598855039,299.4275195,2490000,27574656
13,256B,184,192937984,256,753664,753664,2000000,276445001,605714642,302.857321,2490000,27574656
14,256B,184,192937984,256,753664,753664,2000000,276445001,605709483,302.8547415,2490000,27574656
0,128B,92,96468992,128,753664,753664,2000000,148353001,603019962,301.509981,2490000,9056768
1,128B,92,96468992,128,753664,753664,2000000,148353001,605661495,302.8307475,2490000,9056768
2,128B,92,96468992,128,753664,753664,2000000,148353001,599284394,299.642197,2490000,9056768
3,128B,92,96468992,128,753664,753664,2000000,148353001,598435230,299.217615,2490000,9056768
4,128B,92,96468992,128,753664,753664,2000000,148353001,615813912,307.906956,2490000,9056768
5,128B,92,96468992,128,753664,753664,2000000,148353001,603895447,301.9477235,2490000,9056768
6,128B,92,96468992,128,753664,753664,2000000,148353001,605078731,302.5393655,2490000,9056768
7,128B,92,96468992,128,753664,753664,2000000,148353001,610665320,305.33266,2490000,9056768
8,128B,92,96468992,128,753664,753664,2000000,148353001,603322058,301.661029,2490000,9056768
9,128B,92,96468992,128,753664,753664,2000000,148353001,598738974,299.369487,2490000,9056768
10,128B,92,96468992,128,753664,753664,2000000,148353001,611294892,305.647446,2490000,9056768
11,128B,92,96468992,128,753664,753664,2000000,148353001,608940571,304.4702855,2490000,9056768
12,128B,92,96468992,128,753664,753664,2000000,148353001,611053527,305.5267635,2490000,9056768
13,128B,92,96468992,128,753664,753664,2000000,148353001,611929536,305.964768,2490000,9056768
14,128B,92,96468992,128,753664,753664,2000000,148353001,599926346,299.963173,2490000,9056768
0,default,200,209715200,256,819200,819200,2000000,276461001,1063387893,531.6939465,2490000,49510720
1,default,200,209715200,256,819200,819200,2000000,276461001,1065376766,532.688383,2490000,49510720
2,default,200,209715200,256,819200,819200,2000000,276461001,1066253957,533.1269785,2490000,49510720
3,default,200,209715200,256,819200,819200,2000000,276461001,1071871617,535.9358085,2490000,49510720
4,default,200,209715200,256,819200,819200,2000000,276461001,1062520261,531.2601305,2490000,49510720
5,default,200,209715200,256,819200,819200,2000000,276461001,1064804314,532.402157,2490000,49510720
6,default,200,209715200,256,819200,819200,2000000,276461001,1069941376,534.970688,2490000,49510720
7,default,200,209715200,256,819200,819200,2000000,276461001,1068564115,534.2820575,2490000,49510720
8,default,200,209715200,256,819200,819200,2000000,276461001,1064627203,532.3136015,2490000,49510720
9,default,200,209715200,256,819200,819200,2000000,276461001,1065604183,532.8020915,2490000,49510720
10,default,200,209715200,256,819200,819200,2000000,276461001,1070870739,535.4353695,2490000,49510720
11,default,200,209715200,256,819200,819200,2000000,276461001,1064496135,532.2480675,2490000,49510720
12,default,200,209715200,256,819200,819200,2000000,276461001,1064068922,532.034461,2490000,49510720
13,default,200,209715200,256,819200,819200,2000000,276461001,1064947844,532.473922,2490000,49510720
14,default,200,209715200,256,819200,819200,2000000,276461001,1072411166,536.205583,2490000,49510720
0,64B,104,109051904,128,851968,851968,2000000,148365001,1267200582,633.600291,2490000,18926784
1,64B,104,109051904,128,851968,851968,2000000,148365001,1267159440,633.57972,2490000,18926784
2,64B,104,109051904,128,851968,851968,2000000,148365001,1267121086,633.560543,2490000,18926784
3,64B,104,109051904,128,851968,851968,2000000,148365001,1267221984,633.610992,2490000,18926784
4,64B,104,109051904,128,851968,851968,2000000,148365001,1267149849,633.5749245,2490000,18926784
5,64B,104,109051904,128,851968,851968,2000000,148365001,1267183420,633.59171,2490000,18926784
6,64B,104,109051904,128,851968,851968,2000000,148365001,1267222179,633.6110895,2490000,18926784
7,64B,104,109051904,128,851968,851968,2000000,148365001,1267221992,633.610996,2490000,18926784
8,64B,104,109051904,128,851968,851968,2000000,148365001,1267260145,633.6300725,2490000,18926784
9,64B,104,109051904,128,851968,851968,2000000,148365001,1267164246,633.582123,2490000,18926784
10,64B,104,109051904,128,851968,851968,2000000,148365001,1267101897,633.5509485,2490000,18926784
11,64B,104,109051904,128,851968,851968,2000000,148365001,1267226585,633.6132925,2490000,18926784
12,64B,104,109051904,128,851968,851968,2000000,148365001,1267207401,633.6037005,2490000,18926784
13,64B,104,109051904,128,851968,851968,2000000,148365001,1267264943,633.6324715,2490000,18926784
14,64B,104,109051904,128,851968,851968,2000000,148365001,1267161988,633.580994,2490000,18926784
0,256B,88,92274688,128,720896,720896,2000000,148349001,576804187,288.4020935,2490000,5378944
1,256B,88,92274688,128,720896,720896,2000000,148349001,575766791,287.8833955,2490000,5378944
2,256B,88,92274688,128,720896,720896,2000000,148349001,573835931,286.9179655,2490000,5378944
3,256B,88,92274688,128,720896,720896,2000000,148349001,573471430,286.735715,2490000,5378944
4,256B,88,92274688,128,720896,720896,2000000,148349001,575401528,287.700764,2490000,5378944
5,256B,88,92274688,128,720896,720896,2000000,148349001,574005638,287.002819,2490000,5378944
6,256B,88,92274688,128,720896,720896,2000000,148349001,574449146,287.224573,2490000,5378944
7,256B,88,92274688,128,720896,720896,2000000,148349001,576828175,288.4140875,2490000,5378944
8,256B,88,92274688,128,720896,720896,2000000,148349001,574248450,287.124225,2490000,5378944
9,256B,88,92274688,128,720896,720896,2000000,148349001,574287360,287.14368,2490000,5378944
10,256B,88,92274688,128,720896,720896,2000000,148349001,574418291,287.2091455,2490000,5378944
11,256B,88,92274688,128,720896,720896,2000000,148349001,572981785,286.4908925,2490000,5378944
12,256B,88,92274688,128,720896,720896,2000000,148349001,574315237,287.1576185,2490000,5378944
13,256B,88,92274688,128,720896,720896,2000000,148349001,574401422,287.200711,2490000,5378944
14,256B,88,92274688,128,720896,720896,2000000,148349001,575990285,287.9951425,2490000,5378944
0,64B,96,100663296,128,786432,786432,2000000,148357001,739985846,369.992923,2490000,12969824
1,64B,96,100663296,128,786432,786432,2000000,148357001,738977297,369.4886485,2490000,12969824
2,64B,96,100663296,128,786432,786432,2000000,148357001,744381475,372.1907375,2490000,12969824
3,64B,96,100663296,128,786432,786432,2000000,148357001,746972269,373.4861345,2490000,12969824
4,64B,96,100663296,128,786432,786432,2000000,148357001,729790963,364.8954815,2490000,12969824
5,64B,96,100663296,128,786432,786432,2000000,148357001,741972778,370.986389,2490000,12969824
6,64B,96,100663296,128,786432,786432,2000000,148357001,739970159,369.9850795,2490000,12969824
7,64B,96,100663296,128,786432,786432,2000000,148357001,748242191,374.1210955,2490000,12969824
8,64B,96,100663296,128,786432,786432,2000000,148357001,741434245,370.7171225,2490000,12969824
9,64B,96,100663296,128,786432,786432,2000000,148357001,731706039,365.8530195,2490000,12969824
10,64B,96,100663296,128,786432,786432,2000000,148357001,744552942,372.276471,2490000,12969824
11,64B,96,100663296,128,786432,786432,2000000,148357001,740278693,370.1393465,2490000,12969824
12,64B,96,100663296,128,786432,786432,2000000,148357001,748714814,374.357407,2490000,12969824
13,64B,96,100663296,128,786432,786432,2000000,148357001,735452434,367.726217,2490000,12969824
14,64B,96,100663296,128,786432,786432,2000000,148357001,736625343,368.3126715,2490000,12969824
0,default,192,201326592,256,786432,786432,2000000,276453001,650383575,325.1917875,2490000,7285952
1,default,192,201326592,256,786432,786432,2000000,276453001,644396502,322.198251,2490000,7285952
2,default,192,201326592,256,786432,786432,2000000,276453001,641088638,320.544319,2490000,7285952
3,default,192,201326592,256,786432,786432,2000000,276453001,643392588,321.696294,2490000,7285952
4,default,192,201326592,256,786432,786432,2000000,276453001,642783863,321.3919315,2490000,7285952
5,default,192,201326592,256,786432,786432,2000000,276453001,641159059,320.5795295,2490000,7285952
6,default,192,201326592,256,786432,786432,2000000,276453001,640027255,320.0136275,2490000,7285952
7,default,192,201326592,256,786432,786432,2000000,276453001,645283335,322.6416675,2490000,7285952
8,default,192,201326592,256,786432,786432,2000000,276453001,641152816,320.576408,2490000,7285952
9,default,192,201326592,256,786432,786432,2000000,276453001,643099911,321.5499555,2490000,7285952
10,default,192,201326592,256,786432,786432,2000000,276453001,642984634,321.492317,2490000,7285952
11,default,192,201326592,256,786432,786432,2000000,276453001,640510449,320.2552245,2490000,7285952
12,default,192,201326592,256,786432,786432,2000000,276453001,643035393,321.5176965,2490000,7285952
13,default,192,201326592,256,786432,786432,2000000,276453001,642884348,321.442174,2490000,7285952
14,default,192,201326592,256,786432,786432,2000000,276453001,643439317,321.7196585,2490000,7285952
0,256B,96,100663296,128,786432,786432,2000000,148357001,735342399,367.6711995,2490000,12969824
1,256B,96,100663296,128,786432,786432,2000000,148357001,744897894,372.448947,2490000,12969824
2,256B,96,100663296,128,786432,786432,2000000,148357001,746291765,373.1458825,2490000,12969824
3,256B,96,100663296,128,786432,786432,2000000,148357001,752619857,376.3099285,2490000,12969824
4,256B,96,100663296,128,786432,786432,2000000,148357001,740791003,370.3955015,2490000,12969824
5,256B,96,100663296,128,786432,786432,2000000,148357001,738034223,369.0171115,2490000,12969824
6,256B,96,100663296,128,786432,786432,2000000,148357001,745599244,372.799622,2490000,12969824
7,256B,96,100663296,128,786432,786432,2000000,148357001,744492632,372.246316,2490000,12969824
8,256B,96,100663296,128,786432,786432,2000000,148357001,748977666,374.488833,2490000,12969824
9,256B,96,100663296,128,786432,786432,2000000,148357001,735585454,367.792727,2490000,12969824
10,256B,96,100663296,128,786432,786432,2000000,148357001,743343642,371.671821,2490000,12969824
11,256B,96,100663296,128,786432,786432,2000000,148357001,741636626,370.818313,2490000,12969824
12,256B,96,100663296,128,786432,786432,2000000,148357001,743385986,371.692993,2490000,12969824
13,256B,96,100663296,128,786432,786432,2000000,148357001,743536057,371.7680285,2490000,12969824
14,256B,96,100663296,128,786432,786432,2000000,148357001,738540568,369.270284,2490000,12969824
0,64B,92,96468992,128,753664,753664,2000000,148353001,609965319,304.9826595,2490000,9056768
1,64B,92,96468992,128,753664,753664,2000000,148353001,613231902,306.615951,2490000,9056768
2,64B,92,96468992,128,753664,753664,2000000,148353001,605275107,302.6375535,2490000,9056768
3,64B,92,96468992,128,753664,753664,2000000,148353001,599331293,299.6656465,2490000,9056768
4,64B,92,96468992,128,753664,753664,2000000,148353001,606744169,303.3720845,2490000,9056768
5,64B,92,96468992,128,753664,753664,2000000,148353001,613962384,306.981192,2490000,9056768
6,64B,92,96468992,128,753664,753664,2000000,148353001,608725657,304.3628285,2490000,9056768
7,64B,92,96468992,128,753664,753664,2000000,148353001,607467199,303.7335995,2490000,9056768
8,64B,92,96468992,128,753664,753664,2000000,148353001,601334048,300.667024,2490000,9056768
9,64B,92,96468992,128,753664,753664,2000000,148353001,598150539,299.0752695,2490000,9056768
10,64B,92,96468992,128,753664,753664,2000000,148353001,601077197,300.5385985,2490000,9056768
11,64B,92,96468992,128,753664,753664,2000000,148353001,615305379,307.6526895,2490000,9056768
12,64B,92,96468992,128,753664,753664,2000000,148353001,603365261,301.6826305,2490000,9056768
13,64B,92,96468992,128,753664,753664,2000000,148353001,604096473,302.0482365,2490000,9056768
14,64B,92,96468992,128,753664,753664,2000000,148353001,607306230,303.653115,2490000,9056768
0,128B,104,109051904,128,851968,851968,2000000,148365001,1276110874,638.055437,2490000,18926784
1,128B,104,109051904,128,851968,851968,2000000,148365001,1276044668,638.022334,2490000,18926784
2,128B,104,109051904,128,851968,851968,2000000,148365001,1276226985,638.1134925,2490000,18926784
3,128B,104,109051904,128,851968,851968,2000000,148365001,1276179024,638.089512,2490000,18926784
4,128B,104,109051904,128,851968,851968,2000000,148365001,1276070756,638.035378,2490000,18926784
5,128B,104,109051904,128,851968,851968,2000000,148365001,1276103676,638.051838,2490000,18926784
6,128B,104,109051904,128,851968,851968,2000000,148365001,1276048903,638.0244515,2490000,18926784
7,128B,104,109051904,128,851968,851968,2000000,148365001,1276190657,638.0953285,2490000,18926784
8,128B,104,109051904,128,851968,851968,2000000,148365001,1276140666,638.070333,2490000,18926784
9,128B,104,109051904,128,851968,851968,2000000,148365001,1276116699,638.0583495,2490000,18926784
10,128B,104,109051904,128,851968,851968,2000000,148365001,1276174232,638.087116,2490000,18926784
11,128B,104,109051904,128,851968,851968,2000000,148365001,1276101662,638.050831,2490000,18926784
12,128B,104,109051904,128,851968,851968,2000000,148365001,1276116666,638.058333,2490000,18926784
13,128B,104,109051904,128,851968,851968,2000000,148365001,1276097515,638.0487575,2490000,18926784
14,128B,104,109051904,128,851968,851968,2000000,148365001,1276126280,638.06314,2490000,18926784
0,256B,92,96468992,128,753664,753664,2000000,148353001,599725447,299.8627235,2490000,9056768
1,256B,92,96468992,128,753664,753664,2000000,148353001,616852776,308.426388,2490000,9056768
2,256B,92,96468992,128,753664,753664,2000000,148353001,603922050,301.961025,2490000,9056768
3,256B,92,96468992,128,753664,753664,2000000,148353001,604327188,302.163594,2490000,9056768
4,256B,92,96468992,128,753664,753664,2000000,148353001,610719596,305.359798,2490000,9056768
5,256B,92,96468992,128,753664,753664,2000000,148353001,602864431,301.4322155,2490000,9056768
6,256B,92,96468992,128,753664,753664,2000000,148353001,598289407,299.1447035,2490000,9056768
7,256B,92,96468992,128,753664,753664,2000000,148353001,611696018,305.848009,2490000,9056768
8,256B,92,96468992,128,753664,753664,2000000,148353001,608759315,304.3796575,2490000,9056768
9,256B,92,96468992,128,753664,753664,2000000,148353001,611067336,305.533668,2490000,9056768
10,256B,92,96468992,128,753664,753664,2000000,148353001,611911122,305.955561,2490000,9056768
11,256B,92,96468992,128,753664,753664,2000000,148353001,599664033,299.8320165,2490000,9056768
12,256B,92,96468992,128,753664,753664,2000000,148353001,598679126,299.339563,2490000,9056768
13,256B,92,96468992,128,753664,753664,2000000,148353001,605434962,302.717481,2490000,9056768
14,256B,92,96468992,128,753664,753664,2000000,148353001,615368121,307.6840605,2490000,9056768
0,default,216,226492416,256,884736,884736,2000000,276477001,1266178854,633.089427,2490000,13592576
1,default,216,226492416,256,884736,884736,2000000,276477001,1266018825,633.0094125,2490000,13592576
2,default,216,226492416,256,884736,884736,2000000,276477001,1266058983,633.0294915,2490000,13592576
3,default,216,226492416,256,884736,884736,2000000,276477001,1266049366,633.024683,2490000,13592576
4,default,216,226492416,256,884736,884736,2000000,276477001,1266111736,633.055868,2490000,13592576
5,default,216,226492416,256,884736,884736,2000000,276477001,1266129501,633.0647505,2490000,13592576
6,default,216,226492416,256,884736,884736,2000000,276477001,1266187263,633.0936315,2490000,13592576
7,default,216,226492416,256,884736,884736,2000000,276477001,1266097335,633.0486675,2490000,13592576
8,default,216,226492416,256,884736,884736,2000000,276477001,1266054161,633.0270805,2490000,13592576
9,default,216,226492416,256,884736,884736,2000000,276477001,1266081153,633.0405765,2490000,13592576
10,default,216,226492416,256,884736,884736,2000000,276477001,1266150098,633.075049,2490000,13592576
11,default,216,226492416,256,884736,884736,2000000,276477001,1266106934,633.053467,2490000,13592576
12,default,216,226492416,256,884736,884736,2000000,276477001,1266220606,633.110303,2490000,13592576
13,default,216,226492416,256,884736,884736,2000000,276477001,1266121323,633.0606615,2490000,13592576
14,default,216,226492416,256,884736,884736,2000000,276477001,1266133915,633.0669575,2490000,13592576
0,128B,100,104857600,128,819200,819200,2000000,148361001,1090115845,545.0579225,2490000,2696640
1,128B,100,104857600,128,819200,819200,2000000,148361001,1080060354,540.030177,2490000,2696640
2,128B,100,104857600,128,819200,819200,2000000,148361001,1081168564,540.584282,2490000,2696640
3,128B,100,104857600,128,819200,819200,2000000,148361001,1084360834,542.180417,2490000,2696640
4,128B,100,104857600,128,819200,819200,2000000,148361001,1089161499,544.5807495,2490000,2696640
5,128B,100,104857600,128,819200,819200,2000000,148361001,1077355845,538.6779225,2490000,2696640
6,128B,100,104857600,128,819200,819200,2000000,148361001,1085025584,542.512792,2490000,2696640
7,128B,100,104857600,128,819200,819200,2000000,148361001,1087598163,543.7990815,2490000,2696640
8,128B,100,104857600,128,819200,819200,2000000,148361001,1084433148,542.216574,2490000,2696640
9,128B,100,104857600,128,819200,819200,2000000,148361001,1075859939,537.9299695,2490000,2696640
10,128B,100,104857600,128,819200,819200,2000000,148361001,1083244076,541.622038,2490000,2696640
11,128B,100,104857600,128,819200,819200,2000000,148361001,1088406994,544.203497,2490000,2696640
12,128B,100,104857600,128,819200,819200,2000000,148361001,1078654575,539.3272875,2490000,2696640
13,128B,100,104857600,128,819200,819200,2000000,148361001,1082588786,541.294393,2490000,2696640
14,128B,100,104857600,128,819200,819200,2000000,148361001,1085705856,542.852928,2490000,2696640
0,64B,200,209715200,256,819200,819200,2000000,276461001,1071592767,535.7963835,2490000,49510720
1,64B,200,209715200,256,819200,819200,2000000,276461001,1066540301,533.2701505,2490000,49510720
2,64B,200,209715200,256,819200,819200,2000000,276461001,1069609360,534.80468,2490000,49510720
3,64B,200,209715200,256,819200,819200,2000000,276461001,1074387745,537.1938725,2490000,49510720
4,64B,200,209715200,256,819200,819200,2000000,276461001,1064399543,532.1997715,2490000,49510720
5,64B,200,209715200,256,819200,819200,2000000,276461001,1068537023,534.2685115,2490000,49510720
6,64B,200,209715200,256,819200,819200,2000000,276461001,1070759534,535.379767,2490000,49510720
7,64B,200,209715200,256,819200,819200,2000000,276461001,1074674820,537.33741,2490000,49510720
8,64B,200,209715200,256,819200,819200,2000000,276461001,1064580907,532.2904535,2490000,49510720
9,64B,200,209715200,256,819200,819200,2000000,276461001,1068494430,534.247215,2490000,49510720
10,64B,200,209715200,256,819200,819200,2000000,276461001,1074000177,537.0000885,2490000,49510720
11,64B,200,209715200,256,819200,819200,2000000,276461001,1071098521,535.5492605,2490000,49510720
12,64B,200,209715200,256,819200,819200,2000000,276461001,1067396236,533.698118,2490000,49510720
13,64B,200,209715200,256,819200,819200,2000000,276461001,1069371486,534.685743,2490000,49510720
14,64B,200,209715200,256,819200,819200,2000000,276461001,1073441204,536.720602,2490000,49510720
0,256B,100,104857600,128,819200,819200,2000000,148361001,1079589400,539.7947,2490000,2696640
1,256B,100,104857600,128,819200,819200,2000000,148361001,1084999309,542.4996545,2490000,2696640
2,256B,100,104857600,128,819200,819200,2000000,148361001,1089492707,544.7463535,2490000,2696640
3,256B,100,104857600,128,819200,819200,2000000,148361001,1077642863,538.8214315,2490000,2696640
4,256B,100,104857600,128,819200,819200,2000000,148361001,1082454959,541.2274795,2490000,2696640
5,256B,100,104857600,128,819200,819200,2000000,148361001,1084347637,542.1738185,2490000,2696640
6,256B,100,104857600,128,819200,819200,2000000,148361001,1083704152,541.852076,2490000,2696640
7,256B,100,104857600,128,819200,819200,2000000,148361001,1075950137,537.9750685,2490000,2696640
8,256B,100,104857600,128,819200,819200,2000000,148361001,1085489384,542.744692,2490000,2696640
9,256B,100,104857600,128,819200,819200,2000000,148361001,1088955878,544.477939,2490000,2696640
10,256B,100,104857600,128,819200,819200,2000000,148361001,1080831326,540.415663,2490000,2696640
11,256B,100,104857600,128,819200,819200,2000000,148361001,1079417286,539.708643,2490000,2696640
12,256B,100,104857600,128,819200,819200,2000000,148361001,1084379681,542.1898405,2490000,2696640
13,256B,100,104857600,128,819200,819200,2000000,148361001,1090411516,545.205758,2490000,2696640
14,256B,100,104857600,128,819200,819200,2000000,148361001,1078063520,539.03176,2490000,2696640
0,default,88,92274688,128,720896,720896,2000000,148349001,576316017,288.1580085,2490000,5378944
1,default,88,92274688,128,720896,720896,2000000,148349001,573929874,286.964937,2490000,5378944
2,default,88,92274688,128,720896,720896,2000000,148349001,574533605,287.2668025,2490000,5378944
3,default,88,92274688,128,720896,720896,2000000,148349001,575334565,287.6672825,2490000,5378944
4,default,88,92274688,128,720896,720896,2000000,148349001,573386835,286.6934175,2490000,5378944
5,default,88,92274688,128,720896,720896,2000000,148349001,574598629,287.2993145,2490000,5378944
6,default,88,92274688,128,720896,720896,2000000,148349001,575838679,287.9193395,2490000,5378944
7,default,88,92274688,128,720896,720896,2000000,148349001,573351183,286.6755915,2490000,5378944
8,default,88,92274688,128,720896,720896,2000000,148349001,574278872,287.139436,2490000,5378944
9,default,88,92274688,128,720896,720896,2000000,148349001,574052894,287.026447,2490000,5378944
10,default,88,92274688,128,720896,720896,2000000,148349001,574978135,287.4890675,2490000,5378944
11,default,88,92274688,128,720896,720896,2000000,148349001,574852877,287.4264385,2490000,5378944
12,default,88,92274688,128,720896,720896,2000000,148349001,573945279,286.9726395,2490000,5378944
13,default,88,92274688,128,720896,720896,2000000,148349001,576579439,288.2897195,2490000,5378944
14,default,88,92274688,128,720896,720896,2000000,148349001,573490841,286.7454205,2490000,5378944
0,64B,224,234881024,256,917504,917504,2000000,276485001,1270367613,635.1838065,2490000,10406720
1,64B,224,234881024,256,917504,917504,2000000,276485001,1270455962,635.227981,2490000,10406720
2,64B,224,234881024,256,917504,917504,2000000,276485001,1270351226,635.175613,2490000,10406720
3,64B,224,234881024,256,917504,917504,2000000,276485001,1270322446,635.161223,2490000,10406720
4,64B,224,234881024,256,917504,917504,2000000,276485001,1270362828,635.181414,2490000,10406720
5,64B,224,234881024,256,917504,917504,2000000,276485001,1270446385,635.2231925,2490000,10406720
6,64B,224,234881024,256,917504,917504,2000000,276485001,1270326486,635.163243,2490000,10406720
7,64B,224,234881024,256,917504,917504,2000000,276485001,1270336066,635.168033,2490000,10406720
8,64B,224,234881024,256,917504,917504,2000000,276485001,1270405970,635.202985,2490000,10406720
9,64B,224,234881024,256,917504,917504,2000000,276485001,1270441582,635.220791,2490000,10406720
10,64B,224,234881024,256,917504,917504,2000000,276485001,1270393631,635.1968155,2490000,10406720
11,64B,224,234881024,256,917504,917504,2000000,276485001,1270364854,635.182427,2490000,10406720
12,64B,224,234881024,256,917504,917504,2000000,276485001,1270468342,635.234171,2490000,10406720
13,64B,224,234881024,256,917504,917504,2000000,276485001,1270425153,635.2125765,2490000,10406720
14,64B,224,234881024,256,917504,917504,2000000,276485001,1270475904,635.237952,2490000,10406720
0,default,96,100663296,128,786432,786432,2000000,148357001,733542830,366.771415,2490000,12969824
1,default,96,100663296,128,786432,786432,2000000,148357001,742324484,371.162242,2490000,12969824
2,default,96,100663296,128,786432,786432,2000000,148357001,739105236,369.552618,2490000,12969824
3,default,96,100663296,128,786432,786432,2000000,148357001,738014047,369.0070235,2490000,12969824
4,default,96,100663296,128,786432,786432,2000000,148357001,741506796,370.753398,2490000,12969824
5,default,96,100663296,128,786432,786432,2000000,148357001,732834430,366.417215,2490000,12969824
6,default,96,100663296,128,786432,786432,2000000,148357001,746803599,373.4017995,2490000,12969824
7,default,96,100663296,128,786432,786432,2000000,148357001,732981309,366.4906545,2490000,12969824
8,default,96,100663296,128,786432,786432,2000000,148357001,735362484,367.681242,2490000,12969824
9,default,96,100663296,128,786432,786432,2000000,148357001,738647657,369.3238285,2490000,12969824
10,default,96,100663296,128,786432,786432,2000000,148357001,738829378,369.414689,2490000,12969824
11,default,96,100663296,128,786432,786432,2000000,148357001,748216726,374.108363,2490000,12969824
12,default,96,100663296,128,786432,786432,2000000,148357001,730803386,365.401693,2490000,12969824
13,default,96,100663296,128,786432,786432,2000000,148357001,737810806,368.905403,2490000,12969824
14,default,96,100663296,128,786432,786432,2000000,148357001,739774875,369.8874375,2490000,12969824
0,128B,216,226492416,256,884736,884736,2000000,276477001,1279281575,639.6407875,2490000,13592576
1,128B,216,226492416,256,884736,884736,2000000,276477001,1279164666,639.582333,2490000,13592576
2,128B,216,226492416,256,884736,884736,2000000,276477001,1279305584,639.652792,2490000,13592576
3,128B,216,226492416,256,884736,884736,2000000,276477001,1279353527,639.6767635,2490000,13592576
4,128B,216,226492416,256,884736,884736,2000000,276477001,1279142525,639.5712625,2490000,13592576
5,128B,216,226492416,256,884736,884736,2000000,276477001,1279337394,639.668697,2490000,13592576
6,128B,216,226492416,256,884736,884736,2000000,276477001,1279295976,639.647988,2490000,13592576
7,128B,216,226492416,256,884736,884736,2000000,276477001,1279246186,639.623093,2490000,13592576
8,128B,216,226492416,256,884736,884736,2000000,276477001,1279290737,639.6453685,2490000,13592576
9,128B,216,226492416,256,884736,884736,2000000,276477001,1279281561,639.6407805,2490000,13592576
10,128B,216,226492416,256,884736,884736,2000000,276477001,1279372702,639.686351,2490000,13592576
11,128B,216,226492416,256,884736,884736,2000000,276477001,1279259751,639.6298755,2490000,13592576
12,128B,216,226492416,256,884736,884736,2000000,276477001,1279179053,639.5895265,2490000,13592576
13,128B,216,226492416,256,884736,884736,2000000,276477001,1279257155,639.6285775,2490000,13592576
14,128B,216,226492416,256,884736,884736,2000000,276477001,1279291181,639.6455905,2490000,13592576
0,default,208,218103808,256,851968,851968,2000000,276469001,1266015133,633.0075665,2490000,26657024
1,default,208,218103808,256,851968,851968,2000000,276469001,1266014323,633.0071615,2490000,26657024
2,default,208,218103808,256,851968,851968,2000000,276469001,1266003742,633.001871,2490000,26657024
3,default,208,218103808,256,851968,851968,2000000,276469001,1265947327,632.9736635,2490000,26657024
4,default,208,218103808,256,851968,851968,2000000,276469001,1266036298,633.018149,2490000,26657024
5,default,208,218103808,256,851968,851968,2000000,276469001,1266011001,633.0055005,2490000,26657024
6,default,208,218103808,256,851968,851968,2000000,276469001,1265984543,632.9922715,2490000,26657024
7,default,208,218103808,256,851968,851968,2000000,276469001,1265883856,632.941928,2490000,26657024
8,default,208,218103808,256,851968,851968,2000000,276469001,1266003744,633.001872,2490000,26657024
9,default,208,218103808,256,851968,851968,2000000,276469001,1266032534,633.016267,2490000,26657024
10,default,208,218103808,256,851968,851968,2000000,276469001,1265950975,632.9754875,2490000,26657024
11,default,208,218103808,256,851968,851968,2000000,276469001,1265922204,632.961102,2490000,26657024
12,default,208,218103808,256,851968,851968,2000000,276469001,1265947346,632.973673,2490000,26657024
13,default,208,218103808,256,851968,851968,2000000,276469001,1265952829,632.9764145,2490000,26657024
14,default,208,218103808,256,851968,851968,2000000,276469001,1266018116,633.009058,2490000,26657024
0,128B,224,234881024,256,917504,917504,2000000,276485001,1279558110,639.779055,2490000,10406720
1,128B,224,234881024,256,917504,917504,2000000,276485001,1279568362,639.784181,2490000,10406720
2,128B,224,234881024,256,917504,917504,2000000,276485001,1279577292,639.788646,2490000,10406720
3,128B,224,234881024,256,917504,917504,2000000,276485001,1279651214,639.825607,2490000,10406720
4,128B,224,234881024,256,917504,917504,2000000,276485001,1279673835,639.8369175,2490000,10406720
5,128B,224,234881024,256,917504,917504,2000000,276485001,1279641632,639.820816,2490000,10406720
6,128B,224,234881024,256,917504,917504,2000000,276485001,1279612867,639.8064335,2490000,10406720
7,128B,224,234881024,256,917504,917504,2000000,276485001,1279658801,639.8294005,2490000,10406720
8,128B,224,234881024,256,917504,917504,2000000,276485001,1279606675,639.8033375,2490000,10406720
9,128B,224,234881024,256,917504,917504,2000000,276485001,1279534787,639.7673935,2490000,10406720
10,128B,224,234881024,256,917504,917504,2000000,276485001,1279684791,639.8423955,2490000,10406720
11,128B,224,234881024,256,917504,917504,2000000,276485001,1279673867,639.8369335,2490000,10406720
12,128B,224,234881024,256,917504,917504,2000000,276485001,1279595802,639.797901,2490000,10406720
13,128B,224,234881024,256,917504,917504,2000000,276485001,1279673821,639.8369105,2490000,10406720
14,128B,224,234881024,256,917504,917504,2000000,276485001,1279626952,639.813476,2490000,10406720
0,128B,96,100663296,128,786432,786432,2000000,148357001,742899237,371.4496185,2490000,12969824
1,128B,96,100663296,128,786432,786432,2000000,148357001,750684228,375.342114,2490000,12969824
2,128B,96,100663296,128,786432,786432,2000000,148357001,742198736,371.099368,2490000,12969824
3,128B,96,100663296,128,786432,786432,2000000,148357001,737739266,368.869633,2490000,12969824
4,128B,96,100663296,128,786432,786432,2000000,148357001,745472137,372.7360685,2490000,12969824
5,128B,96,100663296,128,786432,786432,2000000,148357001,742529300,371.26465,2490000,12969824
6,128B,96,100663296,128,786432,786432,2000000,148357001,750237520,375.11876,2490000,12969824
7,128B,96,100663296,128,786432,786432,2000000,148357001,736421363,368.2106815,2490000,12969824
8,128B,96,100663296,128,786432,786432,2000000,148357001,741444983,370.7224915,2490000,12969824
9,128B,96,100663296,128,786432,786432,2000000,148357001,743596862,371.798431,2490000,12969824
10,128B,96,100663296,128,786432,786432,2000000,148357001,743106979,371.5534895,2490000,12969824
11,128B,96,100663296,128,786432,786432,2000000,148357001,743866812,371.933406,2490000,12969824
12,128B,96,100663296,128,786432,786432,2000000,148357001,733714102,366.857051,2490000,12969824
13,128B,96,100663296,128,786432,786432,2000000,148357001,747153755,373.5768775,2490000,12969824
14,128B,96,100663296,128,786432,786432,2000000,148357001,738875592,369.437796,2490000,12969824
0,128B,192,201326592,256,786432,786432,2000000,276453001,653545244,326.772622,2490000,7285952
1,128B,192,201326592,256,786432,786432,2000000,276453001,645847141,322.9235705,2490000,7285952
2,128B,192,201326592,256,786432,786432,2000000,276453001,644738682,322.369341,2490000,7285952
3,128B,192,201326592,256,786432,786432,2000000,276453001,642679825,321.3399125,2490000,7285952
4,128B,192,201326592,256,786432,786432,2000000,276453001,646467951,323.2339755,2490000,7285952
5,128B,192,201326592,256,786432,786432,2000000,276453001,640924698,320.462349,2490000,7285952
6,128B,192,201326592,256,786432,786432,2000000,276453001,642658140,321.32907,2490000,7285952
7,128B,192,201326592,256,786432,786432,2000000,276453001,644724920,322.36246,2490000,7285952
8,128B,192,201326592,256,786432,786432,2000000,276453001,646174089,323.0870445,2490000,7285952
9,128B,192,201326592,256,786432,786432,2000000,276453001,642626157,321.3130785,2490000,7285952
10,128B,192,201326592,256,786432,786432,2000000,276453001,644750357,322.3751785,2490000,7285952
11,128B,192,201326592,256,786432,786432,2000000,276453001,644089124,322.044562,2490000,7285952
12,128B,192,201326592,256,786432,786432,2000000,276453001,643700925,321.8504625,2490000,7285952
13,128B,192,201326592,256,786432,786432,2000000,276453001,644099455,322.0497275,2490000,7285952
14,128B,192,201326592,256,786432,786432,2000000,276453001,642414790,321.207395,2490000,7285952
0,64B,88,92274688,128,720896,720896,2000000,148349001,574712078,287.356039,2490000,5378944
1,64B,88,92274688,128,720896,720896,2000000,148349001,574176793,287.0883965,2490000,5378944
2,64B,88,92274688,128,720896,720896,2000000,148349001,574636888,287.318444,2490000,5378944
3,64B,88,92274688,128,720896,720896,2000000,148349001,573814001,286.9070005,2490000,5378944
4,64B,88,92274688,128,720896,720896,2000000,148349001,573211730,286.605865,2490000,5378944
5,64B,88,92274688,128,720896,720896,2000000,148349001,576302949,288.1514745,2490000,5378944
6,64B,88,92274688,128,720896,720896,2000000,148349001,574616425,287.3082125,2490000,5378944
7,64B,88,92274688,128,720896,720896,2000000,148349001,573873724,286.936862,2490000,5378944
8,64B,88,92274688,128,720896,720896,2000000,148349001,575192790,287.596395,2490000,5378944
9,64B,88,92274688,128,720896,720896,2000000,148349001,573456474,286.728237,2490000,5378944
10,64B,88,92274688,128,720896,720896,2000000,148349001,574903432,287.451716,2490000,5378944
11,64B,88,92274688,128,720896,720896,2000000,148349001,575078108,287.539054,2490000,5378944
12,64B,88,92274688,128,720896,720896,2000000,148349001,574635524,287.317762,2490000,5378944
13,64B,88,92274688,128,720896,720896,2000000,148349001,574446228,287.223114,2490000,5378944
14,64B,88,92274688,128,720896,720896,2000000,148349001,574267759,287.1338795,2490000,5378944
0,64B,184,192937984,256,753664,753664,2000000,276445001,608923640,304.46182,2490000,27574656
1,64B,184,192937984,256,753664,753664,2000000,276445001,605370808,302.685404,2490000,27574656
2,64B,184,192937984,256,753664,753664,2000000,276445001,606296302,303.148151,2490000,27574656
3,64B,184,192937984,256,753664,753664,2000000,276445001,599131817,299.5659085,2490000,27574656
4,64B,184,192937984,256,753664,753664,2000000,276445001,600427605,300.2138025,2490000,27574656
5,64B,184,192937984,256,753664,753664,2000000,276445001,604156754,302.078377,2490000,27574656
6,64B,184,192937984,256,753664,753664,2000000,276445001,601081853,300.5409265,2490000,27574656
7,64B,184,192937984,256,753664,753664,2000000,276445001,604697733,302.3488665,2490000,27574656
8,64B,184,192937984,256,753664,753664,2000000,276445001,606107317,303.0536585,2490000,27574656
9,64B,184,192937984,256,753664,753664,2000000,276445001,603397178,301.698589,2490000,27574656
10,64B,184,192937984,256,753664,753664,2000000,276445001,603325876,301.662938,2490000,27574656
11,64B,184,192937984,256,753664,753664,2000000,276445001,602776723,301.3883615,2490000,27574656
12,64B,184,192937984,256,753664,753664,2000000,276445001,598413792,299.206896,2490000,27574656
13,64B,184,192937984,256,753664,753664,2000000,276445001,605012315,302.5061575,2490000,27574656
14,64B,184,192937984,256,753664,753664,2000000,276445001,605792569,302.8962845,2490000,27574656
0,default,92,96468992,128,753664,753664,2000000,148353001,604970292,302.485146,2490000,9056768
1,default,92,96468992,128,753664,753664,2000000,148353001,601843029,300.9215145,2490000,9056768
2,default,92,96468992,128,753664,753664,2000000,148353001,601253453,300.6267265,2490000,9056768
3,default,92,96468992,128,753664,753664,2000000,148353001,598932075,299.4660375,2490000,9056768
4,default,92,96468992,128,753664,753664,2000000,148353001,614079438,307.039719,2490000,9056768
5,default,92,96468992,128,753664,753664,2000000,148353001,604506493,302.2532465,2490000,9056768
6,default,92,96468992,128,753664,753664,2000000,148353001,603370995,301.6854975,2490000,9056768
7,default,92,96468992,128,753664,753664,2000000,148353001,606840460,303.42023,2490000,9056768
8,default,92,96468992,128,753664,753664,2000000,148353001,599885514,299.942757,2490000,9056768
9,default,92,96468992,128,753664,753664,2000000,148353001,599338282,299.669141,2490000,9056768
10,default,92,96468992,128,753664,753664,2000000,148353001,610995153,305.4975765,2490000,9056768
11,default,92,96468992,128,753664,753664,2000000,148353001,606934383,303.4671915,2490000,9056768
12,default,92,96468992,128,753664,753664,2000000,148353001,610453432,305.226716,2490000,9056768
13,default,92,96468992,128,753664,753664,2000000,148353001,611093965,305.5469825,2490000,9056768
14,default,92,96468992,128,753664,753664,2000000,148353001,599803967,299.9019835,2490000,9056768


==> anc/results/raw/l40_l2_prefetch_confirmation_20260621T120639Z/manifest.json <==
{
  "benchmark_commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224.0",
        "256",
        "2000000",
        "15",
        "276485001",
        "0",
        "default"
      ],
      "seed": 276485001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:06:51.089, P0, 2490, 9001, 28, 90.81\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:06:39.961, P0, 2490, 9001, 26, 39.02\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "128",
        "2000000",
        "15",
        "148361001",
        "0",
        "default"
      ],
      "seed": 148361001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:06:59.948, P0, 2490, 9001, 29, 90.70\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:06:51.112, P0, 2490, 9001, 28, 90.78\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "208.0",
        "256",
        "2000000",
        "15",
        "276469001",
        "0",
        "128B"
      ],
      "seed": 276469001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:10.686, P0, 2490, 9001, 30, 91.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:06:59.968, P0, 2490, 9001, 29, 90.70\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "200.0",
        "256",
        "2000000",
        "15",
        "276461001",
        "0",
        "128B"
      ],
      "seed": 276461001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:19.686, P0, 2490, 9001, 30, 91.26\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:10.708, P0, 2490, 9001, 30, 91.22\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "184.0",
        "256",
        "2000000",
        "15",
        "276445001",
        "0",
        "default"
      ],
      "seed": 276445001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:25.068, P0, 2490, 9001, 31, 91.34\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:19.707, P0, 2490, 9001, 30, 91.26\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224.0",
        "256",
        "2000000",
        "15",
        "276485001",
        "0",
        "256B"
      ],
      "seed": 276485001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:36.336, P0, 2490, 9001, 31, 89.84\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:25.089, P0, 2490, 9001, 31, 91.34\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "184.0",
        "256",
        "2000000",
        "15",
        "276445001",
        "0",
        "128B"
      ],
      "seed": 276445001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:41.731, P0, 2490, 9001, 31, 89.76\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:36.357, P0, 2490, 9001, 31, 89.84\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "208.0",
        "256",
        "2000000",
        "15",
        "276469001",
        "0",
        "256B"
      ],
      "seed": 276469001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:52.481, P0, 2490, 9001, 31, 90.11\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:41.753, P0, 2490, 9001, 31, 89.57\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192.0",
        "256",
        "2000000",
        "15",
        "276453001",
        "0",
        "64B"
      ],
      "seed": 276453001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:58.240, P0, 2490, 9001, 31, 89.83\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:52.503, P0, 2490, 9001, 31, 90.11\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "200.0",
        "256",
        "2000000",
        "15",
        "276461001",
        "0",
        "256B"
      ],
      "seed": 276461001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:07.235, P0, 2490, 9001, 31, 90.25\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:07:58.260, P0, 2490, 9001, 31, 89.63\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "128",
        "2000000",
        "15",
        "148361001",
        "0",
        "64B"
      ],
      "seed": 148361001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:16.110, P0, 2490, 9001, 32, 90.21\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:07.257, P0, 2490, 9001, 31, 90.11\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "128",
        "2000000",
        "15",
        "148365001",
        "0",
        "256B"
      ],
      "seed": 148365001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:26.711, P0, 2490, 9001, 32, 90.35\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:16.130, P0, 2490, 9001, 32, 90.21\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "216.0",
        "256",
        "2000000",
        "15",
        "276477001",
        "0",
        "64B"
      ],
      "seed": 276477001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:37.640, P0, 2490, 9001, 32, 90.08\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:26.730, P0, 2490, 9001, 32, 90.35\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "208.0",
        "256",
        "2000000",
        "15",
        "276469001",
        "0",
        "64B"
      ],
      "seed": 276469001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:48.318, P0, 2490, 9001, 32, 90.04\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:37.661, P0, 2490, 9001, 32, 90.08\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "128",
        "2000000",
        "15",
        "148349001",
        "0",
        "128B"
      ],
      "seed": 148349001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:53.317, P0, 2490, 9001, 32, 89.87\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:48.339, P0, 2490, 9001, 32, 90.04\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "216.0",
        "256",
        "2000000",
        "15",
        "276477001",
        "0",
        "256B"
      ],
      "seed": 276477001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:04.316, P0, 2490, 9001, 32, 90.15\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:08:53.338, P0, 2490, 9001, 32, 89.87\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "128",
        "2000000",
        "15",
        "148365001",
        "0",
        "default"
      ],
      "seed": 148365001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:14.814, P0, 2490, 9001, 32, 90.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:04.336, P0, 2490, 9001, 32, 90.15\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192.0",
        "256",
        "2000000",
        "15",
        "276453001",
        "0",
        "256B"
      ],
      "seed": 276453001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:20.580, P0, 2490, 9001, 32, 90.08\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:14.836, P0, 2490, 9001, 32, 90.22\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "184.0",
        "256",
        "2000000",
        "15",
        "276445001",
        "0",
        "256B"
      ],
      "seed": 276445001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:25.983, P0, 2490, 9001, 32, 89.98\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:20.601, P0, 2490, 9001, 32, 90.32\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "128",
        "2000000",
        "15",
        "148353001",
        "0",
        "128B"
      ],
      "seed": 148353001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:31.270, P0, 2490, 9001, 32, 90.05\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:26.003, P0, 2490, 9001, 32, 89.87\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "200.0",
        "256",
        "2000000",
        "15",
        "276461001",
        "0",
        "default"
      ],
      "seed": 276461001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:40.201, P0, 2490, 9001, 32, 90.14\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:31.290, P0, 2490, 9001, 32, 90.05\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "128",
        "2000000",
        "15",
        "148365001",
        "0",
        "64B"
      ],
      "seed": 148365001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:50.726, P0, 2490, 9001, 32, 90.40\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:40.222, P0, 2490, 9001, 32, 90.14\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "128",
        "2000000",
        "15",
        "148349001",
        "0",
        "256B"
      ],
      "seed": 148349001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:55.728, P0, 2490, 9001, 32, 90.11\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:50.746, P0, 2490, 9001, 32, 90.40\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "128",
        "2000000",
        "15",
        "148357001",
        "0",
        "64B"
      ],
      "seed": 148357001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:02.038, P0, 2490, 9001, 32, 90.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:09:55.748, P0, 2490, 9001, 32, 90.11\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192.0",
        "256",
        "2000000",
        "15",
        "276453001",
        "0",
        "default"
      ],
      "seed": 276453001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:07.795, P0, 2490, 9001, 32, 90.15\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:02.059, P0, 2490, 9001, 32, 90.22\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "128",
        "2000000",
        "15",
        "148357001",
        "0",
        "256B"
      ],
      "seed": 148357001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:14.118, P0, 2490, 9001, 32, 90.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:07.816, P0, 2490, 9001, 32, 89.98\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "128",
        "2000000",
        "15",
        "148353001",
        "0",
        "64B"
      ],
      "seed": 148353001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:19.394, P0, 2490, 9001, 32, 90.14\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:14.138, P0, 2490, 9001, 32, 90.24\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "128",
        "2000000",
        "15",
        "148365001",
        "0",
        "128B"
      ],
      "seed": 148365001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:29.994, P0, 2490, 9001, 32, 90.48\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:19.414, P0, 2490, 9001, 32, 89.96\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "128",
        "2000000",
        "15",
        "148353001",
        "0",
        "256B"
      ],
      "seed": 148353001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:35.292, P0, 2490, 9001, 32, 90.12\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:30.016, P0, 2490, 9001, 32, 90.20\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "216.0",
        "256",
        "2000000",
        "15",
        "276477001",
        "0",
        "default"
      ],
      "seed": 276477001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:46.189, P0, 2490, 9001, 32, 90.51\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:35.312, P0, 2490, 9001, 32, 89.88\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "128",
        "2000000",
        "15",
        "148361001",
        "0",
        "128B"
      ],
      "seed": 148361001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:55.115, P0, 2490, 9001, 32, 90.46\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:46.210, P0, 2490, 9001, 32, 90.51\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "200.0",
        "256",
        "2000000",
        "15",
        "276461001",
        "0",
        "64B"
      ],
      "seed": 276461001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:04.067, P0, 2490, 9001, 32, 90.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:10:55.136, P0, 2490, 9001, 32, 90.46\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "128",
        "2000000",
        "15",
        "148361001",
        "0",
        "256B"
      ],
      "seed": 148361001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:12.989, P0, 2490, 9001, 32, 90.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:04.087, P0, 2490, 9001, 32, 90.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "128",
        "2000000",
        "15",
        "148349001",
        "0",
        "default"
      ],
      "seed": 148349001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:17.991, P0, 2490, 9001, 32, 90.30\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:13.010, P0, 2490, 9001, 32, 90.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224.0",
        "256",
        "2000000",
        "15",
        "276485001",
        "0",
        "64B"
      ],
      "seed": 276485001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:29.178, P0, 2490, 9001, 32, 90.04\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:18.011, P0, 2490, 9001, 32, 90.30\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "128",
        "2000000",
        "15",
        "148357001",
        "0",
        "default"
      ],
      "seed": 148357001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:35.491, P0, 2490, 9001, 32, 90.33\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:29.199, P0, 2490, 9001, 32, 90.04\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "216.0",
        "256",
        "2000000",
        "15",
        "276477001",
        "0",
        "128B"
      ],
      "seed": 276477001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:46.499, P0, 2490, 9001, 32, 90.50\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:35.512, P0, 2490, 9001, 32, 90.33\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "208.0",
        "256",
        "2000000",
        "15",
        "276469001",
        "0",
        "default"
      ],
      "seed": 276469001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:57.134, P0, 2490, 9001, 32, 90.47\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:46.519, P0, 2490, 9001, 32, 90.50\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224.0",
        "256",
        "2000000",
        "15",
        "276485001",
        "0",
        "128B"
      ],
      "seed": 276485001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:08.408, P0, 2490, 9001, 32, 90.54\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:11:57.155, P0, 2490, 9001, 32, 90.47\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "128",
        "2000000",
        "15",
        "148357001",
        "0",
        "128B"
      ],
      "seed": 148357001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:14.740, P0, 2490, 9001, 32, 90.31\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:08.430, P0, 2490, 9001, 32, 90.54\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192.0",
        "256",
        "2000000",
        "15",
        "276453001",
        "0",
        "128B"
      ],
      "seed": 276453001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:20.504, P0, 2490, 9001, 32, 90.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:14.762, P0, 2490, 9001, 32, 90.31\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "128",
        "2000000",
        "15",
        "148349001",
        "0",
        "64B"
      ],
      "seed": 148349001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:25.505, P0, 2490, 9001, 33, 90.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:20.524, P0, 2490, 9001, 32, 90.22\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "184.0",
        "256",
        "2000000",
        "15",
        "276445001",
        "0",
        "64B"
      ],
      "seed": 276445001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:30.901, P0, 2490, 9001, 32, 90.18\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:25.525, P0, 2490, 9001, 33, 90.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "128",
        "2000000",
        "15",
        "148353001",
        "0",
        "default"
      ],
      "seed": 148353001,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:36.183, P0, 2490, 9001, 32, 90.20\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 12:12:30.921, P0, 2490, 9001, 32, 90.18\n"
      }
    }
  ],
  "completed_utc": "20260621T121236Z",
  "config": {
    "accesses": 2000000,
    "campaign": "l40_l2_prefetch_confirmation",
    "common_seed_by_shape": true,
    "condition_groups": [
      {
        "footprints_mib": [
          88,
          92,
          96,
          100,
          104
        ],
        "line_bytes": [
          128
        ],
        "prefetch_modes": [
          "default",
          "64B",
          "128B",
          "256B"
        ]
      },
      {
        "footprints_mib": [
          184,
          192,
          200,
          208,
          216,
          224
        ],
        "line_bytes": [
          256
        ],
        "prefetch_modes": [
          "default",
          "64B",
          "128B",
          "256B"
        ]
      }
    ],
    "order_seed": 4102026,
    "repetitions": 15,
    "seed": 20261001,
    "shuffle_conditions": true
  },
  "config_path": "config/prefetch_confirmation.json",
  "cwd": "/workspace/l40-l2-topology",
  "device": 0,
  "environment": {
    "CUDA_HOME": "/usr/local/cuda",
    "CUDA_VISIBLE_DEVICES": null,
    "NVIDIA_DRIVER_CAPABILITIES": "all",
    "NVIDIA_VISIBLE_DEVICES": "void"
  },
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "l2_latency.csv": "b8d8329c7058cf4fce9aefa0d80f911fc809e166c471e7437be86b9ee7c4f92d"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_l2_prefetch_confirmation_20260621T120639Z",
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "7164b8888e175e7e0409bfd03060264fe13d44390513d80935156aa753af8d4e",
    "config/prefetch_confirmation.json": "44a6c155f857fa3c1d76f7f6f16aba21ec53fb689b4faef78519fd9d10140f06",
    "scripts/run_experiments.py": "88c3b4ae1fb366a4350ae529c016ddea6168d7dc1431d7114d2b23e168c694af",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T120639Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"46 bits physical, 57 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"GenuineIntel\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"Intel(R) Xeon(R) Gold 5418Y\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"6\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"143\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"8\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"26%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"3800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"800.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"4000.00\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush dts acpi mmx fxsr sse sse2 ss ht tm pbe syscall nx pdpe1gb rdtscp lm constant_tsc art arch_perfmon pebs bts rep_good nopl xtopology nonstop_tsc cpuid aperfmperf tsc_known_freq pni pclmulqdq dtes64 monitor ds_cpl smx est tm2 ssse3 sdbg fma cx16 xtpr pdcm pcid dca sse4_1 sse4_2 x2apic movbe popcnt tsc_deadline_timer aes xsave avx f16c rdrand lahf_lm abm 3dnowprefetch cpuid_fault epb cat_l3 cat_l2 cdp_l3 cdp_l2 ssbd mba ibrs ibpb stibp ibrs_enhanced fsgsbase tsc_adjust bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb intel_pt avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local split_lock_detect user_shstk avx_vnni avx512_bf16 wbnoinvd dtherm ida arat pln pts hfi avx512vbmi umip pku ospke waitpkg avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg tme avx512_vpopcntdq la57 rdpid bus_lock_detect cldemote movdiri movdir64b enqcmd fsrm md_clear serialize tsxldtrk pconfig arch_lbr ibt amx_bf16 avx512_fp16 amx_tile amx_int8 flush_l1d arch_capabilities ibpb_exit_to_user\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"2.3 MiB (48 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"1.5 MiB (48 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"96 MiB (48 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"90 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"4\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-11\"\n      },{\n         \"field\": \"NUMA node1 CPU(s):\",\n         \"data\": \"12-23\"\n      },{\n         \"field\": \"NUMA node2 CPU(s):\",\n         \"data\": \"24-35\"\n      },{\n         \"field\": \"NUMA node3 CPU(s):\",\n         \"data\": \"36-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; PBRSB-eIBRS SW sequence; BHI BHI_DIS_S\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "numactl_hardware": {
      "command": [
        "numactl",
        "--hardware"
      ],
      "error": "FileNotFoundError(2, 'No such file or directory')"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 12:06:39 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 1074 KB/s\n        Rx Throughput                                  : 390 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732324308113 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 0 %\n        Memory                                         : 0 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 26 C\n        GPU T.Limit Temp                               : 63 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 36.54 W\n        Instantaneous Power Draw                       : 84.96 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-11\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "ad80b468a24e",
    "6.8.0-111-generic",
    "#111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC ",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40_l2_prefetch_granularity_20260621T114113Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_l2_prefetch_granularity_20260621T114113Z/l2_latency.csv <==
run,prefetch_mode,footprint_mib,actual_bytes,line_bytes,line_count,warm_accesses,measured_accesses,seed,elapsed_cycles,cycles_per_access,reported_core_clock_khz,final_index
0,default,32,33554432,128,262144,262144,1000000,20260701,279324267,279.324267,2490000,7248320
1,default,32,33554432,128,262144,262144,1000000,20260701,279322223,279.322223,2490000,7248320
2,default,32,33554432,128,262144,262144,1000000,20260701,279322861,279.322861,2490000,7248320
3,default,32,33554432,128,262144,262144,1000000,20260701,279324044,279.324044,2490000,7248320
4,default,32,33554432,128,262144,262144,1000000,20260701,279322872,279.322872,2490000,7248320
5,default,32,33554432,128,262144,262144,1000000,20260701,279321791,279.321791,2490000,7248320
6,default,32,33554432,128,262144,262144,1000000,20260701,279322745,279.322745,2490000,7248320
0,default,48,50331648,128,393216,393216,1000000,20260702,282656489,282.656489,2490000,12037472
1,default,48,50331648,128,393216,393216,1000000,20260702,282655298,282.655298,2490000,12037472
2,default,48,50331648,128,393216,393216,1000000,20260702,282657931,282.657931,2490000,12037472
3,default,48,50331648,128,393216,393216,1000000,20260702,282657249,282.657249,2490000,12037472
4,default,48,50331648,128,393216,393216,1000000,20260702,282658327,282.658327,2490000,12037472
5,default,48,50331648,128,393216,393216,1000000,20260702,282656093,282.656093,2490000,12037472
6,default,48,50331648,128,393216,393216,1000000,20260702,282656506,282.656506,2490000,12037472
0,default,64,67108864,128,524288,524288,1000000,20260703,284302504,284.302504,2490000,10635776
1,default,64,67108864,128,524288,524288,1000000,20260703,284301544,284.301544,2490000,10635776
2,default,64,67108864,128,524288,524288,1000000,20260703,284301799,284.301799,2490000,10635776
3,default,64,67108864,128,524288,524288,1000000,20260703,284301036,284.301036,2490000,10635776
4,default,64,67108864,128,524288,524288,1000000,20260703,284299949,284.299949,2490000,10635776
5,default,64,67108864,128,524288,524288,1000000,20260703,284299977,284.299977,2490000,10635776
6,default,64,67108864,128,524288,524288,1000000,20260703,284299436,284.299436,2490000,10635776
0,default,80,83886080,128,655360,655360,1000000,20260704,285492942,285.492942,2490000,7281696
1,default,80,83886080,128,655360,655360,1000000,20260704,285308212,285.308212,2490000,7281696
2,default,80,83886080,128,655360,655360,1000000,20260704,285303325,285.303325,2490000,7281696
3,default,80,83886080,128,655360,655360,1000000,20260704,285306241,285.306241,2490000,7281696
4,default,80,83886080,128,655360,655360,1000000,20260704,285349847,285.349847,2490000,7281696
5,default,80,83886080,128,655360,655360,1000000,20260704,285304120,285.30412,2490000,7281696
6,default,80,83886080,128,655360,655360,1000000,20260704,285333988,285.333988,2490000,7281696
0,default,88,92274688,128,720896,720896,1000000,20260705,286828764,286.828764,2490000,14418400
1,default,88,92274688,128,720896,720896,1000000,20260705,287255408,287.255408,2490000,14418400
2,default,88,92274688,128,720896,720896,1000000,20260705,287864164,287.864164,2490000,14418400
3,default,88,92274688,128,720896,720896,1000000,20260705,287610621,287.610621,2490000,14418400
4,default,88,92274688,128,720896,720896,1000000,20260705,286097476,286.097476,2490000,14418400
5,default,88,92274688,128,720896,720896,1000000,20260705,288168682,288.168682,2490000,14418400
6,default,88,92274688,128,720896,720896,1000000,20260705,287524887,287.524887,2490000,14418400
0,default,92,96468992,128,753664,753664,1000000,20260706,301542392,301.542392,2490000,12810560
1,default,92,96468992,128,753664,753664,1000000,20260706,302884368,302.884368,2490000,12810560
2,default,92,96468992,128,753664,753664,1000000,20260706,302537554,302.537554,2490000,12810560
3,default,92,96468992,128,753664,753664,1000000,20260706,302825972,302.825972,2490000,12810560
4,default,92,96468992,128,753664,753664,1000000,20260706,300285160,300.28516,2490000,12810560
5,default,92,96468992,128,753664,753664,1000000,20260706,304770879,304.770879,2490000,12810560
6,default,92,96468992,128,753664,753664,1000000,20260706,304045150,304.04515,2490000,12810560
0,default,96,100663296,128,786432,786432,1000000,20260707,365124365,365.124365,2490000,12893792
1,default,96,100663296,128,786432,786432,1000000,20260707,374599518,374.599518,2490000,12893792
2,default,96,100663296,128,786432,786432,1000000,20260707,372308609,372.308609,2490000,12893792
3,default,96,100663296,128,786432,786432,1000000,20260707,366662467,366.662467,2490000,12893792
4,default,96,100663296,128,786432,786432,1000000,20260707,374525229,374.525229,2490000,12893792
5,default,96,100663296,128,786432,786432,1000000,20260707,365245540,365.24554,2490000,12893792
6,default,96,100663296,128,786432,786432,1000000,20260707,374464491,374.464491,2490000,12893792
0,default,100,104857600,128,819200,819200,1000000,20260708,539020318,539.020318,2490000,5184800
1,default,100,104857600,128,819200,819200,1000000,20260708,542944923,542.944923,2490000,5184800
2,default,100,104857600,128,819200,819200,1000000,20260708,541940556,541.940556,2490000,5184800
3,default,100,104857600,128,819200,819200,1000000,20260708,537947943,537.947943,2490000,5184800
4,default,100,104857600,128,819200,819200,1000000,20260708,532579219,532.579219,2490000,5184800
5,default,100,104857600,128,819200,819200,1000000,20260708,533129371,533.129371,2490000,5184800
6,default,100,104857600,128,819200,819200,1000000,20260708,535972258,535.972258,2490000,5184800
0,default,104,109051904,128,851968,851968,1000000,20260709,632910518,632.910518,2490000,27023936
1,default,104,109051904,128,851968,851968,1000000,20260709,632837322,632.837322,2490000,27023936
2,default,104,109051904,128,851968,851968,1000000,20260709,632860888,632.860888,2490000,27023936
3,default,104,109051904,128,851968,851968,1000000,20260709,632870920,632.87092,2490000,27023936
4,default,104,109051904,128,851968,851968,1000000,20260709,632914093,632.914093,2490000,27023936
5,default,104,109051904,128,851968,851968,1000000,20260709,632909288,632.909288,2490000,27023936
6,default,104,109051904,128,851968,851968,1000000,20260709,632842126,632.842126,2490000,27023936
0,default,112,117440512,128,917504,917504,1000000,20260710,632913560,632.91356,2490000,19592512
1,default,112,117440512,128,917504,917504,1000000,20260710,632966325,632.966325,2490000,19592512
2,default,112,117440512,128,917504,917504,1000000,20260710,633041716,633.041716,2490000,19592512
3,default,112,117440512,128,917504,917504,1000000,20260710,632965548,632.965548,2490000,19592512
4,default,112,117440512,128,917504,917504,1000000,20260710,633052638,633.052638,2490000,19592512
5,default,112,117440512,128,917504,917504,1000000,20260710,632975903,632.975903,2490000,19592512
6,default,112,117440512,128,917504,917504,1000000,20260710,633008140,633.00814,2490000,19592512
0,default,128,134217728,128,1048576,1048576,1000000,20260711,633324203,633.324203,2490000,16175776
1,default,128,134217728,128,1048576,1048576,1000000,20260711,633318246,633.318246,2490000,16175776
2,default,128,134217728,128,1048576,1048576,1000000,20260711,633209044,633.209044,2490000,16175776
3,default,128,134217728,128,1048576,1048576,1000000,20260711,633362573,633.362573,2490000,16175776
4,default,128,134217728,128,1048576,1048576,1000000,20260711,633309753,633.309753,2490000,16175776
5,default,128,134217728,128,1048576,1048576,1000000,20260711,633352962,633.352962,2490000,16175776
6,default,128,134217728,128,1048576,1048576,1000000,20260711,633304979,633.304979,2490000,16175776
0,default,160,167772160,128,1310720,1310720,1000000,20260712,633848397,633.848397,2490000,28864704
1,default,160,167772160,128,1310720,1310720,1000000,20260712,633819626,633.819626,2490000,28864704
2,default,160,167772160,128,1310720,1310720,1000000,20260712,633826988,633.826988,2490000,28864704
3,default,160,167772160,128,1310720,1310720,1000000,20260712,633925125,633.925125,2490000,28864704
4,default,160,167772160,128,1310720,1310720,1000000,20260712,633872376,633.872376,2490000,28864704
5,default,160,167772160,128,1310720,1310720,1000000,20260712,633843604,633.843604,2490000,28864704
6,default,160,167772160,128,1310720,1310720,1000000,20260712,633883603,633.883603,2490000,28864704
0,default,192,201326592,128,1572864,1572864,1000000,20260713,634125392,634.125392,2490000,10405408
1,default,192,201326592,128,1572864,1572864,1000000,20260713,634134961,634.134961,2490000,10405408
2,default,192,201326592,128,1572864,1572864,1000000,20260713,634154161,634.154161,2490000,10405408
3,default,192,201326592,128,1572864,1572864,1000000,20260713,634192541,634.192541,2490000,10405408
4,default,192,201326592,128,1572864,1572864,1000000,20260713,634125380,634.12538,2490000,10405408
5,default,192,201326592,128,1572864,1572864,1000000,20260713,634149374,634.149374,2490000,10405408
6,default,192,201326592,128,1572864,1572864,1000000,20260713,634072632,634.072632,2490000,10405408
0,default,224,234881024,128,1835008,1835008,1000000,20260714,634389631,634.389631,2490000,52419040
1,default,224,234881024,128,1835008,1835008,1000000,20260714,634389619,634.389619,2490000,52419040
2,default,224,234881024,128,1835008,1835008,1000000,20260714,634434900,634.4349,2490000,52419040
3,default,224,234881024,128,1835008,1835008,1000000,20260714,634308100,634.3081,2490000,52419040
4,default,224,234881024,128,1835008,1835008,1000000,20260714,634303267,634.303267,2490000,52419040
5,default,224,234881024,128,1835008,1835008,1000000,20260714,634264960,634.26496,2490000,52419040
6,default,224,234881024,128,1835008,1835008,1000000,20260714,634293718,634.293718,2490000,52419040
0,default,256,268435456,128,2097152,2097152,1000000,20260715,634568947,634.568947,2490000,23520416
1,default,256,268435456,128,2097152,2097152,1000000,20260715,634670716,634.670716,2490000,23520416
2,default,256,268435456,128,2097152,2097152,1000000,20260715,634564145,634.564145,2490000,23520416
3,default,256,268435456,128,2097152,2097152,1000000,20260715,634567947,634.567947,2490000,23520416
4,default,256,268435456,128,2097152,2097152,1000000,20260715,634660066,634.660066,2490000,23520416
5,default,256,268435456,128,2097152,2097152,1000000,20260715,634573738,634.573738,2490000,23520416
6,default,256,268435456,128,2097152,2097152,1000000,20260715,634583328,634.583328,2490000,23520416
0,default,320,335544320,128,2621440,2621440,1000000,20260716,634813013,634.813013,2490000,30646368
1,default,320,335544320,128,2621440,2621440,1000000,20260716,634880205,634.880205,2490000,30646368
2,default,320,335544320,128,2621440,2621440,1000000,20260716,634813059,634.813059,2490000,30646368
3,default,320,335544320,128,2621440,2621440,1000000,20260716,634850881,634.850881,2490000,30646368
4,default,320,335544320,128,2621440,2621440,1000000,20260716,634880206,634.880206,2490000,30646368
5,default,320,335544320,128,2621440,2621440,1000000,20260716,634846442,634.846442,2490000,30646368
6,default,320,335544320,128,2621440,2621440,1000000,20260716,634832271,634.832271,2490000,30646368
0,default,384,402653184,128,3145728,3145728,1000000,20260717,635052178,635.052178,2490000,86971520
1,default,384,402653184,128,3145728,3145728,1000000,20260717,635062318,635.062318,2490000,86971520
2,default,384,402653184,128,3145728,3145728,1000000,20260717,635090565,635.090565,2490000,86971520
3,default,384,402653184,128,3145728,3145728,1000000,20260717,634946705,634.946705,2490000,86971520
4,default,384,402653184,128,3145728,3145728,1000000,20260717,635143276,635.143276,2490000,86971520
5,default,384,402653184,128,3145728,3145728,1000000,20260717,635056996,635.056996,2490000,86971520
6,default,384,402653184,128,3145728,3145728,1000000,20260717,635023405,635.023405,2490000,86971520
0,64B,32,33554432,128,262144,262144,1000000,20260718,279302643,279.302643,2490000,6004224
1,64B,32,33554432,128,262144,262144,1000000,20260718,279300851,279.300851,2490000,6004224
2,64B,32,33554432,128,262144,262144,1000000,20260718,279301799,279.301799,2490000,6004224
3,64B,32,33554432,128,262144,262144,1000000,20260718,279303949,279.303949,2490000,6004224
4,64B,32,33554432,128,262144,262144,1000000,20260718,279304159,279.304159,2490000,6004224
5,64B,32,33554432,128,262144,262144,1000000,20260718,279301498,279.301498,2490000,6004224
6,64B,32,33554432,128,262144,262144,1000000,20260718,279302270,279.30227,2490000,6004224
0,64B,48,50331648,128,393216,393216,1000000,20260719,282625580,282.62558,2490000,1706240
1,64B,48,50331648,128,393216,393216,1000000,20260719,282626246,282.626246,2490000,1706240
2,64B,48,50331648,128,393216,393216,1000000,20260719,282624764,282.624764,2490000,1706240
3,64B,48,50331648,128,393216,393216,1000000,20260719,282623713,282.623713,2490000,1706240
4,64B,48,50331648,128,393216,393216,1000000,20260719,282625458,282.625458,2490000,1706240
5,64B,48,50331648,128,393216,393216,1000000,20260719,282627418,282.627418,2490000,1706240
6,64B,48,50331648,128,393216,393216,1000000,20260719,282625640,282.62564,2490000,1706240
0,64B,64,67108864,128,524288,524288,1000000,20260720,284301723,284.301723,2490000,13448288
1,64B,64,67108864,128,524288,524288,1000000,20260720,284302931,284.302931,2490000,13448288
2,64B,64,67108864,128,524288,524288,1000000,20260720,284301931,284.301931,2490000,13448288
3,64B,64,67108864,128,524288,524288,1000000,20260720,284301875,284.301875,2490000,13448288
4,64B,64,67108864,128,524288,524288,1000000,20260720,284302114,284.302114,2490000,13448288
5,64B,64,67108864,128,524288,524288,1000000,20260720,284304355,284.304355,2490000,13448288
6,64B,64,67108864,128,524288,524288,1000000,20260720,284303043,284.303043,2490000,13448288
0,64B,80,83886080,128,655360,655360,1000000,20260721,285298617,285.298617,2490000,9582624
1,64B,80,83886080,128,655360,655360,1000000,20260721,285298533,285.298533,2490000,9582624
2,64B,80,83886080,128,655360,655360,1000000,20260721,285299750,285.29975,2490000,9582624
3,64B,80,83886080,128,655360,655360,1000000,20260721,285448998,285.448998,2490000,9582624
4,64B,80,83886080,128,655360,655360,1000000,20260721,285441667,285.441667,2490000,9582624
5,64B,80,83886080,128,655360,655360,1000000,20260721,285297106,285.297106,2490000,9582624
6,64B,80,83886080,128,655360,655360,1000000,20260721,285304373,285.304373,2490000,9582624
0,64B,88,92274688,128,720896,720896,1000000,20260722,286530985,286.530985,2490000,16299296
1,64B,88,92274688,128,720896,720896,1000000,20260722,287529117,287.529117,2490000,16299296
2,64B,88,92274688,128,720896,720896,1000000,20260722,287423613,287.423613,2490000,16299296
3,64B,88,92274688,128,720896,720896,1000000,20260722,286994170,286.99417,2490000,16299296
4,64B,88,92274688,128,720896,720896,1000000,20260722,286619529,286.619529,2490000,16299296
5,64B,88,92274688,128,720896,720896,1000000,20260722,286482659,286.482659,2490000,16299296
6,64B,88,92274688,128,720896,720896,1000000,20260722,288377436,288.377436,2490000,16299296
0,64B,92,96468992,128,753664,753664,1000000,20260723,302634113,302.634113,2490000,20951328
1,64B,92,96468992,128,753664,753664,1000000,20260723,304539573,304.539573,2490000,20951328
2,64B,92,96468992,128,753664,753664,1000000,20260723,304583966,304.583966,2490000,20951328
3,64B,92,96468992,128,753664,753664,1000000,20260723,304454584,304.454584,2490000,20951328
4,64B,92,96468992,128,753664,753664,1000000,20260723,301016652,301.016652,2490000,20951328
5,64B,92,96468992,128,753664,753664,1000000,20260723,298879757,298.879757,2490000,20951328
6,64B,92,96468992,128,753664,753664,1000000,20260723,294778385,294.778385,2490000,20951328
0,64B,96,100663296,128,786432,786432,1000000,20260724,371485677,371.485677,2490000,104960
1,64B,96,100663296,128,786432,786432,1000000,20260724,375267615,375.267615,2490000,104960
2,64B,96,100663296,128,786432,786432,1000000,20260724,367331974,367.331974,2490000,104960
3,64B,96,100663296,128,786432,786432,1000000,20260724,372454074,372.454074,2490000,104960
4,64B,96,100663296,128,786432,786432,1000000,20260724,366427538,366.427538,2490000,104960
5,64B,96,100663296,128,786432,786432,1000000,20260724,373837779,373.837779,2490000,104960
6,64B,96,100663296,128,786432,786432,1000000,20260724,370419442,370.419442,2490000,104960
0,64B,100,104857600,128,819200,819200,1000000,20260725,534657155,534.657155,2490000,1643872
1,64B,100,104857600,128,819200,819200,1000000,20260725,536522702,536.522702,2490000,1643872
2,64B,100,104857600,128,819200,819200,1000000,20260725,535425558,535.425558,2490000,1643872
3,64B,100,104857600,128,819200,819200,1000000,20260725,541245622,541.245622,2490000,1643872
4,64B,100,104857600,128,819200,819200,1000000,20260725,539833757,539.833757,2490000,1643872
5,64B,100,104857600,128,819200,819200,1000000,20260725,535883147,535.883147,2490000,1643872
6,64B,100,104857600,128,819200,819200,1000000,20260725,539829564,539.829564,2490000,1643872
0,64B,104,109051904,128,851968,851968,1000000,20260726,635143913,635.143913,2490000,27065632
1,64B,104,109051904,128,851968,851968,1000000,20260726,635100755,635.100755,2490000,27065632
2,64B,104,109051904,128,851968,851968,1000000,20260726,635081578,635.081578,2490000,27065632
3,64B,104,109051904,128,851968,851968,1000000,20260726,635115145,635.115145,2490000,27065632
4,64B,104,109051904,128,851968,851968,1000000,20260726,635048002,635.048002,2490000,27065632
5,64B,104,109051904,128,851968,851968,1000000,20260726,635100756,635.100756,2490000,27065632
6,64B,104,109051904,128,851968,851968,1000000,20260726,635100755,635.100755,2490000,27065632
0,64B,112,117440512,128,917504,917504,1000000,20260727,635327758,635.327758,2490000,9888416
1,64B,112,117440512,128,917504,917504,1000000,20260727,635378366,635.378366,2490000,9888416
2,64B,112,117440512,128,917504,917504,1000000,20260727,635373592,635.373592,2490000,9888416
3,64B,112,117440512,128,917504,917504,1000000,20260727,635343266,635.343266,2490000,9888416
4,64B,112,117440512,128,917504,917504,1000000,20260727,635687307,635.687307,2490000,9888416
5,64B,112,117440512,128,917504,917504,1000000,20260727,635375731,635.375731,2490000,9888416
6,64B,112,117440512,128,917504,917504,1000000,20260727,635392738,635.392738,2490000,9888416
0,64B,128,134217728,128,1048576,1048576,1000000,20260728,635638591,635.638591,2490000,11964448
1,64B,128,134217728,128,1048576,1048576,1000000,20260728,635607198,635.607198,2490000,11964448
2,64B,128,134217728,128,1048576,1048576,1000000,20260728,635710536,635.710536,2490000,11964448
3,64B,128,134217728,128,1048576,1048576,1000000,20260728,635638567,635.638567,2490000,11964448
4,64B,128,134217728,128,1048576,1048576,1000000,20260728,635705712,635.705712,2490000,11964448
5,64B,128,134217728,128,1048576,1048576,1000000,20260728,635674338,635.674338,2490000,11964448
6,64B,128,134217728,128,1048576,1048576,1000000,20260728,635635984,635.635984,2490000,11964448
0,64B,160,167772160,128,1310720,1310720,1000000,20260729,636135719,636.135719,2490000,10411744
1,64B,160,167772160,128,1310720,1310720,1000000,20260729,636174381,636.174381,2490000,10411744
2,64B,160,167772160,128,1310720,1310720,1000000,20260729,636222055,636.222055,2490000,10411744
3,64B,160,167772160,128,1310720,1310720,1000000,20260729,636207658,636.207658,2490000,10411744
4,64B,160,167772160,128,1310720,1310720,1000000,20260729,636121638,636.121638,2490000,10411744
5,64B,160,167772160,128,1310720,1310720,1000000,20260729,636212754,636.212754,2490000,10411744
6,64B,160,167772160,128,1310720,1310720,1000000,20260729,636183974,636.183974,2490000,10411744
0,64B,192,201326592,128,1572864,1572864,1000000,20260730,636455585,636.455585,2490000,45102208
1,64B,192,201326592,128,1572864,1572864,1000000,20260730,636472632,636.472632,2490000,45102208
2,64B,192,201326592,128,1572864,1572864,1000000,20260730,636423319,636.423319,2490000,45102208
3,64B,192,201326592,128,1572864,1572864,1000000,20260730,636477460,636.47746,2490000,45102208
4,64B,192,201326592,128,1572864,1572864,1000000,20260730,636471380,636.47138,2490000,45102208
5,64B,192,201326592,128,1572864,1572864,1000000,20260730,636453451,636.453451,2490000,45102208
6,64B,192,201326592,128,1572864,1572864,1000000,20260730,636448706,636.448706,2490000,45102208
0,64B,224,234881024,128,1835008,1835008,1000000,20260731,636730980,636.73098,2490000,14200672
1,64B,224,234881024,128,1835008,1835008,1000000,20260731,636678200,636.6782,2490000,14200672
2,64B,224,234881024,128,1835008,1835008,1000000,20260731,636663822,636.663822,2490000,14200672
3,64B,224,234881024,128,1835008,1835008,1000000,20260731,636716572,636.716572,2490000,14200672
4,64B,224,234881024,128,1835008,1835008,1000000,20260731,636682999,636.682999,2490000,14200672
5,64B,224,234881024,128,1835008,1835008,1000000,20260731,636668605,636.668605,2490000,14200672
6,64B,224,234881024,128,1835008,1835008,1000000,20260731,636673422,636.673422,2490000,14200672
0,64B,256,268435456,128,2097152,2097152,1000000,20260732,636944343,636.944343,2490000,14936896
1,64B,256,268435456,128,2097152,2097152,1000000,20260732,636908124,636.908124,2490000,14936896
2,64B,256,268435456,128,2097152,2097152,1000000,20260732,636817338,636.817338,2490000,14936896
3,64B,256,268435456,128,2097152,2097152,1000000,20260732,636846119,636.846119,2490000,14936896
4,64B,256,268435456,128,2097152,2097152,1000000,20260732,636864965,636.864965,2490000,14936896
5,64B,256,268435456,128,2097152,2097152,1000000,20260732,636939558,636.939558,2490000,14936896
6,64B,256,268435456,128,2097152,2097152,1000000,20260732,636897856,636.897856,2490000,14936896
0,64B,320,335544320,128,2621440,2621440,1000000,20260733,637151007,637.151007,2490000,37916160
1,64B,320,335544320,128,2621440,2621440,1000000,20260733,637237347,637.237347,2490000,37916160
2,64B,320,335544320,128,2621440,2621440,1000000,20260733,637237334,637.237334,2490000,37916160
3,64B,320,335544320,128,2621440,2621440,1000000,20260733,637309267,637.309267,2490000,37916160
4,64B,320,335544320,128,2621440,2621440,1000000,20260733,637222955,637.222955,2490000,37916160
5,64B,320,335544320,128,2621440,2621440,1000000,20260733,637242111,637.242111,2490000,37916160
6,64B,320,335544320,128,2621440,2621440,1000000,20260733,637174986,637.174986,2490000,37916160
0,64B,384,402653184,128,3145728,3145728,1000000,20260734,637270736,637.270736,2490000,60198880
1,64B,384,402653184,128,3145728,3145728,1000000,20260734,637220805,637.220805,2490000,60198880
2,64B,384,402653184,128,3145728,3145728,1000000,20260734,637222788,637.222788,2490000,60198880
3,64B,384,402653184,128,3145728,3145728,1000000,20260734,637251553,637.251553,2490000,60198880
4,64B,384,402653184,128,3145728,3145728,1000000,20260734,637237153,637.237153,2490000,60198880
5,64B,384,402653184,128,3145728,3145728,1000000,20260734,637131656,637.131656,2490000,60198880
6,64B,384,402653184,128,3145728,3145728,1000000,20260734,637212114,637.212114,2490000,60198880
0,128B,32,33554432,128,262144,262144,1000000,20260735,279335446,279.335446,2490000,6470528
1,128B,32,33554432,128,262144,262144,1000000,20260735,279338322,279.338322,2490000,6470528
2,128B,32,33554432,128,262144,262144,1000000,20260735,279340262,279.340262,2490000,6470528
3,128B,32,33554432,128,262144,262144,1000000,20260735,279345573,279.345573,2490000,6470528
4,128B,32,33554432,128,262144,262144,1000000,20260735,279343212,279.343212,2490000,6470528
5,128B,32,33554432,128,262144,262144,1000000,20260735,279346950,279.34695,2490000,6470528
6,128B,32,33554432,128,262144,262144,1000000,20260735,279347755,279.347755,2490000,6470528
0,128B,48,50331648,128,393216,393216,1000000,20260736,282687452,282.687452,2490000,7430368
1,128B,48,50331648,128,393216,393216,1000000,20260736,282689523,282.689523,2490000,7430368
2,128B,48,50331648,128,393216,393216,1000000,20260736,282687909,282.687909,2490000,7430368
3,128B,48,50331648,128,393216,393216,1000000,20260736,282688717,282.688717,2490000,7430368
4,128B,48,50331648,128,393216,393216,1000000,20260736,282681730,282.68173,2490000,7430368
5,128B,48,50331648,128,393216,393216,1000000,20260736,282687259,282.687259,2490000,7430368
6,128B,48,50331648,128,393216,393216,1000000,20260736,282688702,282.688702,2490000,7430368
0,128B,64,67108864,128,524288,524288,1000000,20260737,284357316,284.357316,2490000,1357120
1,128B,64,67108864,128,524288,524288,1000000,20260737,284355367,284.355367,2490000,1357120
2,128B,64,67108864,128,524288,524288,1000000,20260737,284349460,284.34946,2490000,1357120
3,128B,64,67108864,128,524288,524288,1000000,20260737,284353028,284.353028,2490000,1357120
4,128B,64,67108864,128,524288,524288,1000000,20260737,284358431,284.358431,2490000,1357120
5,128B,64,67108864,128,524288,524288,1000000,20260737,284360382,284.360382,2490000,1357120
6,128B,64,67108864,128,524288,524288,1000000,20260737,284359818,284.359818,2490000,1357120
0,128B,80,83886080,128,655360,655360,1000000,20260738,285501189,285.501189,2490000,11779104
1,128B,80,83886080,128,655360,655360,1000000,20260738,285408315,285.408315,2490000,11779104
2,128B,80,83886080,128,655360,655360,1000000,20260738,285370388,285.370388,2490000,11779104
3,128B,80,83886080,128,655360,655360,1000000,20260738,285368498,285.368498,2490000,11779104
4,128B,80,83886080,128,655360,655360,1000000,20260738,285368845,285.368845,2490000,11779104
5,128B,80,83886080,128,655360,655360,1000000,20260738,285372301,285.372301,2490000,11779104
6,128B,80,83886080,128,655360,655360,1000000,20260738,285591307,285.591307,2490000,11779104
0,128B,88,92274688,128,720896,720896,1000000,20260739,288032934,288.032934,2490000,20642976
1,128B,88,92274688,128,720896,720896,1000000,20260739,287784174,287.784174,2490000,20642976
2,128B,88,92274688,128,720896,720896,1000000,20260739,287540949,287.540949,2490000,20642976
3,128B,88,92274688,128,720896,720896,1000000,20260739,286455649,286.455649,2490000,20642976
4,128B,88,92274688,128,720896,720896,1000000,20260739,286768401,286.768401,2490000,20642976
5,128B,88,92274688,128,720896,720896,1000000,20260739,286881321,286.881321,2490000,20642976
6,128B,88,92274688,128,720896,720896,1000000,20260739,287391262,287.391262,2490000,20642976
0,128B,92,96468992,128,753664,753664,1000000,20260740,308989923,308.989923,2490000,5591616
1,128B,92,96468992,128,753664,753664,1000000,20260740,310309077,310.309077,2490000,5591616
2,128B,92,96468992,128,753664,753664,1000000,20260740,303898457,303.898457,2490000,5591616
3,128B,92,96468992,128,753664,753664,1000000,20260740,306834412,306.834412,2490000,5591616
4,128B,92,96468992,128,753664,753664,1000000,20260740,296811875,296.811875,2490000,5591616
5,128B,92,96468992,128,753664,753664,1000000,20260740,304381693,304.381693,2490000,5591616
6,128B,92,96468992,128,753664,753664,1000000,20260740,301847216,301.847216,2490000,5591616
0,128B,96,100663296,128,786432,786432,1000000,20260741,377474855,377.474855,2490000,13769312
1,128B,96,100663296,128,786432,786432,1000000,20260741,367960901,367.960901,2490000,13769312
2,128B,96,100663296,128,786432,786432,1000000,20260741,376693820,376.69382,2490000,13769312
3,128B,96,100663296,128,786432,786432,1000000,20260741,372504647,372.504647,2490000,13769312
4,128B,96,100663296,128,786432,786432,1000000,20260741,369796804,369.796804,2490000,13769312
5,128B,96,100663296,128,786432,786432,1000000,20260741,374112098,374.112098,2490000,13769312
6,128B,96,100663296,128,786432,786432,1000000,20260741,371270217,371.270217,2490000,13769312
0,128B,100,104857600,128,819200,819200,1000000,20260742,540421378,540.421378,2490000,24091488
1,128B,100,104857600,128,819200,819200,1000000,20260742,536476238,536.476238,2490000,24091488
2,128B,100,104857600,128,819200,819200,1000000,20260742,540136721,540.136721,2490000,24091488
3,128B,100,104857600,128,819200,819200,1000000,20260742,545038196,545.038196,2490000,24091488
4,128B,100,104857600,128,819200,819200,1000000,20260742,548593692,548.593692,2490000,24091488
5,128B,100,104857600,128,819200,819200,1000000,20260742,546229099,546.229099,2490000,24091488
6,128B,100,104857600,128,819200,819200,1000000,20260742,538816355,538.816355,2490000,24091488
0,128B,104,109051904,128,851968,851968,1000000,20260743,639467039,639.467039,2490000,1449216
1,128B,104,109051904,128,851968,851968,1000000,20260743,639486220,639.48622,2490000,1449216
2,128B,104,109051904,128,851968,851968,1000000,20260743,639435384,639.435384,2490000,1449216
3,128B,104,109051904,128,851968,851968,1000000,20260743,639431949,639.431949,2490000,1449216
4,128B,104,109051904,128,851968,851968,1000000,20260743,639435006,639.435006,2490000,1449216
5,128B,104,109051904,128,851968,851968,1000000,20260743,639409500,639.4095,2490000,1449216
6,128B,104,109051904,128,851968,851968,1000000,20260743,639450468,639.450468,2490000,1449216
0,128B,112,117440512,128,917504,917504,1000000,20260744,639698896,639.698896,2490000,7631392
1,128B,112,117440512,128,917504,917504,1000000,20260744,639722482,639.722482,2490000,7631392
2,128B,112,117440512,128,917504,917504,1000000,20260744,639698526,639.698526,2490000,7631392
3,128B,112,117440512,128,917504,917504,1000000,20260744,639694067,639.694067,2490000,7631392
4,128B,112,117440512,128,917504,917504,1000000,20260744,639756069,639.756069,2490000,7631392
5,128B,112,117440512,128,917504,917504,1000000,20260744,639665297,639.665297,2490000,7631392
6,128B,112,117440512,128,917504,917504,1000000,20260744,639804003,639.804003,2490000,7631392
0,128B,128,134217728,128,1048576,1048576,1000000,20260745,640186916,640.186916,2490000,13531488
1,128B,128,134217728,128,1048576,1048576,1000000,20260745,640158142,640.158142,2490000,13531488
2,128B,128,134217728,128,1048576,1048576,1000000,20260745,640159868,640.159868,2490000,13531488
3,128B,128,134217728,128,1048576,1048576,1000000,20260745,640143710,640.14371,2490000,13531488
4,128B,128,134217728,128,1048576,1048576,1000000,20260745,640100589,640.100589,2490000,13531488
5,128B,128,134217728,128,1048576,1048576,1000000,20260745,640114960,640.11496,2490000,13531488
6,128B,128,134217728,128,1048576,1048576,1000000,20260745,640095786,640.095786,2490000,13531488
0,128B,160,167772160,128,1310720,1310720,1000000,20260746,640684860,640.68486,2490000,17764384
1,128B,160,167772160,128,1310720,1310720,1000000,20260746,640718415,640.718415,2490000,17764384
2,128B,160,167772160,128,1310720,1310720,1000000,20260746,640579331,640.579331,2490000,17764384
3,128B,160,167772160,128,1310720,1310720,1000000,20260746,640708827,640.708827,2490000,17764384
4,128B,160,167772160,128,1310720,1310720,1000000,20260746,640651304,640.651304,2490000,17764384
5,128B,160,167772160,128,1310720,1310720,1000000,20260746,640672718,640.672718,2490000,17764384
6,128B,160,167772160,128,1310720,1310720,1000000,20260746,640641698,640.641698,2490000,17764384
0,128B,192,201326592,128,1572864,1572864,1000000,20260747,640997037,640.997037,2490000,12541248
1,128B,192,201326592,128,1572864,1572864,1000000,20260747,640886764,640.886764,2490000,12541248
2,128B,192,201326592,128,1572864,1572864,1000000,20260747,640910702,640.910702,2490000,12541248
3,128B,192,201326592,128,1572864,1572864,1000000,20260747,640939465,640.939465,2490000,12541248
4,128B,192,201326592,128,1572864,1572864,1000000,20260747,640958718,640.958718,2490000,12541248
5,128B,192,201326592,128,1572864,1572864,1000000,20260747,640901148,640.901148,2490000,12541248
6,128B,192,201326592,128,1572864,1572864,1000000,20260747,640939461,640.939461,2490000,12541248
0,128B,224,234881024,128,1835008,1835008,1000000,20260748,641263961,641.263961,2490000,22055296
1,128B,224,234881024,128,1835008,1835008,1000000,20260748,641195333,641.195333,2490000,22055296
2,128B,224,234881024,128,1835008,1835008,1000000,20260748,641200141,641.200141,2490000,22055296
3,128B,224,234881024,128,1835008,1835008,1000000,20260748,641239105,641.239105,2490000,22055296
4,128B,224,234881024,128,1835008,1835008,1000000,20260748,641204943,641.204943,2490000,22055296
5,128B,224,234881024,128,1835008,1835008,1000000,20260748,641214541,641.214541,2490000,22055296
6,128B,224,234881024,128,1835008,1835008,1000000,20260748,641257707,641.257707,2490000,22055296
0,128B,256,268435456,128,2097152,2097152,1000000,20260749,641366565,641.366565,2490000,105440
1,128B,256,268435456,128,2097152,2097152,1000000,20260749,641430713,641.430713,2490000,105440
2,128B,256,268435456,128,2097152,2097152,1000000,20260749,641418345,641.418345,2490000,105440
3,128B,256,268435456,128,2097152,2097152,1000000,20260749,641411524,641.411524,2490000,105440
4,128B,256,268435456,128,2097152,2097152,1000000,20260749,641406736,641.406736,2490000,105440
5,128B,256,268435456,128,2097152,2097152,1000000,20260749,641427574,641.427574,2490000,105440
6,128B,256,268435456,128,2097152,2097152,1000000,20260749,641307688,641.307688,2490000,105440
0,128B,320,335544320,128,2621440,2621440,1000000,20260750,641564245,641.564245,2490000,66683936
1,128B,320,335544320,128,2621440,2621440,1000000,20260750,641553907,641.553907,2490000,66683936
2,128B,320,335544320,128,2621440,2621440,1000000,20260750,641542290,641.54229,2490000,66683936
3,128B,320,335544320,128,2621440,2621440,1000000,20260750,641575863,641.575863,2490000,66683936
4,128B,320,335544320,128,2621440,2621440,1000000,20260750,641496557,641.496557,2490000,66683936
5,128B,320,335544320,128,2621440,2621440,1000000,20260750,641601268,641.601268,2490000,66683936
6,128B,320,335544320,128,2621440,2621440,1000000,20260750,641590316,641.590316,2490000,66683936
0,128B,384,402653184,128,3145728,3145728,1000000,20260751,641759062,641.759062,2490000,82440384
1,128B,384,402653184,128,3145728,3145728,1000000,20260751,641762144,641.762144,2490000,82440384
2,128B,384,402653184,128,3145728,3145728,1000000,20260751,641739868,641.739868,2490000,82440384
3,128B,384,402653184,128,3145728,3145728,1000000,20260751,641745855,641.745855,2490000,82440384
4,128B,384,402653184,128,3145728,3145728,1000000,20260751,641806999,641.806999,2490000,82440384
5,128B,384,402653184,128,3145728,3145728,1000000,20260751,641814883,641.814883,2490000,82440384
6,128B,384,402653184,128,3145728,3145728,1000000,20260751,641787191,641.787191,2490000,82440384
0,256B,32,33554432,128,262144,262144,1000000,20260752,279348991,279.348991,2490000,3593216
1,256B,32,33554432,128,262144,262144,1000000,20260752,279345715,279.345715,2490000,3593216
2,256B,32,33554432,128,262144,262144,1000000,20260752,279344350,279.34435,2490000,3593216
3,256B,32,33554432,128,262144,262144,1000000,20260752,279339011,279.339011,2490000,3593216
4,256B,32,33554432,128,262144,262144,1000000,20260752,279342971,279.342971,2490000,3593216
5,256B,32,33554432,128,262144,262144,1000000,20260752,279349578,279.349578,2490000,3593216
6,256B,32,33554432,128,262144,262144,1000000,20260752,279343196,279.343196,2490000,3593216
0,256B,48,50331648,128,393216,393216,1000000,20260753,282690682,282.690682,2490000,8925184
1,256B,48,50331648,128,393216,393216,1000000,20260753,282693176,282.693176,2490000,8925184
2,256B,48,50331648,128,393216,393216,1000000,20260753,282687306,282.687306,2490000,8925184
3,256B,48,50331648,128,393216,393216,1000000,20260753,282689118,282.689118,2490000,8925184
4,256B,48,50331648,128,393216,393216,1000000,20260753,282691696,282.691696,2490000,8925184
5,256B,48,50331648,128,393216,393216,1000000,20260753,282691328,282.691328,2490000,8925184
6,256B,48,50331648,128,393216,393216,1000000,20260753,282692070,282.69207,2490000,8925184
0,256B,64,67108864,128,524288,524288,1000000,20260754,284366306,284.366306,2490000,12052832
1,256B,64,67108864,128,524288,524288,1000000,20260754,284368544,284.368544,2490000,12052832
2,256B,64,67108864,128,524288,524288,1000000,20260754,284367108,284.367108,2490000,12052832
3,256B,64,67108864,128,524288,524288,1000000,20260754,284368212,284.368212,2490000,12052832
4,256B,64,67108864,128,524288,524288,1000000,20260754,284367498,284.367498,2490000,12052832
5,256B,64,67108864,128,524288,524288,1000000,20260754,284372993,284.372993,2490000,12052832
6,256B,64,67108864,128,524288,524288,1000000,20260754,284373256,284.373256,2490000,12052832
0,256B,80,83886080,128,655360,655360,1000000,20260755,285363565,285.363565,2490000,12588192
1,256B,80,83886080,128,655360,655360,1000000,20260755,285366776,285.366776,2490000,12588192
2,256B,80,83886080,128,655360,655360,1000000,20260755,285645438,285.645438,2490000,12588192
3,256B,80,83886080,128,655360,655360,1000000,20260755,285362093,285.362093,2490000,12588192
4,256B,80,83886080,128,655360,655360,1000000,20260755,285367061,285.367061,2490000,12588192
5,256B,80,83886080,128,655360,655360,1000000,20260755,285368266,285.368266,2490000,12588192
6,256B,80,83886080,128,655360,655360,1000000,20260755,285368367,285.368367,2490000,12588192
0,256B,88,92274688,128,720896,720896,1000000,20260756,287706056,287.706056,2490000,2213792
1,256B,88,92274688,128,720896,720896,1000000,20260756,289264112,289.264112,2490000,2213792
2,256B,88,92274688,128,720896,720896,1000000,20260756,286894320,286.89432,2490000,2213792
3,256B,88,92274688,128,720896,720896,1000000,20260756,287088170,287.08817,2490000,2213792
4,256B,88,92274688,128,720896,720896,1000000,20260756,286571070,286.57107,2490000,2213792
5,256B,88,92274688,128,720896,720896,1000000,20260756,287529696,287.529696,2490000,2213792
6,256B,88,92274688,128,720896,720896,1000000,20260756,287703651,287.703651,2490000,2213792
0,256B,92,96468992,128,753664,753664,1000000,20260757,302400068,302.400068,2490000,22045056
1,256B,92,96468992,128,753664,753664,1000000,20260757,311642951,311.642951,2490000,22045056
2,256B,92,96468992,128,753664,753664,1000000,20260757,306808821,306.808821,2490000,22045056
3,256B,92,96468992,128,753664,753664,1000000,20260757,305024757,305.024757,2490000,22045056
4,256B,92,96468992,128,753664,753664,1000000,20260757,301283640,301.28364,2490000,22045056
5,256B,92,96468992,128,753664,753664,1000000,20260757,301800634,301.800634,2490000,22045056
6,256B,92,96468992,128,753664,753664,1000000,20260757,299691633,299.691633,2490000,22045056
0,256B,96,100663296,128,786432,786432,1000000,20260758,373455269,373.455269,2490000,3367840
1,256B,96,100663296,128,786432,786432,1000000,20260758,378569660,378.56966,2490000,3367840
2,256B,96,100663296,128,786432,786432,1000000,20260758,366858204,366.858204,2490000,3367840
3,256B,96,100663296,128,786432,786432,1000000,20260758,380414898,380.414898,2490000,3367840
4,256B,96,100663296,128,786432,786432,1000000,20260758,367360384,367.360384,2490000,3367840
5,256B,96,100663296,128,786432,786432,1000000,20260758,371167290,371.16729,2490000,3367840
6,256B,96,100663296,128,786432,786432,1000000,20260758,369112739,369.112739,2490000,3367840
0,256B,100,104857600,128,819200,819200,1000000,20260759,539043988,539.043988,2490000,22969408
1,256B,100,104857600,128,819200,819200,1000000,20260759,538262536,538.262536,2490000,22969408
2,256B,100,104857600,128,819200,819200,1000000,20260759,545428235,545.428235,2490000,22969408
3,256B,100,104857600,128,819200,819200,1000000,20260759,545227242,545.227242,2490000,22969408
4,256B,100,104857600,128,819200,819200,1000000,20260759,542696858,542.696858,2490000,22969408
5,256B,100,104857600,128,819200,819200,1000000,20260759,543902631,543.902631,2490000,22969408
6,256B,100,104857600,128,819200,819200,1000000,20260759,541020132,541.020132,2490000,22969408
0,256B,104,109051904,128,851968,851968,1000000,20260760,639641143,639.641143,2490000,19210976
1,256B,104,109051904,128,851968,851968,1000000,20260760,639542041,639.542041,2490000,19210976
2,256B,104,109051904,128,851968,851968,1000000,20260760,639652346,639.652346,2490000,19210976
3,256B,104,109051904,128,851968,851968,1000000,20260760,639594798,639.594798,2490000,19210976
4,256B,104,109051904,128,851968,851968,1000000,20260760,639613966,639.613966,2490000,19210976
5,256B,104,109051904,128,851968,851968,1000000,20260760,639594800,639.5948,2490000,19210976
6,256B,104,109051904,128,851968,851968,1000000,20260760,639566033,639.566033,2490000,19210976
0,256B,112,117440512,128,917504,917504,1000000,20260761,639609836,639.609836,2490000,29351040
1,256B,112,117440512,128,917504,917504,1000000,20260761,639605032,639.605032,2490000,29351040
2,256B,112,117440512,128,917504,917504,1000000,20260761,639739306,639.739306,2490000,29351040
3,256B,112,117440512,128,917504,917504,1000000,20260761,639554519,639.554519,2490000,29351040
4,256B,112,117440512,128,917504,917504,1000000,20260761,639662578,639.662578,2490000,29351040
5,256B,112,117440512,128,917504,917504,1000000,20260761,639597671,639.597671,2490000,29351040
6,256B,112,117440512,128,917504,917504,1000000,20260761,639602470,639.60247,2490000,29351040
0,256B,128,134217728,128,1048576,1048576,1000000,20260762,640076490,640.07649,2490000,9339552
1,256B,128,134217728,128,1048576,1048576,1000000,20260762,640092902,640.092902,2490000,9339552
2,256B,128,134217728,128,1048576,1048576,1000000,20260762,640135596,640.135596,2490000,9339552
3,256B,128,134217728,128,1048576,1048576,1000000,20260762,640109794,640.109794,2490000,9339552
4,256B,128,134217728,128,1048576,1048576,1000000,20260762,640121669,640.121669,2490000,9339552
5,256B,128,134217728,128,1048576,1048576,1000000,20260762,640117189,640.117189,2490000,9339552
6,256B,128,134217728,128,1048576,1048576,1000000,20260762,640088439,640.088439,2490000,9339552
0,256B,160,167772160,128,1310720,1310720,1000000,20260763,640521689,640.521689,2490000,22358272
1,256B,160,167772160,128,1310720,1310720,1000000,20260763,640629633,640.629633,2490000,22358272
2,256B,160,167772160,128,1310720,1310720,1000000,20260763,640653618,640.653618,2490000,22358272
3,256B,160,167772160,128,1310720,1310720,1000000,20260763,640615239,640.615239,2490000,22358272
4,256B,160,167772160,128,1310720,1310720,1000000,20260763,640622415,640.622415,2490000,22358272
5,256B,160,167772160,128,1310720,1310720,1000000,20260763,640665558,640.665558,2490000,22358272
6,256B,160,167772160,128,1310720,1310720,1000000,20260763,640610459,640.610459,2490000,22358272
0,256B,192,201326592,128,1572864,1572864,1000000,20260764,641019118,641.019118,2490000,19930976
1,256B,192,201326592,128,1572864,1572864,1000000,20260764,640997310,640.99731,2490000,19930976
2,256B,192,201326592,128,1572864,1572864,1000000,20260764,640985618,640.985618,2490000,19930976
3,256B,192,201326592,128,1572864,1572864,1000000,20260764,640958919,640.958919,2490000,19930976
4,256B,192,201326592,128,1572864,1572864,1000000,20260764,640939733,640.939733,2490000,19930976
5,256B,192,201326592,128,1572864,1572864,1000000,20260764,640932848,640.932848,2490000,19930976
6,256B,192,201326592,128,1572864,1572864,1000000,20260764,640944526,640.944526,2490000,19930976
0,256B,224,234881024,128,1835008,1835008,1000000,20260765,641204045,641.204045,2490000,49240032
1,256B,224,234881024,128,1835008,1835008,1000000,20260765,641132408,641.132408,2490000,49240032
2,256B,224,234881024,128,1835008,1835008,1000000,20260765,641175256,641.175256,2490000,49240032
3,256B,224,234881024,128,1835008,1835008,1000000,20260765,641180396,641.180396,2490000,49240032
4,256B,224,234881024,128,1835008,1835008,1000000,20260765,641199598,641.199598,2490000,49240032
5,256B,224,234881024,128,1835008,1835008,1000000,20260765,641165665,641.165665,2490000,49240032
6,256B,224,234881024,128,1835008,1835008,1000000,20260765,641213602,641.213602,2490000,49240032
0,256B,256,268435456,128,2097152,2097152,1000000,20260766,641380806,641.380806,2490000,61928096
1,256B,256,268435456,128,2097152,2097152,1000000,20260766,641352038,641.352038,2490000,61928096
2,256B,256,268435456,128,2097152,2097152,1000000,20260766,641299268,641.299268,2490000,61928096
3,256B,256,268435456,128,2097152,2097152,1000000,20260766,641352035,641.352035,2490000,61928096
4,256B,256,268435456,128,2097152,2097152,1000000,20260766,641314966,641.314966,2490000,61928096
5,256B,256,268435456,128,2097152,2097152,1000000,20260766,641323258,641.323258,2490000,61928096
6,256B,256,268435456,128,2097152,2097152,1000000,20260766,641275287,641.275287,2490000,61928096
0,256B,320,335544320,128,2621440,2621440,1000000,20260767,641615209,641.615209,2490000,79556096
1,256B,320,335544320,128,2621440,2621440,1000000,20260767,641627994,641.627994,2490000,79556096
2,256B,320,335544320,128,2621440,2621440,1000000,20260767,641560770,641.56077,2490000,79556096
3,256B,320,335544320,128,2621440,2621440,1000000,20260767,641637556,641.637556,2490000,79556096
4,256B,320,335544320,128,2621440,2621440,1000000,20260767,641621979,641.621979,2490000,79556096
5,256B,320,335544320,128,2621440,2621440,1000000,20260767,641628223,641.628223,2490000,79556096
6,256B,320,335544320,128,2621440,2621440,1000000,20260767,641614824,641.614824,2490000,79556096
0,256B,384,402653184,128,3145728,3145728,1000000,20260768,641764468,641.764468,2490000,3599136
1,256B,384,402653184,128,3145728,3145728,1000000,20260768,641780347,641.780347,2490000,3599136
2,256B,384,402653184,128,3145728,3145728,1000000,20260768,641732403,641.732403,2490000,3599136
3,256B,384,402653184,128,3145728,3145728,1000000,20260768,641770807,641.770807,2490000,3599136
4,256B,384,402653184,128,3145728,3145728,1000000,20260768,641746765,641.746765,2490000,3599136
5,256B,384,402653184,128,3145728,3145728,1000000,20260768,641736229,641.736229,2490000,3599136
6,256B,384,402653184,128,3145728,3145728,1000000,20260768,641750082,641.750082,2490000,3599136
0,default,32,33554432,256,131072,131072,1000000,20260769,279338709,279.338709,2490000,1075200
1,default,32,33554432,256,131072,131072,1000000,20260769,279341126,279.341126,2490000,1075200
2,default,32,33554432,256,131072,131072,1000000,20260769,279342000,279.342,2490000,1075200
3,default,32,33554432,256,131072,131072,1000000,20260769,279334786,279.334786,2490000,1075200
4,default,32,33554432,256,131072,131072,1000000,20260769,279340384,279.340384,2490000,1075200
5,default,32,33554432,256,131072,131072,1000000,20260769,279337633,279.337633,2490000,1075200
6,default,32,33554432,256,131072,131072,1000000,20260769,279339168,279.339168,2490000,1075200
0,default,48,50331648,256,196608,196608,1000000,20260770,282677532,282.677532,2490000,6929984
1,default,48,50331648,256,196608,196608,1000000,20260770,282674695,282.674695,2490000,6929984
2,default,48,50331648,256,196608,196608,1000000,20260770,282677847,282.677847,2490000,6929984
3,default,48,50331648,256,196608,196608,1000000,20260770,282673908,282.673908,2490000,6929984
4,default,48,50331648,256,196608,196608,1000000,20260770,282670677,282.670677,2490000,6929984
5,default,48,50331648,256,196608,196608,1000000,20260770,282670415,282.670415,2490000,6929984
6,default,48,50331648,256,196608,196608,1000000,20260770,282673221,282.673221,2490000,6929984
0,default,64,67108864,256,262144,262144,1000000,20260771,284356506,284.356506,2490000,12420288
1,default,64,67108864,256,262144,262144,1000000,20260771,284363017,284.363017,2490000,12420288
2,default,64,67108864,256,262144,262144,1000000,20260771,284362928,284.362928,2490000,12420288
3,default,64,67108864,256,262144,262144,1000000,20260771,284361557,284.361557,2490000,12420288
4,default,64,67108864,256,262144,262144,1000000,20260771,284364709,284.364709,2490000,12420288
5,default,64,67108864,256,262144,262144,1000000,20260771,284360940,284.36094,2490000,12420288
6,default,64,67108864,256,262144,262144,1000000,20260771,284355307,284.355307,2490000,12420288
0,default,80,83886080,256,327680,327680,1000000,20260772,285346123,285.346123,2490000,17116352
1,default,80,83886080,256,327680,327680,1000000,20260772,285347747,285.347747,2490000,17116352
2,default,80,83886080,256,327680,327680,1000000,20260772,285340461,285.340461,2490000,17116352
3,default,80,83886080,256,327680,327680,1000000,20260772,285342906,285.342906,2490000,17116352
4,default,80,83886080,256,327680,327680,1000000,20260772,285346479,285.346479,2490000,17116352
5,default,80,83886080,256,327680,327680,1000000,20260772,285342945,285.342945,2490000,17116352
6,default,80,83886080,256,327680,327680,1000000,20260772,285341159,285.341159,2490000,17116352
0,default,88,92274688,256,360448,360448,1000000,20260773,285735353,285.735353,2490000,13392192
1,default,88,92274688,256,360448,360448,1000000,20260773,285732834,285.732834,2490000,13392192
2,default,88,92274688,256,360448,360448,1000000,20260773,285737672,285.737672,2490000,13392192
3,default,88,92274688,256,360448,360448,1000000,20260773,285736099,285.736099,2490000,13392192
4,default,88,92274688,256,360448,360448,1000000,20260773,285737223,285.737223,2490000,13392192
5,default,88,92274688,256,360448,360448,1000000,20260773,285725012,285.725012,2490000,13392192
6,default,88,92274688,256,360448,360448,1000000,20260773,285722031,285.722031,2490000,13392192
0,default,92,96468992,256,376832,376832,1000000,20260774,285886906,285.886906,2490000,8809408
1,default,92,96468992,256,376832,376832,1000000,20260774,285885023,285.885023,2490000,8809408
2,default,92,96468992,256,376832,376832,1000000,20260774,285880403,285.880403,2490000,8809408
3,default,92,96468992,256,376832,376832,1000000,20260774,285881288,285.881288,2490000,8809408
4,default,92,96468992,256,376832,376832,1000000,20260774,285884251,285.884251,2490000,8809408
5,default,92,96468992,256,376832,376832,1000000,20260774,285880528,285.880528,2490000,8809408
6,default,92,96468992,256,376832,376832,1000000,20260774,285877649,285.877649,2490000,8809408
0,default,96,100663296,256,393216,393216,1000000,20260775,286018957,286.018957,2490000,16902080
1,default,96,100663296,256,393216,393216,1000000,20260775,286024999,286.024999,2490000,16902080
2,default,96,100663296,256,393216,393216,1000000,20260775,286022506,286.022506,2490000,16902080
3,default,96,100663296,256,393216,393216,1000000,20260775,286020593,286.020593,2490000,16902080
4,default,96,100663296,256,393216,393216,1000000,20260775,286022068,286.022068,2490000,16902080
5,default,96,100663296,256,393216,393216,1000000,20260775,286030801,286.030801,2490000,16902080
6,default,96,100663296,256,393216,393216,1000000,20260775,286030066,286.030066,2490000,16902080
0,default,100,104857600,256,409600,409600,1000000,20260776,286170026,286.170026,2490000,20374848
1,default,100,104857600,256,409600,409600,1000000,20260776,286168470,286.16847,2490000,20374848
2,default,100,104857600,256,409600,409600,1000000,20260776,286168798,286.168798,2490000,20374848
3,default,100,104857600,256,409600,409600,1000000,20260776,286168980,286.16898,2490000,20374848
4,default,100,104857600,256,409600,409600,1000000,20260776,286167571,286.167571,2490000,20374848
5,default,100,104857600,256,409600,409600,1000000,20260776,286169802,286.169802,2490000,20374848
6,default,100,104857600,256,409600,409600,1000000,20260776,286172921,286.172921,2490000,20374848
0,default,104,109051904,256,425984,425984,1000000,20260777,286264529,286.264529,2490000,8641728
1,default,104,109051904,256,425984,425984,1000000,20260777,286268701,286.268701,2490000,8641728
2,default,104,109051904,256,425984,425984,1000000,20260777,286260806,286.260806,2490000,8641728
3,default,104,109051904,256,425984,425984,1000000,20260777,286261829,286.261829,2490000,8641728
4,default,104,109051904,256,425984,425984,1000000,20260777,286263523,286.263523,2490000,8641728
5,default,104,109051904,256,425984,425984,1000000,20260777,286271181,286.271181,2490000,8641728
6,default,104,109051904,256,425984,425984,1000000,20260777,286276443,286.276443,2490000,8641728
0,default,112,117440512,256,458752,458752,1000000,20260778,286509942,286.509942,2490000,14082944
1,default,112,117440512,256,458752,458752,1000000,20260778,286505365,286.505365,2490000,14082944
2,default,112,117440512,256,458752,458752,1000000,20260778,286505179,286.505179,2490000,14082944
3,default,112,117440512,256,458752,458752,1000000,20260778,286508740,286.50874,2490000,14082944
4,default,112,117440512,256,458752,458752,1000000,20260778,286500599,286.500599,2490000,14082944
5,default,112,117440512,256,458752,458752,1000000,20260778,286507986,286.507986,2490000,14082944
6,default,112,117440512,256,458752,458752,1000000,20260778,286507213,286.507213,2490000,14082944
0,default,128,134217728,256,524288,524288,1000000,20260779,286863341,286.863341,2490000,12255552
1,default,128,134217728,256,524288,524288,1000000,20260779,286856669,286.856669,2490000,12255552
2,default,128,134217728,256,524288,524288,1000000,20260779,286866517,286.866517,2490000,12255552
3,default,128,134217728,256,524288,524288,1000000,20260779,286860993,286.860993,2490000,12255552
4,default,128,134217728,256,524288,524288,1000000,20260779,286865387,286.865387,2490000,12255552
5,default,128,134217728,256,524288,524288,1000000,20260779,286865147,286.865147,2490000,12255552
6,default,128,134217728,256,524288,524288,1000000,20260779,286867866,286.867866,2490000,12255552
0,default,160,167772160,256,655360,655360,1000000,20260780,287375043,287.375043,2490000,8520960
1,default,160,167772160,256,655360,655360,1000000,20260780,287371886,287.371886,2490000,8520960
2,default,160,167772160,256,655360,655360,1000000,20260780,287406889,287.406889,2490000,8520960
3,default,160,167772160,256,655360,655360,1000000,20260780,287407441,287.407441,2490000,8520960
4,default,160,167772160,256,655360,655360,1000000,20260780,287376812,287.376812,2490000,8520960
5,default,160,167772160,256,655360,655360,1000000,20260780,287373916,287.373916,2490000,8520960
6,default,160,167772160,256,655360,655360,1000000,20260780,287372047,287.372047,2490000,8520960
0,default,192,201326592,256,786432,786432,1000000,20260781,330252997,330.252997,2490000,20934336
1,default,192,201326592,256,786432,786432,1000000,20260781,322003897,322.003897,2490000,20934336
2,default,192,201326592,256,786432,786432,1000000,20260781,318221693,318.221693,2490000,20934336
3,default,192,201326592,256,786432,786432,1000000,20260781,319455364,319.455364,2490000,20934336
4,default,192,201326592,256,786432,786432,1000000,20260781,322779606,322.779606,2490000,20934336
5,default,192,201326592,256,786432,786432,1000000,20260781,321481956,321.481956,2490000,20934336
6,default,192,201326592,256,786432,786432,1000000,20260781,322353239,322.353239,2490000,20934336
0,default,224,234881024,256,917504,917504,1000000,20260782,634477800,634.4778,2490000,47487296
1,default,224,234881024,256,917504,917504,1000000,20260782,634405874,634.405874,2490000,47487296
2,default,224,234881024,256,917504,917504,1000000,20260782,634401077,634.401077,2490000,47487296
3,default,224,234881024,256,917504,917504,1000000,20260782,634401081,634.401081,2490000,47487296
4,default,224,234881024,256,917504,917504,1000000,20260782,634463408,634.463408,2490000,47487296
5,default,224,234881024,256,917504,917504,1000000,20260782,634439414,634.439414,2490000,47487296
6,default,224,234881024,256,917504,917504,1000000,20260782,634540139,634.540139,2490000,47487296
0,default,256,268435456,256,1048576,1048576,1000000,20260783,634738553,634.738553,2490000,44218176
1,default,256,268435456,256,1048576,1048576,1000000,20260783,634633058,634.633058,2490000,44218176
2,default,256,268435456,256,1048576,1048576,1000000,20260783,634594706,634.594706,2490000,44218176
3,default,256,268435456,256,1048576,1048576,1000000,20260783,634695413,634.695413,2490000,44218176
4,default,256,268435456,256,1048576,1048576,1000000,20260783,634676213,634.676213,2490000,44218176
5,default,256,268435456,256,1048576,1048576,1000000,20260783,634647451,634.647451,2490000,44218176
6,default,256,268435456,256,1048576,1048576,1000000,20260783,634634505,634.634505,2490000,44218176
0,default,320,335544320,256,1310720,1310720,1000000,20260784,634986952,634.986952,2490000,9549760
1,default,320,335544320,256,1310720,1310720,1000000,20260784,635049293,635.049293,2490000,9549760
2,default,320,335544320,256,1310720,1310720,1000000,20260784,635058897,635.058897,2490000,9549760
3,default,320,335544320,256,1310720,1310720,1000000,20260784,634964613,634.964613,2490000,9549760
4,default,320,335544320,256,1310720,1310720,1000000,20260784,635026009,635.026009,2490000,9549760
5,default,320,335544320,256,1310720,1310720,1000000,20260784,635044486,635.044486,2490000,9549760
6,default,320,335544320,256,1310720,1310720,1000000,20260784,634987626,634.987626,2490000,9549760
0,default,384,402653184,256,1572864,1572864,1000000,20260785,635146766,635.146766,2490000,26915456
1,default,384,402653184,256,1572864,1572864,1000000,20260785,635075434,635.075434,2490000,26915456
2,default,384,402653184,256,1572864,1572864,1000000,20260785,635046659,635.046659,2490000,26915456
3,default,384,402653184,256,1572864,1572864,1000000,20260785,635122783,635.122783,2490000,26915456
4,default,384,402653184,256,1572864,1572864,1000000,20260785,635122776,635.122776,2490000,26915456
5,default,384,402653184,256,1572864,1572864,1000000,20260785,635180352,635.180352,2490000,26915456
6,default,384,402653184,256,1572864,1572864,1000000,20260785,635132378,635.132378,2490000,26915456
0,64B,32,33554432,256,131072,131072,1000000,20260786,279341142,279.341142,2490000,5056256
1,64B,32,33554432,256,131072,131072,1000000,20260786,279349896,279.349896,2490000,5056256
2,64B,32,33554432,256,131072,131072,1000000,20260786,279348024,279.348024,2490000,5056256
3,64B,32,33554432,256,131072,131072,1000000,20260786,279350496,279.350496,2490000,5056256
4,64B,32,33554432,256,131072,131072,1000000,20260786,279344305,279.344305,2490000,5056256
5,64B,32,33554432,256,131072,131072,1000000,20260786,279346656,279.346656,2490000,5056256
6,64B,32,33554432,256,131072,131072,1000000,20260786,279343556,279.343556,2490000,5056256
0,64B,48,50331648,256,196608,196608,1000000,20260787,282684191,282.684191,2490000,6271424
1,64B,48,50331648,256,196608,196608,1000000,20260787,282681979,282.681979,2490000,6271424
2,64B,48,50331648,256,196608,196608,1000000,20260787,282687154,282.687154,2490000,6271424
3,64B,48,50331648,256,196608,196608,1000000,20260787,282678490,282.67849,2490000,6271424
4,64B,48,50331648,256,196608,196608,1000000,20260787,282678960,282.67896,2490000,6271424
5,64B,48,50331648,256,196608,196608,1000000,20260787,282678169,282.678169,2490000,6271424
6,64B,48,50331648,256,196608,196608,1000000,20260787,282679241,282.679241,2490000,6271424
0,64B,64,67108864,256,262144,262144,1000000,20260788,284364694,284.364694,2490000,7974848
1,64B,64,67108864,256,262144,262144,1000000,20260788,284368214,284.368214,2490000,7974848
2,64B,64,67108864,256,262144,262144,1000000,20260788,284368486,284.368486,2490000,7974848
3,64B,64,67108864,256,262144,262144,1000000,20260788,284364901,284.364901,2490000,7974848
4,64B,64,67108864,256,262144,262144,1000000,20260788,284366348,284.366348,2490000,7974848
5,64B,64,67108864,256,262144,262144,1000000,20260788,284369474,284.369474,2490000,7974848
6,64B,64,67108864,256,262144,262144,1000000,20260788,284368649,284.368649,2490000,7974848
0,64B,80,83886080,256,327680,327680,1000000,20260789,285349652,285.349652,2490000,354816
1,64B,80,83886080,256,327680,327680,1000000,20260789,285346630,285.34663,2490000,354816
2,64B,80,83886080,256,327680,327680,1000000,20260789,285347440,285.34744,2490000,354816
3,64B,80,83886080,256,327680,327680,1000000,20260789,285345093,285.345093,2490000,354816
4,64B,80,83886080,256,327680,327680,1000000,20260789,285343428,285.343428,2490000,354816
5,64B,80,83886080,256,327680,327680,1000000,20260789,285347998,285.347998,2490000,354816
6,64B,80,83886080,256,327680,327680,1000000,20260789,285347771,285.347771,2490000,354816
0,64B,88,92274688,256,360448,360448,1000000,20260790,285732360,285.73236,2490000,19019392
1,64B,88,92274688,256,360448,360448,1000000,20260790,285730147,285.730147,2490000,19019392
2,64B,88,92274688,256,360448,360448,1000000,20260790,285725251,285.725251,2490000,19019392
3,64B,88,92274688,256,360448,360448,1000000,20260790,285732225,285.732225,2490000,19019392
4,64B,88,92274688,256,360448,360448,1000000,20260790,285732562,285.732562,2490000,19019392
5,64B,88,92274688,256,360448,360448,1000000,20260790,285736429,285.736429,2490000,19019392
6,64B,88,92274688,256,360448,360448,1000000,20260790,285731560,285.73156,2490000,19019392
0,64B,92,96468992,256,376832,376832,1000000,20260791,285897921,285.897921,2490000,15555840
1,64B,92,96468992,256,376832,376832,1000000,20260791,285891002,285.891002,2490000,15555840
2,64B,92,96468992,256,376832,376832,1000000,20260791,285891622,285.891622,2490000,15555840
3,64B,92,96468992,256,376832,376832,1000000,20260791,285889052,285.889052,2490000,15555840
4,64B,92,96468992,256,376832,376832,1000000,20260791,285897807,285.897807,2490000,15555840
5,64B,92,96468992,256,376832,376832,1000000,20260791,285890728,285.890728,2490000,15555840
6,64B,92,96468992,256,376832,376832,1000000,20260791,285887743,285.887743,2490000,15555840
0,64B,96,100663296,256,393216,393216,1000000,20260792,286034045,286.034045,2490000,17750912
1,64B,96,100663296,256,393216,393216,1000000,20260792,286035428,286.035428,2490000,17750912
2,64B,96,100663296,256,393216,393216,1000000,20260792,286037886,286.037886,2490000,17750912
3,64B,96,100663296,256,393216,393216,1000000,20260792,286033083,286.033083,2490000,17750912
4,64B,96,100663296,256,393216,393216,1000000,20260792,286033315,286.033315,2490000,17750912
5,64B,96,100663296,256,393216,393216,1000000,20260792,286033200,286.0332,2490000,17750912
6,64B,96,100663296,256,393216,393216,1000000,20260792,286039003,286.039003,2490000,17750912
0,64B,100,104857600,256,409600,409600,1000000,20260793,286148954,286.148954,2490000,2505664
1,64B,100,104857600,256,409600,409600,1000000,20260793,286149297,286.149297,2490000,2505664
2,64B,100,104857600,256,409600,409600,1000000,20260793,286147938,286.147938,2490000,2505664
3,64B,100,104857600,256,409600,409600,1000000,20260793,286147656,286.147656,2490000,2505664
4,64B,100,104857600,256,409600,409600,1000000,20260793,286149887,286.149887,2490000,2505664
5,64B,100,104857600,256,409600,409600,1000000,20260793,286149521,286.149521,2490000,2505664
6,64B,100,104857600,256,409600,409600,1000000,20260793,286149782,286.149782,2490000,2505664
0,64B,104,109051904,256,425984,425984,1000000,20260794,286275612,286.275612,2490000,26213376
1,64B,104,109051904,256,425984,425984,1000000,20260794,286273618,286.273618,2490000,26213376
2,64B,104,109051904,256,425984,425984,1000000,20260794,286274342,286.274342,2490000,26213376
3,64B,104,109051904,256,425984,425984,1000000,20260794,286276375,286.276375,2490000,26213376
4,64B,104,109051904,256,425984,425984,1000000,20260794,286271247,286.271247,2490000,26213376
5,64B,104,109051904,256,425984,425984,1000000,20260794,286271273,286.271273,2490000,26213376
6,64B,104,109051904,256,425984,425984,1000000,20260794,286276769,286.276769,2490000,26213376
0,64B,112,117440512,256,458752,458752,1000000,20260795,286518152,286.518152,2490000,24446720
1,64B,112,117440512,256,458752,458752,1000000,20260795,286519984,286.519984,2490000,24446720
2,64B,112,117440512,256,458752,458752,1000000,20260795,286518933,286.518933,2490000,24446720
3,64B,112,117440512,256,458752,458752,1000000,20260795,286518339,286.518339,2490000,24446720
4,64B,112,117440512,256,458752,458752,1000000,20260795,286522918,286.522918,2490000,24446720
5,64B,112,117440512,256,458752,458752,1000000,20260795,286525673,286.525673,2490000,24446720
6,64B,112,117440512,256,458752,458752,1000000,20260795,286524434,286.524434,2490000,24446720
0,64B,128,134217728,256,524288,524288,1000000,20260796,286863962,286.863962,2490000,22811968
1,64B,128,134217728,256,524288,524288,1000000,20260796,286865542,286.865542,2490000,22811968
2,64B,128,134217728,256,524288,524288,1000000,20260796,286865762,286.865762,2490000,22811968
3,64B,128,134217728,256,524288,524288,1000000,20260796,286864775,286.864775,2490000,22811968
4,64B,128,134217728,256,524288,524288,1000000,20260796,286860749,286.860749,2490000,22811968
5,64B,128,134217728,256,524288,524288,1000000,20260796,286868247,286.868247,2490000,22811968
6,64B,128,134217728,256,524288,524288,1000000,20260796,286866275,286.866275,2490000,22811968
0,64B,160,167772160,256,655360,655360,1000000,20260797,287423727,287.423727,2490000,953792
1,64B,160,167772160,256,655360,655360,1000000,20260797,287379157,287.379157,2490000,953792
2,64B,160,167772160,256,655360,655360,1000000,20260797,287391972,287.391972,2490000,953792
3,64B,160,167772160,256,655360,655360,1000000,20260797,287361768,287.361768,2490000,953792
4,64B,160,167772160,256,655360,655360,1000000,20260797,287364769,287.364769,2490000,953792
5,64B,160,167772160,256,655360,655360,1000000,20260797,287375345,287.375345,2490000,953792
6,64B,160,167772160,256,655360,655360,1000000,20260797,287404455,287.404455,2490000,953792
0,64B,192,201326592,256,786432,786432,1000000,20260798,329296293,329.296293,2490000,36700032
1,64B,192,201326592,256,786432,786432,1000000,20260798,321721072,321.721072,2490000,36700032
2,64B,192,201326592,256,786432,786432,1000000,20260798,321717739,321.717739,2490000,36700032
3,64B,192,201326592,256,786432,786432,1000000,20260798,323269755,323.269755,2490000,36700032
4,64B,192,201326592,256,786432,786432,1000000,20260798,322772316,322.772316,2490000,36700032
5,64B,192,201326592,256,786432,786432,1000000,20260798,322076608,322.076608,2490000,36700032
6,64B,192,201326592,256,786432,786432,1000000,20260798,320652976,320.652976,2490000,36700032
0,64B,224,234881024,256,917504,917504,1000000,20260799,636735844,636.735844,2490000,34286976
1,64B,224,234881024,256,917504,917504,1000000,20260799,636615959,636.615959,2490000,34286976
2,64B,224,234881024,256,917504,917504,1000000,20260799,636618200,636.6182,2490000,34286976
3,64B,224,234881024,256,917504,917504,1000000,20260799,636646974,636.646974,2490000,34286976
4,64B,224,234881024,256,917504,917504,1000000,20260799,636742898,636.742898,2490000,34286976
5,64B,224,234881024,256,917504,917504,1000000,20260799,636670935,636.670935,2490000,34286976
6,64B,224,234881024,256,917504,917504,1000000,20260799,636728465,636.728465,2490000,34286976
0,64B,256,268435456,256,1048576,1048576,1000000,20260800,636888290,636.88829,2490000,14733632
1,64B,256,268435456,256,1048576,1048576,1000000,20260800,636941044,636.941044,2490000,14733632
2,64B,256,268435456,256,1048576,1048576,1000000,20260800,637017739,637.017739,2490000,14733632
3,64B,256,268435456,256,1048576,1048576,1000000,20260800,636955371,636.955371,2490000,14733632
4,64B,256,268435456,256,1048576,1048576,1000000,20260800,636965035,636.965035,2490000,14733632
5,64B,256,268435456,256,1048576,1048576,1000000,20260800,636998605,636.998605,2490000,14733632
6,64B,256,268435456,256,1048576,1048576,1000000,20260800,636898484,636.898484,2490000,14733632
0,64B,320,335544320,256,1310720,1310720,1000000,20260801,637154949,637.154949,2490000,30716672
1,64B,320,335544320,256,1310720,1310720,1000000,20260801,637175485,637.175485,2490000,30716672
2,64B,320,335544320,256,1310720,1310720,1000000,20260801,637114959,637.114959,2490000,30716672
3,64B,320,335544320,256,1310720,1310720,1000000,20260801,637138368,637.138368,2490000,30716672
4,64B,320,335544320,256,1310720,1310720,1000000,20260801,637224223,637.224223,2490000,30716672
5,64B,320,335544320,256,1310720,1310720,1000000,20260801,637162693,637.162693,2490000,30716672
6,64B,320,335544320,256,1310720,1310720,1000000,20260801,637172503,637.172503,2490000,30716672
0,64B,384,402653184,256,1572864,1572864,1000000,20260802,637199374,637.199374,2490000,62723968
1,64B,384,402653184,256,1572864,1572864,1000000,20260802,637261706,637.261706,2490000,62723968
2,64B,384,402653184,256,1572864,1572864,1000000,20260802,637218555,637.218555,2490000,62723968
3,64B,384,402653184,256,1572864,1572864,1000000,20260802,637292566,637.292566,2490000,62723968
4,64B,384,402653184,256,1572864,1572864,1000000,20260802,637247313,637.247313,2490000,62723968
5,64B,384,402653184,256,1572864,1572864,1000000,20260802,637223340,637.22334,2490000,62723968
6,64B,384,402653184,256,1572864,1572864,1000000,20260802,637261701,637.261701,2490000,62723968
0,128B,32,33554432,256,131072,131072,1000000,20260803,279337806,279.337806,2490000,6261184
1,128B,32,33554432,256,131072,131072,1000000,20260803,279337566,279.337566,2490000,6261184
2,128B,32,33554432,256,131072,131072,1000000,20260803,279336594,279.336594,2490000,6261184
3,128B,32,33554432,256,131072,131072,1000000,20260803,279335008,279.335008,2490000,6261184
4,128B,32,33554432,256,131072,131072,1000000,20260803,279333435,279.333435,2490000,6261184
5,128B,32,33554432,256,131072,131072,1000000,20260803,279338800,279.3388,2490000,6261184
6,128B,32,33554432,256,131072,131072,1000000,20260803,279343171,279.343171,2490000,6261184
0,128B,48,50331648,256,196608,196608,1000000,20260804,282668454,282.668454,2490000,7259904
1,128B,48,50331648,256,196608,196608,1000000,20260804,282674317,282.674317,2490000,7259904
2,128B,48,50331648,256,196608,196608,1000000,20260804,282674819,282.674819,2490000,7259904
3,128B,48,50331648,256,196608,196608,1000000,20260804,282684889,282.684889,2490000,7259904
4,128B,48,50331648,256,196608,196608,1000000,20260804,282679570,282.67957,2490000,7259904
5,128B,48,50331648,256,196608,196608,1000000,20260804,282676714,282.676714,2490000,7259904
6,128B,48,50331648,256,196608,196608,1000000,20260804,282673768,282.673768,2490000,7259904
0,128B,64,67108864,256,262144,262144,1000000,20260805,284343531,284.343531,2490000,10684480
1,128B,64,67108864,256,262144,262144,1000000,20260805,284346502,284.346502,2490000,10684480
2,128B,64,67108864,256,262144,262144,1000000,20260805,284342994,284.342994,2490000,10684480
3,128B,64,67108864,256,262144,262144,1000000,20260805,284341788,284.341788,2490000,10684480
4,128B,64,67108864,256,262144,262144,1000000,20260805,284343524,284.343524,2490000,10684480
5,128B,64,67108864,256,262144,262144,1000000,20260805,284336595,284.336595,2490000,10684480
6,128B,64,67108864,256,262144,262144,1000000,20260805,284342013,284.342013,2490000,10684480
0,128B,80,83886080,256,327680,327680,1000000,20260806,285350415,285.350415,2490000,10717184
1,128B,80,83886080,256,327680,327680,1000000,20260806,285349470,285.34947,2490000,10717184
2,128B,80,83886080,256,327680,327680,1000000,20260806,285350305,285.350305,2490000,10717184
3,128B,80,83886080,256,327680,327680,1000000,20260806,285349210,285.34921,2490000,10717184
4,128B,80,83886080,256,327680,327680,1000000,20260806,285349249,285.349249,2490000,10717184
5,128B,80,83886080,256,327680,327680,1000000,20260806,285351063,285.351063,2490000,10717184
6,128B,80,83886080,256,327680,327680,1000000,20260806,285351475,285.351475,2490000,10717184
0,128B,88,92274688,256,360448,360448,1000000,20260807,285716879,285.716879,2490000,17399744
1,128B,88,92274688,256,360448,360448,1000000,20260807,285724796,285.724796,2490000,17399744
2,128B,88,92274688,256,360448,360448,1000000,20260807,285722497,285.722497,2490000,17399744
3,128B,88,92274688,256,360448,360448,1000000,20260807,285723473,285.723473,2490000,17399744
4,128B,88,92274688,256,360448,360448,1000000,20260807,285723843,285.723843,2490000,17399744
5,128B,88,92274688,256,360448,360448,1000000,20260807,285724019,285.724019,2490000,17399744
6,128B,88,92274688,256,360448,360448,1000000,20260807,285721887,285.721887,2490000,17399744
0,128B,92,96468992,256,376832,376832,1000000,20260808,285876856,285.876856,2490000,10278208
1,128B,92,96468992,256,376832,376832,1000000,20260808,285871339,285.871339,2490000,10278208
2,128B,92,96468992,256,376832,376832,1000000,20260808,285874403,285.874403,2490000,10278208
3,128B,92,96468992,256,376832,376832,1000000,20260808,285881084,285.881084,2490000,10278208
4,128B,92,96468992,256,376832,376832,1000000,20260808,285876401,285.876401,2490000,10278208
5,128B,92,96468992,256,376832,376832,1000000,20260808,285883066,285.883066,2490000,10278208
6,128B,92,96468992,256,376832,376832,1000000,20260808,285876652,285.876652,2490000,10278208
0,128B,96,100663296,256,393216,393216,1000000,20260809,286032028,286.032028,2490000,5338176
1,128B,96,100663296,256,393216,393216,1000000,20260809,286025780,286.02578,2490000,5338176
2,128B,96,100663296,256,393216,393216,1000000,20260809,286026648,286.026648,2490000,5338176
3,128B,96,100663296,256,393216,393216,1000000,20260809,286030482,286.030482,2490000,5338176
4,128B,96,100663296,256,393216,393216,1000000,20260809,286025316,286.025316,2490000,5338176
5,128B,96,100663296,256,393216,393216,1000000,20260809,286029312,286.029312,2490000,5338176
6,128B,96,100663296,256,393216,393216,1000000,20260809,286028476,286.028476,2490000,5338176
0,128B,100,104857600,256,409600,409600,1000000,20260810,286168760,286.16876,2490000,5080064
1,128B,100,104857600,256,409600,409600,1000000,20260810,286165686,286.165686,2490000,5080064
2,128B,100,104857600,256,409600,409600,1000000,20260810,286164227,286.164227,2490000,5080064
3,128B,100,104857600,256,409600,409600,1000000,20260810,286161060,286.16106,2490000,5080064
4,128B,100,104857600,256,409600,409600,1000000,20260810,286157888,286.157888,2490000,5080064
5,128B,100,104857600,256,409600,409600,1000000,20260810,286159118,286.159118,2490000,5080064
6,128B,100,104857600,256,409600,409600,1000000,20260810,286157319,286.157319,2490000,5080064
0,128B,104,109051904,256,425984,425984,1000000,20260811,286306073,286.306073,2490000,3440896
1,128B,104,109051904,256,425984,425984,1000000,20260811,286307606,286.307606,2490000,3440896
2,128B,104,109051904,256,425984,425984,1000000,20260811,286305167,286.305167,2490000,3440896
3,128B,104,109051904,256,425984,425984,1000000,20260811,286305158,286.305158,2490000,3440896
4,128B,104,109051904,256,425984,425984,1000000,20260811,286304756,286.304756,2490000,3440896
5,128B,104,109051904,256,425984,425984,1000000,20260811,286303868,286.303868,2490000,3440896
6,128B,104,109051904,256,425984,425984,1000000,20260811,286308763,286.308763,2490000,3440896
0,128B,112,117440512,256,458752,458752,1000000,20260812,286497393,286.497393,2490000,28476736
1,128B,112,117440512,256,458752,458752,1000000,20260812,286501329,286.501329,2490000,28476736
2,128B,112,117440512,256,458752,458752,1000000,20260812,286491271,286.491271,2490000,28476736
3,128B,112,117440512,256,458752,458752,1000000,20260812,286496771,286.496771,2490000,28476736
4,128B,112,117440512,256,458752,458752,1000000,20260812,286496189,286.496189,2490000,28476736
5,128B,112,117440512,256,458752,458752,1000000,20260812,286499147,286.499147,2490000,28476736
6,128B,112,117440512,256,458752,458752,1000000,20260812,286501417,286.501417,2490000,28476736
0,128B,128,134217728,256,524288,524288,1000000,20260813,286854964,286.854964,2490000,7320000
1,128B,128,134217728,256,524288,524288,1000000,20260813,286856639,286.856639,2490000,7320000
2,128B,128,134217728,256,524288,524288,1000000,20260813,286855959,286.855959,2490000,7320000
3,128B,128,134217728,256,524288,524288,1000000,20260813,286856279,286.856279,2490000,7320000
4,128B,128,134217728,256,524288,524288,1000000,20260813,286855544,286.855544,2490000,7320000
5,128B,128,134217728,256,524288,524288,1000000,20260813,286852912,286.852912,2490000,7320000
6,128B,128,134217728,256,524288,524288,1000000,20260813,286846368,286.846368,2490000,7320000
0,128B,160,167772160,256,655360,655360,1000000,20260814,287440292,287.440292,2490000,10822144
1,128B,160,167772160,256,655360,655360,1000000,20260814,287366899,287.366899,2490000,10822144
2,128B,160,167772160,256,655360,655360,1000000,20260814,287365986,287.365986,2490000,10822144
3,128B,160,167772160,256,655360,655360,1000000,20260814,287367442,287.367442,2490000,10822144
4,128B,160,167772160,256,655360,655360,1000000,20260814,287519430,287.51943,2490000,10822144
5,128B,160,167772160,256,655360,655360,1000000,20260814,287402502,287.402502,2490000,10822144
6,128B,160,167772160,256,655360,655360,1000000,20260814,287362345,287.362345,2490000,10822144
0,128B,192,201326592,256,786432,786432,1000000,20260815,328624570,328.62457,2490000,18083648
1,128B,192,201326592,256,786432,786432,1000000,20260815,322296009,322.296009,2490000,18083648
2,128B,192,201326592,256,786432,786432,1000000,20260815,322909542,322.909542,2490000,18083648
3,128B,192,201326592,256,786432,786432,1000000,20260815,321098072,321.098072,2490000,18083648
4,128B,192,201326592,256,786432,786432,1000000,20260815,322378387,322.378387,2490000,18083648
5,128B,192,201326592,256,786432,786432,1000000,20260815,321819316,321.819316,2490000,18083648
6,128B,192,201326592,256,786432,786432,1000000,20260815,322984215,322.984215,2490000,18083648
0,128B,224,234881024,256,917504,917504,1000000,20260816,641133769,641.133769,2490000,42214208
1,128B,224,234881024,256,917504,917504,1000000,20260816,641214093,641.214093,2490000,42214208
2,128B,224,234881024,256,917504,917504,1000000,20260816,641229708,641.229708,2490000,42214208
3,128B,224,234881024,256,917504,917504,1000000,20260816,641192494,641.192494,2490000,42214208
4,128B,224,234881024,256,917504,917504,1000000,20260816,641181732,641.181732,2490000,42214208
5,128B,224,234881024,256,917504,917504,1000000,20260816,641148167,641.148167,2490000,42214208
6,128B,224,234881024,256,917504,917504,1000000,20260816,641220104,641.220104,2490000,42214208
0,128B,256,268435456,256,1048576,1048576,1000000,20260817,641414655,641.414655,2490000,3734656
1,128B,256,268435456,256,1048576,1048576,1000000,20260817,641406651,641.406651,2490000,3734656
2,128B,256,268435456,256,1048576,1048576,1000000,20260817,641435986,641.435986,2490000,3734656
3,128B,256,268435456,256,1048576,1048576,1000000,20260817,641405064,641.405064,2490000,3734656
4,128B,256,268435456,256,1048576,1048576,1000000,20260817,641347586,641.347586,2490000,3734656
5,128B,256,268435456,256,1048576,1048576,1000000,20260817,641421002,641.421002,2490000,3734656
6,128B,256,268435456,256,1048576,1048576,1000000,20260817,641291507,641.291507,2490000,3734656
0,128B,320,335544320,256,1310720,1310720,1000000,20260818,641616877,641.616877,2490000,40043072
1,128B,320,335544320,256,1310720,1310720,1000000,20260818,641518739,641.518739,2490000,40043072
2,128B,320,335544320,256,1310720,1310720,1000000,20260818,641500630,641.50063,2490000,40043072
3,128B,320,335544320,256,1310720,1310720,1000000,20260818,641602499,641.602499,2490000,40043072
4,128B,320,335544320,256,1310720,1310720,1000000,20260818,641579609,641.579609,2490000,40043072
5,128B,320,335544320,256,1310720,1310720,1000000,20260818,641612095,641.612095,2490000,40043072
6,128B,320,335544320,256,1310720,1310720,1000000,20260818,641579597,641.579597,2490000,40043072
0,128B,384,402653184,256,1572864,1572864,1000000,20260819,641751547,641.751547,2490000,94536320
1,128B,384,402653184,256,1572864,1572864,1000000,20260819,641747949,641.747949,2490000,94536320
2,128B,384,402653184,256,1572864,1572864,1000000,20260819,641748636,641.748636,2490000,94536320
3,128B,384,402653184,256,1572864,1572864,1000000,20260819,641782201,641.782201,2490000,94536320
4,128B,384,402653184,256,1572864,1572864,1000000,20260819,641813919,641.813919,2490000,94536320
5,128B,384,402653184,256,1572864,1572864,1000000,20260819,641761500,641.7615,2490000,94536320
6,128B,384,402653184,256,1572864,1572864,1000000,20260819,641738324,641.738324,2490000,94536320
0,256B,32,33554432,256,131072,131072,1000000,20260820,279328935,279.328935,2490000,5849024
1,256B,32,33554432,256,131072,131072,1000000,20260820,279332369,279.332369,2490000,5849024
2,256B,32,33554432,256,131072,131072,1000000,20260820,279331490,279.33149,2490000,5849024
3,256B,32,33554432,256,131072,131072,1000000,20260820,279330267,279.330267,2490000,5849024
4,256B,32,33554432,256,131072,131072,1000000,20260820,279336931,279.336931,2490000,5849024
5,256B,32,33554432,256,131072,131072,1000000,20260820,279339014,279.339014,2490000,5849024
6,256B,32,33554432,256,131072,131072,1000000,20260820,279332361,279.332361,2490000,5849024
0,256B,48,50331648,256,196608,196608,1000000,20260821,282674755,282.674755,2490000,3551168
1,256B,48,50331648,256,196608,196608,1000000,20260821,282670328,282.670328,2490000,3551168
2,256B,48,50331648,256,196608,196608,1000000,20260821,282666888,282.666888,2490000,3551168
3,256B,48,50331648,256,196608,196608,1000000,20260821,282666101,282.666101,2490000,3551168
4,256B,48,50331648,256,196608,196608,1000000,20260821,282663887,282.663887,2490000,3551168
5,256B,48,50331648,256,196608,196608,1000000,20260821,282669723,282.669723,2490000,3551168
6,256B,48,50331648,256,196608,196608,1000000,20260821,282665473,282.665473,2490000,3551168
0,256B,64,67108864,256,262144,262144,1000000,20260822,284347635,284.347635,2490000,8581632
1,256B,64,67108864,256,262144,262144,1000000,20260822,284343618,284.343618,2490000,8581632
2,256B,64,67108864,256,262144,262144,1000000,20260822,284347775,284.347775,2490000,8581632
3,256B,64,67108864,256,262144,262144,1000000,20260822,284346879,284.346879,2490000,8581632
4,256B,64,67108864,256,262144,262144,1000000,20260822,284343943,284.343943,2490000,8581632
5,256B,64,67108864,256,262144,262144,1000000,20260822,284349404,284.349404,2490000,8581632
6,256B,64,67108864,256,262144,262144,1000000,20260822,284344607,284.344607,2490000,8581632
0,256B,80,83886080,256,327680,327680,1000000,20260823,285347077,285.347077,2490000,13037888
1,256B,80,83886080,256,327680,327680,1000000,20260823,285348669,285.348669,2490000,13037888
2,256B,80,83886080,256,327680,327680,1000000,20260823,285344901,285.344901,2490000,13037888
3,256B,80,83886080,256,327680,327680,1000000,20260823,285342878,285.342878,2490000,13037888
4,256B,80,83886080,256,327680,327680,1000000,20260823,285344994,285.344994,2490000,13037888
5,256B,80,83886080,256,327680,327680,1000000,20260823,285341882,285.341882,2490000,13037888
6,256B,80,83886080,256,327680,327680,1000000,20260823,285345891,285.345891,2490000,13037888
0,256B,88,92274688,256,360448,360448,1000000,20260824,285724928,285.724928,2490000,3343488
1,256B,88,92274688,256,360448,360448,1000000,20260824,285725186,285.725186,2490000,3343488
2,256B,88,92274688,256,360448,360448,1000000,20260824,285720320,285.72032,2490000,3343488
3,256B,88,92274688,256,360448,360448,1000000,20260824,285722449,285.722449,2490000,3343488
4,256B,88,92274688,256,360448,360448,1000000,20260824,285718017,285.718017,2490000,3343488
5,256B,88,92274688,256,360448,360448,1000000,20260824,285720607,285.720607,2490000,3343488
6,256B,88,92274688,256,360448,360448,1000000,20260824,285725258,285.725258,2490000,3343488
0,256B,92,96468992,256,376832,376832,1000000,20260825,285869998,285.869998,2490000,3121472
1,256B,92,96468992,256,376832,376832,1000000,20260825,285871531,285.871531,2490000,3121472
2,256B,92,96468992,256,376832,376832,1000000,20260825,285875633,285.875633,2490000,3121472
3,256B,92,96468992,256,376832,376832,1000000,20260825,285872368,285.872368,2490000,3121472
4,256B,92,96468992,256,376832,376832,1000000,20260825,285870210,285.87021,2490000,3121472
5,256B,92,96468992,256,376832,376832,1000000,20260825,285873583,285.873583,2490000,3121472
6,256B,92,96468992,256,376832,376832,1000000,20260825,285872959,285.872959,2490000,3121472
0,256B,96,100663296,256,393216,393216,1000000,20260826,286032909,286.032909,2490000,7780096
1,256B,96,100663296,256,393216,393216,1000000,20260826,286027617,286.027617,2490000,7780096
2,256B,96,100663296,256,393216,393216,1000000,20260826,286024779,286.024779,2490000,7780096
3,256B,96,100663296,256,393216,393216,1000000,20260826,286023644,286.023644,2490000,7780096
4,256B,96,100663296,256,393216,393216,1000000,20260826,286025029,286.025029,2490000,7780096
5,256B,96,100663296,256,393216,393216,1000000,20260826,286030409,286.030409,2490000,7780096
6,256B,96,100663296,256,393216,393216,1000000,20260826,286029838,286.029838,2490000,7780096
0,256B,100,104857600,256,409600,409600,1000000,20260827,286168974,286.168974,2490000,15617856
1,256B,100,104857600,256,409600,409600,1000000,20260827,286163532,286.163532,2490000,15617856
2,256B,100,104857600,256,409600,409600,1000000,20260827,286160901,286.160901,2490000,15617856
3,256B,100,104857600,256,409600,409600,1000000,20260827,286164201,286.164201,2490000,15617856
4,256B,100,104857600,256,409600,409600,1000000,20260827,286158684,286.158684,2490000,15617856
5,256B,100,104857600,256,409600,409600,1000000,20260827,286165141,286.165141,2490000,15617856
6,256B,100,104857600,256,409600,409600,1000000,20260827,286153703,286.153703,2490000,15617856
0,256B,104,109051904,256,425984,425984,1000000,20260828,286264397,286.264397,2490000,4010624
1,256B,104,109051904,256,425984,425984,1000000,20260828,286264471,286.264471,2490000,4010624
2,256B,104,109051904,256,425984,425984,1000000,20260828,286271434,286.271434,2490000,4010624
3,256B,104,109051904,256,425984,425984,1000000,20260828,286274289,286.274289,2490000,4010624
4,256B,104,109051904,256,425984,425984,1000000,20260828,286272581,286.272581,2490000,4010624
5,256B,104,109051904,256,425984,425984,1000000,20260828,286272572,286.272572,2490000,4010624
6,256B,104,109051904,256,425984,425984,1000000,20260828,286269219,286.269219,2490000,4010624
0,256B,112,117440512,256,458752,458752,1000000,20260829,286518785,286.518785,2490000,17497088
1,256B,112,117440512,256,458752,458752,1000000,20260829,286518481,286.518481,2490000,17497088
2,256B,112,117440512,256,458752,458752,1000000,20260829,286516133,286.516133,2490000,17497088
3,256B,112,117440512,256,458752,458752,1000000,20260829,286509941,286.509941,2490000,17497088
4,256B,112,117440512,256,458752,458752,1000000,20260829,286512694,286.512694,2490000,17497088
5,256B,112,117440512,256,458752,458752,1000000,20260829,286516770,286.51677,2490000,17497088
6,256B,112,117440512,256,458752,458752,1000000,20260829,286519866,286.519866,2490000,17497088
0,256B,128,134217728,256,524288,524288,1000000,20260830,286861334,286.861334,2490000,26386880
1,256B,128,134217728,256,524288,524288,1000000,20260830,286864875,286.864875,2490000,26386880
2,256B,128,134217728,256,524288,524288,1000000,20260830,286859408,286.859408,2490000,26386880
3,256B,128,134217728,256,524288,524288,1000000,20260830,286864829,286.864829,2490000,26386880
4,256B,128,134217728,256,524288,524288,1000000,20260830,286863263,286.863263,2490000,26386880
5,256B,128,134217728,256,524288,524288,1000000,20260830,286868135,286.868135,2490000,26386880
6,256B,128,134217728,256,524288,524288,1000000,20260830,286868010,286.86801,2490000,26386880
0,256B,160,167772160,256,655360,655360,1000000,20260831,287355535,287.355535,2490000,66624
1,256B,160,167772160,256,655360,655360,1000000,20260831,287361590,287.36159,2490000,66624
2,256B,160,167772160,256,655360,655360,1000000,20260831,287361513,287.361513,2490000,66624
3,256B,160,167772160,256,655360,655360,1000000,20260831,287401163,287.401163,2490000,66624
4,256B,160,167772160,256,655360,655360,1000000,20260831,287357710,287.35771,2490000,66624
5,256B,160,167772160,256,655360,655360,1000000,20260831,287355992,287.355992,2490000,66624
6,256B,160,167772160,256,655360,655360,1000000,20260831,287359520,287.35952,2490000,66624
0,256B,192,201326592,256,786432,786432,1000000,20260832,329628334,329.628334,2490000,32084416
1,256B,192,201326592,256,786432,786432,1000000,20260832,322582751,322.582751,2490000,32084416
2,256B,192,201326592,256,786432,786432,1000000,20260832,322888817,322.888817,2490000,32084416
3,256B,192,201326592,256,786432,786432,1000000,20260832,320812508,320.812508,2490000,32084416
4,256B,192,201326592,256,786432,786432,1000000,20260832,321713420,321.71342,2490000,32084416
5,256B,192,201326592,256,786432,786432,1000000,20260832,322193598,322.193598,2490000,32084416
6,256B,192,201326592,256,786432,786432,1000000,20260832,321534551,321.534551,2490000,32084416
0,256B,224,234881024,256,917504,917504,1000000,20260833,641190580,641.19058,2490000,23855232
1,256B,224,234881024,256,917504,917504,1000000,20260833,641236781,641.236781,2490000,23855232
2,256B,224,234881024,256,917504,917504,1000000,20260833,641241587,641.241587,2490000,23855232
3,256B,224,234881024,256,917504,917504,1000000,20260833,641302612,641.302612,2490000,23855232
4,256B,224,234881024,256,917504,917504,1000000,20260833,641188848,641.188848,2490000,23855232
5,256B,224,234881024,256,917504,917504,1000000,20260833,641255962,641.255962,2490000,23855232
6,256B,224,234881024,256,917504,917504,1000000,20260833,641243346,641.243346,2490000,23855232
0,256B,256,268435456,256,1048576,1048576,1000000,20260834,641304041,641.304041,2490000,61887232
1,256B,256,268435456,256,1048576,1048576,1000000,20260834,641323277,641.323277,2490000,61887232
2,256B,256,268435456,256,1048576,1048576,1000000,20260834,641308829,641.308829,2490000,61887232
3,256B,256,268435456,256,1048576,1048576,1000000,20260834,641265653,641.265653,2490000,61887232
4,256B,256,268435456,256,1048576,1048576,1000000,20260834,641305876,641.305876,2490000,61887232
5,256B,256,268435456,256,1048576,1048576,1000000,20260834,641286702,641.286702,2490000,61887232
6,256B,256,268435456,256,1048576,1048576,1000000,20260834,641284830,641.28483,2490000,61887232
0,256B,320,335544320,256,1310720,1310720,1000000,20260835,641553637,641.553637,2490000,39680640
1,256B,320,335544320,256,1310720,1310720,1000000,20260835,641630324,641.630324,2490000,39680640
2,256B,320,335544320,256,1310720,1310720,1000000,20260835,641598080,641.59808,2490000,39680640
3,256B,320,335544320,256,1310720,1310720,1000000,20260835,641510481,641.510481,2490000,39680640
4,256B,320,335544320,256,1310720,1310720,1000000,20260835,641511389,641.511389,2490000,39680640
5,256B,320,335544320,256,1310720,1310720,1000000,20260835,641524865,641.524865,2490000,39680640
6,256B,320,335544320,256,1310720,1310720,1000000,20260835,641564502,641.564502,2490000,39680640
0,256B,384,402653184,256,1572864,1572864,1000000,20260836,641765902,641.765902,2490000,42131840
1,256B,384,402653184,256,1572864,1572864,1000000,20260836,641769171,641.769171,2490000,42131840
2,256B,384,402653184,256,1572864,1572864,1000000,20260836,641732322,641.732322,2490000,42131840
3,256B,384,402653184,256,1572864,1572864,1000000,20260836,641745188,641.745188,2490000,42131840
4,256B,384,402653184,256,1572864,1572864,1000000,20260836,641817105,641.817105,2490000,42131840
5,256B,384,402653184,256,1572864,1572864,1000000,20260836,641855455,641.855455,2490000,42131840
6,256B,384,402653184,256,1572864,1572864,1000000,20260836,641749973,641.749973,2490000,42131840


==> anc/results/raw/l40_l2_prefetch_granularity_20260621T114113Z/manifest.json <==
{
  "benchmark_commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "128",
        "1000000",
        "7",
        "20260701",
        "0",
        "default"
      ],
      "seed": 20260701,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:15.054, P0, 2490, 9001, 28, 89.45\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:13.828, P0, 2490, 9001, 27, 39.42\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "128",
        "1000000",
        "7",
        "20260702",
        "0",
        "default"
      ],
      "seed": 20260702,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:16.428, P0, 2490, 9001, 29, 90.37\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:15.075, P0, 2490, 9001, 28, 89.87\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "128",
        "1000000",
        "7",
        "20260703",
        "0",
        "default"
      ],
      "seed": 20260703,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:17.925, P0, 2490, 9001, 29, 90.61\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:16.450, P0, 2490, 9001, 29, 90.37\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "128",
        "1000000",
        "7",
        "20260704",
        "0",
        "default"
      ],
      "seed": 20260704,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:19.551, P0, 2490, 9001, 29, 90.61\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:17.947, P0, 2490, 9001, 29, 90.61\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "128",
        "1000000",
        "7",
        "20260705",
        "0",
        "default"
      ],
      "seed": 20260705,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:21.232, P0, 2490, 9001, 29, 90.61\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:19.572, P0, 2490, 9001, 29, 90.61\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "128",
        "1000000",
        "7",
        "20260706",
        "0",
        "default"
      ],
      "seed": 20260706,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:23.014, P0, 2490, 9001, 30, 90.83\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:21.254, P0, 2490, 9001, 29, 90.61\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "128",
        "1000000",
        "7",
        "20260707",
        "0",
        "default"
      ],
      "seed": 20260707,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:25.120, P0, 2490, 9001, 30, 91.09\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:23.034, P0, 2490, 9001, 30, 90.83\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "128",
        "1000000",
        "7",
        "20260708",
        "0",
        "default"
      ],
      "seed": 20260708,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:28.018, P0, 2490, 9001, 30, 91.51\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:25.142, P0, 2490, 9001, 30, 91.09\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "128",
        "1000000",
        "7",
        "20260709",
        "0",
        "default"
      ],
      "seed": 20260709,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:31.414, P0, 2490, 9001, 31, 91.73\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:28.038, P0, 2490, 9001, 30, 91.51\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "128",
        "1000000",
        "7",
        "20260710",
        "0",
        "default"
      ],
      "seed": 20260710,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:35.028, P0, 2490, 9001, 31, 91.18\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:31.435, P0, 2490, 9001, 31, 91.73\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "128",
        "1000000",
        "7",
        "20260711",
        "0",
        "default"
      ],
      "seed": 20260711,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:38.943, P0, 2490, 9001, 31, 91.42\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:35.048, P0, 2490, 9001, 31, 91.18\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "128",
        "1000000",
        "7",
        "20260712",
        "0",
        "default"
      ],
      "seed": 20260712,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:43.343, P0, 2490, 9001, 32, 91.42\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:38.963, P0, 2490, 9001, 31, 91.42\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "128",
        "1000000",
        "7",
        "20260713",
        "0",
        "default"
      ],
      "seed": 20260713,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:48.218, P0, 2490, 9001, 32, 91.59\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:43.362, P0, 2490, 9001, 32, 91.42\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "128",
        "1000000",
        "7",
        "20260714",
        "0",
        "default"
      ],
      "seed": 20260714,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:53.585, P0, 2490, 9001, 32, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:48.240, P0, 2490, 9001, 32, 91.59\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "128",
        "1000000",
        "7",
        "20260715",
        "0",
        "default"
      ],
      "seed": 20260715,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:59.437, P0, 2490, 9001, 33, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:53.605, P0, 2490, 9001, 32, 91.92\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "128",
        "1000000",
        "7",
        "20260716",
        "0",
        "default"
      ],
      "seed": 20260716,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:06.274, P0, 2490, 9001, 33, 92.23\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:41:59.458, P0, 2490, 9001, 33, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "128",
        "1000000",
        "7",
        "20260717",
        "0",
        "default"
      ],
      "seed": 20260717,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:14.088, P0, 2490, 9001, 33, 92.17\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:06.294, P0, 2490, 9001, 33, 92.23\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "128",
        "1000000",
        "7",
        "20260718",
        "0",
        "64B"
      ],
      "seed": 20260718,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:15.336, P0, 2490, 9001, 33, 91.35\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:14.108, P0, 2490, 9001, 33, 92.17\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "128",
        "1000000",
        "7",
        "20260719",
        "0",
        "64B"
      ],
      "seed": 20260719,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:16.706, P0, 2490, 9001, 34, 91.88\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:15.355, P0, 2490, 9001, 33, 91.35\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "128",
        "1000000",
        "7",
        "20260720",
        "0",
        "64B"
      ],
      "seed": 20260720,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:18.211, P0, 2490, 9001, 34, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:16.727, P0, 2490, 9001, 34, 92.03\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "128",
        "1000000",
        "7",
        "20260721",
        "0",
        "64B"
      ],
      "seed": 20260721,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:19.827, P0, 2490, 9001, 34, 91.75\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:18.231, P0, 2490, 9001, 34, 91.81\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "128",
        "1000000",
        "7",
        "20260722",
        "0",
        "64B"
      ],
      "seed": 20260722,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:21.512, P0, 2490, 9001, 34, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:19.846, P0, 2490, 9001, 34, 91.75\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "128",
        "1000000",
        "7",
        "20260723",
        "0",
        "64B"
      ],
      "seed": 20260723,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:23.290, P0, 2490, 9001, 34, 91.94\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:21.532, P0, 2490, 9001, 34, 91.79\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "128",
        "1000000",
        "7",
        "20260724",
        "0",
        "64B"
      ],
      "seed": 20260724,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:25.399, P0, 2490, 9001, 34, 92.14\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:23.311, P0, 2490, 9001, 34, 91.94\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "128",
        "1000000",
        "7",
        "20260725",
        "0",
        "64B"
      ],
      "seed": 20260725,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:28.301, P0, 2490, 9001, 34, 92.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:25.421, P0, 2490, 9001, 34, 92.56\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "128",
        "1000000",
        "7",
        "20260726",
        "0",
        "64B"
      ],
      "seed": 20260726,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:31.710, P0, 2490, 9001, 34, 92.41\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:28.320, P0, 2490, 9001, 34, 92.72\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "128",
        "1000000",
        "7",
        "20260727",
        "0",
        "64B"
      ],
      "seed": 20260727,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:35.306, P0, 2490, 9001, 34, 90.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:31.731, P0, 2490, 9001, 34, 92.17\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "128",
        "1000000",
        "7",
        "20260728",
        "0",
        "64B"
      ],
      "seed": 20260728,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:39.236, P0, 2490, 9001, 34, 90.78\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:35.328, P0, 2490, 9001, 34, 90.75\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "128",
        "1000000",
        "7",
        "20260729",
        "0",
        "64B"
      ],
      "seed": 20260729,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:43.655, P0, 2490, 9001, 34, 91.17\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:39.256, P0, 2490, 9001, 34, 90.78\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "128",
        "1000000",
        "7",
        "20260730",
        "0",
        "64B"
      ],
      "seed": 20260730,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:48.554, P0, 2490, 9001, 35, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:43.675, P0, 2490, 9001, 34, 91.17\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "128",
        "1000000",
        "7",
        "20260731",
        "0",
        "64B"
      ],
      "seed": 20260731,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:53.942, P0, 2490, 9001, 35, 90.98\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:48.574, P0, 2490, 9001, 35, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "128",
        "1000000",
        "7",
        "20260732",
        "0",
        "64B"
      ],
      "seed": 20260732,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:59.814, P0, 2490, 9001, 35, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:53.962, P0, 2490, 9001, 35, 90.98\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "128",
        "1000000",
        "7",
        "20260733",
        "0",
        "64B"
      ],
      "seed": 20260733,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:06.672, P0, 2490, 9001, 35, 91.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:42:59.834, P0, 2490, 9001, 35, 90.95\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "128",
        "1000000",
        "7",
        "20260734",
        "0",
        "64B"
      ],
      "seed": 20260734,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:14.513, P0, 2490, 9001, 35, 91.35\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:06.692, P0, 2490, 9001, 35, 91.24\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "128",
        "1000000",
        "7",
        "20260735",
        "0",
        "128B"
      ],
      "seed": 20260735,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:15.788, P0, 2490, 9001, 35, 90.43\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:14.534, P0, 2490, 9001, 35, 91.35\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "128",
        "1000000",
        "7",
        "20260736",
        "0",
        "128B"
      ],
      "seed": 20260736,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:17.164, P0, 2490, 9001, 35, 90.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:15.807, P0, 2490, 9001, 35, 90.43\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "128",
        "1000000",
        "7",
        "20260737",
        "0",
        "128B"
      ],
      "seed": 20260737,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:18.666, P0, 2490, 9001, 35, 90.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:17.184, P0, 2490, 9001, 35, 90.95\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "128",
        "1000000",
        "7",
        "20260738",
        "0",
        "128B"
      ],
      "seed": 20260738,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:20.287, P0, 2490, 9001, 35, 90.96\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:18.686, P0, 2490, 9001, 35, 90.95\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "128",
        "1000000",
        "7",
        "20260739",
        "0",
        "128B"
      ],
      "seed": 20260739,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:21.981, P0, 2490, 9001, 35, 90.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:20.307, P0, 2490, 9001, 35, 90.96\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "128",
        "1000000",
        "7",
        "20260740",
        "0",
        "128B"
      ],
      "seed": 20260740,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:23.772, P0, 2490, 9001, 35, 91.04\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:22.001, P0, 2490, 9001, 35, 90.95\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "128",
        "1000000",
        "7",
        "20260741",
        "0",
        "128B"
      ],
      "seed": 20260741,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:25.885, P0, 2490, 9001, 36, 91.17\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:23.794, P0, 2490, 9001, 35, 91.04\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "128",
        "1000000",
        "7",
        "20260742",
        "0",
        "128B"
      ],
      "seed": 20260742,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:28.799, P0, 2490, 9001, 36, 91.42\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:25.904, P0, 2490, 9001, 36, 91.17\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "128",
        "1000000",
        "7",
        "20260743",
        "0",
        "128B"
      ],
      "seed": 20260743,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:32.223, P0, 2490, 9001, 36, 91.16\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:28.819, P0, 2490, 9001, 36, 91.42\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "128",
        "1000000",
        "7",
        "20260744",
        "0",
        "128B"
      ],
      "seed": 20260744,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:35.847, P0, 2490, 9001, 36, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:32.243, P0, 2490, 9001, 36, 91.16\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "128",
        "1000000",
        "7",
        "20260745",
        "0",
        "128B"
      ],
      "seed": 20260745,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:39.799, P0, 2490, 9001, 36, 91.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:35.867, P0, 2490, 9001, 36, 90.65\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "128",
        "1000000",
        "7",
        "20260746",
        "0",
        "128B"
      ],
      "seed": 20260746,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:44.241, P0, 2490, 9001, 36, 91.50\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:39.819, P0, 2490, 9001, 36, 91.24\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "128",
        "1000000",
        "7",
        "20260747",
        "0",
        "128B"
      ],
      "seed": 20260747,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:49.195, P0, 2490, 9001, 36, 91.26\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:44.261, P0, 2490, 9001, 36, 91.50\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "128",
        "1000000",
        "7",
        "20260748",
        "0",
        "128B"
      ],
      "seed": 20260748,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:54.615, P0, 2490, 9001, 36, 91.13\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:49.215, P0, 2490, 9001, 36, 91.26\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "128",
        "1000000",
        "7",
        "20260749",
        "0",
        "128B"
      ],
      "seed": 20260749,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:00.533, P0, 2490, 9001, 36, 91.81\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:43:54.636, P0, 2490, 9001, 36, 91.13\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "128",
        "1000000",
        "7",
        "20260750",
        "0",
        "128B"
      ],
      "seed": 20260750,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:07.436, P0, 2490, 9001, 36, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:00.552, P0, 2490, 9001, 36, 91.81\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "128",
        "1000000",
        "7",
        "20260751",
        "0",
        "128B"
      ],
      "seed": 20260751,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:15.331, P0, 2490, 9001, 36, 91.99\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:07.458, P0, 2490, 9001, 36, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "128",
        "1000000",
        "7",
        "20260752",
        "0",
        "256B"
      ],
      "seed": 20260752,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:16.573, P0, 2490, 9001, 36, 90.78\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:15.351, P0, 2490, 9001, 36, 91.99\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "128",
        "1000000",
        "7",
        "20260753",
        "0",
        "256B"
      ],
      "seed": 20260753,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:17.947, P0, 2490, 9001, 36, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:16.593, P0, 2490, 9001, 36, 90.78\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "128",
        "1000000",
        "7",
        "20260754",
        "0",
        "256B"
      ],
      "seed": 20260754,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:19.450, P0, 2490, 9001, 36, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:17.968, P0, 2490, 9001, 36, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "128",
        "1000000",
        "7",
        "20260755",
        "0",
        "256B"
      ],
      "seed": 20260755,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:21.098, P0, 2490, 9001, 36, 91.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:19.470, P0, 2490, 9001, 36, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "128",
        "1000000",
        "7",
        "20260756",
        "0",
        "256B"
      ],
      "seed": 20260756,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:22.797, P0, 2490, 9001, 36, 91.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:21.120, P0, 2490, 9001, 36, 90.87\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "128",
        "1000000",
        "7",
        "20260757",
        "0",
        "256B"
      ],
      "seed": 20260757,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:24.592, P0, 2490, 9001, 36, 91.37\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:22.820, P0, 2490, 9001, 36, 91.09\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "128",
        "1000000",
        "7",
        "20260758",
        "0",
        "256B"
      ],
      "seed": 20260758,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:26.707, P0, 2490, 9001, 36, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:24.612, P0, 2490, 9001, 36, 91.37\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "128",
        "1000000",
        "7",
        "20260759",
        "0",
        "256B"
      ],
      "seed": 20260759,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:29.613, P0, 2490, 9001, 36, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:26.726, P0, 2490, 9001, 36, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "128",
        "1000000",
        "7",
        "20260760",
        "0",
        "256B"
      ],
      "seed": 20260760,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:33.047, P0, 2490, 9001, 36, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:29.635, P0, 2490, 9001, 36, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "128",
        "1000000",
        "7",
        "20260761",
        "0",
        "256B"
      ],
      "seed": 20260761,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:36.665, P0, 2490, 9001, 36, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:33.067, P0, 2490, 9001, 36, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "128",
        "1000000",
        "7",
        "20260762",
        "0",
        "256B"
      ],
      "seed": 20260762,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:40.622, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:36.685, P0, 2490, 9001, 36, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "128",
        "1000000",
        "7",
        "20260763",
        "0",
        "256B"
      ],
      "seed": 20260763,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:45.066, P0, 2490, 9001, 37, 91.77\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:40.642, P0, 2490, 9001, 36, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "128",
        "1000000",
        "7",
        "20260764",
        "0",
        "256B"
      ],
      "seed": 20260764,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:49.995, P0, 2490, 9001, 37, 91.77\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:45.087, P0, 2490, 9001, 37, 91.77\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "128",
        "1000000",
        "7",
        "20260765",
        "0",
        "256B"
      ],
      "seed": 20260765,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:55.419, P0, 2490, 9001, 37, 91.79\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:50.016, P0, 2490, 9001, 37, 91.77\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "128",
        "1000000",
        "7",
        "20260766",
        "0",
        "256B"
      ],
      "seed": 20260766,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:01.332, P0, 2490, 9001, 37, 91.79\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:44:55.439, P0, 2490, 9001, 37, 90.96\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "128",
        "1000000",
        "7",
        "20260767",
        "0",
        "256B"
      ],
      "seed": 20260767,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:08.238, P0, 2490, 9001, 37, 91.75\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:01.352, P0, 2490, 9001, 37, 91.13\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "128",
        "1000000",
        "7",
        "20260768",
        "0",
        "256B"
      ],
      "seed": 20260768,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:16.135, P0, 2490, 9001, 37, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:08.258, P0, 2490, 9001, 37, 91.75\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "256",
        "1000000",
        "7",
        "20260769",
        "0",
        "default"
      ],
      "seed": 20260769,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:17.275, P0, 2490, 9001, 37, 90.61\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:16.156, P0, 2490, 9001, 37, 91.64\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "256",
        "1000000",
        "7",
        "20260770",
        "0",
        "default"
      ],
      "seed": 20260770,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:18.488, P0, 2490, 9001, 37, 90.65\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:17.295, P0, 2490, 9001, 37, 90.61\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "256",
        "1000000",
        "7",
        "20260771",
        "0",
        "default"
      ],
      "seed": 20260771,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:19.773, P0, 2490, 9001, 37, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:18.508, P0, 2490, 9001, 37, 90.65\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "256",
        "1000000",
        "7",
        "20260772",
        "0",
        "default"
      ],
      "seed": 20260772,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:21.122, P0, 2490, 9001, 37, 91.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:19.792, P0, 2490, 9001, 37, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "256",
        "1000000",
        "7",
        "20260773",
        "0",
        "default"
      ],
      "seed": 20260773,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:22.504, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:21.141, P0, 2490, 9001, 37, 91.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "256",
        "1000000",
        "7",
        "20260774",
        "0",
        "default"
      ],
      "seed": 20260774,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:23.910, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:22.524, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "256",
        "1000000",
        "7",
        "20260775",
        "0",
        "default"
      ],
      "seed": 20260775,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:25.329, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:23.931, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "256",
        "1000000",
        "7",
        "20260776",
        "0",
        "default"
      ],
      "seed": 20260776,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:26.766, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:25.352, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "256",
        "1000000",
        "7",
        "20260777",
        "0",
        "default"
      ],
      "seed": 20260777,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:28.225, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:26.786, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "256",
        "1000000",
        "7",
        "20260778",
        "0",
        "default"
      ],
      "seed": 20260778,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:29.723, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:28.247, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "256",
        "1000000",
        "7",
        "20260779",
        "0",
        "default"
      ],
      "seed": 20260779,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:31.298, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:29.743, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "256",
        "1000000",
        "7",
        "20260780",
        "0",
        "default"
      ],
      "seed": 20260780,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:33.051, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:31.319, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "256",
        "1000000",
        "7",
        "20260781",
        "0",
        "default"
      ],
      "seed": 20260781,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:35.082, P0, 2490, 9001, 37, 91.64\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:33.071, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "256",
        "1000000",
        "7",
        "20260782",
        "0",
        "default"
      ],
      "seed": 20260782,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:38.790, P0, 2490, 9001, 37, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:35.103, P0, 2490, 9001, 37, 91.64\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "256",
        "1000000",
        "7",
        "20260783",
        "0",
        "default"
      ],
      "seed": 20260783,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:42.825, P0, 2490, 9001, 37, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:38.810, P0, 2490, 9001, 37, 91.92\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "256",
        "1000000",
        "7",
        "20260784",
        "0",
        "default"
      ],
      "seed": 20260784,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:47.350, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:42.844, P0, 2490, 9001, 37, 91.92\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "256",
        "1000000",
        "7",
        "20260785",
        "0",
        "default"
      ],
      "seed": 20260785,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:52.365, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:47.370, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "256",
        "1000000",
        "7",
        "20260786",
        "0",
        "64B"
      ],
      "seed": 20260786,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:53.505, P0, 2490, 9001, 37, 90.71\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:52.385, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "256",
        "1000000",
        "7",
        "20260787",
        "0",
        "64B"
      ],
      "seed": 20260787,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:54.717, P0, 2490, 9001, 37, 90.81\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:53.524, P0, 2490, 9001, 37, 90.71\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "256",
        "1000000",
        "7",
        "20260788",
        "0",
        "64B"
      ],
      "seed": 20260788,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:55.999, P0, 2490, 9001, 37, 90.40\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:54.737, P0, 2490, 9001, 37, 90.81\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "256",
        "1000000",
        "7",
        "20260789",
        "0",
        "64B"
      ],
      "seed": 20260789,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:57.350, P0, 2490, 9001, 37, 91.20\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:56.019, P0, 2490, 9001, 37, 90.40\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "256",
        "1000000",
        "7",
        "20260790",
        "0",
        "64B"
      ],
      "seed": 20260790,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:58.741, P0, 2490, 9001, 37, 91.30\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:57.371, P0, 2490, 9001, 37, 91.20\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "256",
        "1000000",
        "7",
        "20260791",
        "0",
        "64B"
      ],
      "seed": 20260791,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:00.136, P0, 2490, 9001, 37, 91.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:45:58.762, P0, 2490, 9001, 37, 91.30\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "256",
        "1000000",
        "7",
        "20260792",
        "0",
        "64B"
      ],
      "seed": 20260792,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:01.555, P0, 2490, 9001, 37, 91.26\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:00.159, P0, 2490, 9001, 37, 91.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "256",
        "1000000",
        "7",
        "20260793",
        "0",
        "64B"
      ],
      "seed": 20260793,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:02.993, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:01.575, P0, 2490, 9001, 37, 91.26\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "256",
        "1000000",
        "7",
        "20260794",
        "0",
        "64B"
      ],
      "seed": 20260794,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:04.452, P0, 2490, 9001, 37, 91.28\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:03.012, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "256",
        "1000000",
        "7",
        "20260795",
        "0",
        "64B"
      ],
      "seed": 20260795,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:05.951, P0, 2490, 9001, 37, 91.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:04.473, P0, 2490, 9001, 37, 91.28\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "256",
        "1000000",
        "7",
        "20260796",
        "0",
        "64B"
      ],
      "seed": 20260796,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:07.555, P0, 2490, 9001, 37, 91.15\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:05.971, P0, 2490, 9001, 37, 91.24\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "256",
        "1000000",
        "7",
        "20260797",
        "0",
        "64B"
      ],
      "seed": 20260797,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:09.283, P0, 2490, 9001, 37, 91.57\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:07.575, P0, 2490, 9001, 37, 91.15\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "256",
        "1000000",
        "7",
        "20260798",
        "0",
        "64B"
      ],
      "seed": 20260798,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:11.318, P0, 2490, 9001, 37, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:09.302, P0, 2490, 9001, 37, 91.57\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "256",
        "1000000",
        "7",
        "20260799",
        "0",
        "64B"
      ],
      "seed": 20260799,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:15.036, P0, 2490, 9001, 37, 91.90\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:11.341, P0, 2490, 9001, 37, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "256",
        "1000000",
        "7",
        "20260800",
        "0",
        "64B"
      ],
      "seed": 20260800,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:19.089, P0, 2490, 9001, 37, 92.20\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:15.056, P0, 2490, 9001, 37, 91.72\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "256",
        "1000000",
        "7",
        "20260801",
        "0",
        "64B"
      ],
      "seed": 20260801,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:23.631, P0, 2490, 9001, 37, 91.92\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:19.109, P0, 2490, 9001, 37, 92.20\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "256",
        "1000000",
        "7",
        "20260802",
        "0",
        "64B"
      ],
      "seed": 20260802,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:28.673, P0, 2490, 9001, 37, 91.35\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:23.651, P0, 2490, 9001, 37, 91.92\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "256",
        "1000000",
        "7",
        "20260803",
        "0",
        "128B"
      ],
      "seed": 20260803,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:29.812, P0, 2490, 9001, 37, 90.62\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:28.693, P0, 2490, 9001, 37, 91.35\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "256",
        "1000000",
        "7",
        "20260804",
        "0",
        "128B"
      ],
      "seed": 20260804,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:31.024, P0, 2490, 9001, 37, 90.34\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:29.833, P0, 2490, 9001, 37, 90.62\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "256",
        "1000000",
        "7",
        "20260805",
        "0",
        "128B"
      ],
      "seed": 20260805,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:32.313, P0, 2490, 9001, 37, 90.80\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:31.048, P0, 2490, 9001, 37, 90.34\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "256",
        "1000000",
        "7",
        "20260806",
        "0",
        "128B"
      ],
      "seed": 20260806,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:33.664, P0, 2490, 9001, 37, 91.33\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:32.333, P0, 2490, 9001, 37, 90.80\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "256",
        "1000000",
        "7",
        "20260807",
        "0",
        "128B"
      ],
      "seed": 20260807,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:35.048, P0, 2490, 9001, 37, 91.37\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:33.684, P0, 2490, 9001, 37, 91.33\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "256",
        "1000000",
        "7",
        "20260808",
        "0",
        "128B"
      ],
      "seed": 20260808,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:36.464, P0, 2490, 9001, 37, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:35.069, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "256",
        "1000000",
        "7",
        "20260809",
        "0",
        "128B"
      ],
      "seed": 20260809,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:37.881, P0, 2490, 9001, 37, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:36.484, P0, 2490, 9001, 37, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "256",
        "1000000",
        "7",
        "20260810",
        "0",
        "128B"
      ],
      "seed": 20260810,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:39.333, P0, 2490, 9001, 37, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:37.901, P0, 2490, 9001, 37, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "256",
        "1000000",
        "7",
        "20260811",
        "0",
        "128B"
      ],
      "seed": 20260811,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:40.785, P0, 2490, 9001, 37, 91.64\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:39.354, P0, 2490, 9001, 37, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "256",
        "1000000",
        "7",
        "20260812",
        "0",
        "128B"
      ],
      "seed": 20260812,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:42.283, P0, 2490, 9001, 37, 91.59\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:40.807, P0, 2490, 9001, 37, 91.64\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "256",
        "1000000",
        "7",
        "20260813",
        "0",
        "128B"
      ],
      "seed": 20260813,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:43.858, P0, 2490, 9001, 37, 91.42\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:42.303, P0, 2490, 9001, 37, 91.59\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "256",
        "1000000",
        "7",
        "20260814",
        "0",
        "128B"
      ],
      "seed": 20260814,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:45.591, P0, 2490, 9001, 37, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:43.881, P0, 2490, 9001, 37, 91.42\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "256",
        "1000000",
        "7",
        "20260815",
        "0",
        "128B"
      ],
      "seed": 20260815,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:47.627, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:45.610, P0, 2490, 9001, 37, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "256",
        "1000000",
        "7",
        "20260816",
        "0",
        "128B"
      ],
      "seed": 20260816,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:51.367, P0, 2490, 9001, 37, 91.90\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:47.647, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "256",
        "1000000",
        "7",
        "20260817",
        "0",
        "128B"
      ],
      "seed": 20260817,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:55.441, P0, 2490, 9001, 37, 92.03\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:51.387, P0, 2490, 9001, 37, 91.90\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "256",
        "1000000",
        "7",
        "20260818",
        "0",
        "128B"
      ],
      "seed": 20260818,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:00.010, P0, 2490, 9001, 37, 92.01\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:46:55.463, P0, 2490, 9001, 37, 91.83\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "256",
        "1000000",
        "7",
        "20260819",
        "0",
        "128B"
      ],
      "seed": 20260819,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:05.076, P0, 2490, 9001, 37, 92.28\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:00.029, P0, 2490, 9001, 37, 92.01\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "32",
        "256",
        "1000000",
        "7",
        "20260820",
        "0",
        "256B"
      ],
      "seed": 20260820,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:06.217, P0, 2490, 9001, 37, 90.41\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:05.097, P0, 2490, 9001, 37, 92.28\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48",
        "256",
        "1000000",
        "7",
        "20260821",
        "0",
        "256B"
      ],
      "seed": 20260821,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:07.435, P0, 2490, 9001, 37, 90.63\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:06.237, P0, 2490, 9001, 37, 90.41\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64",
        "256",
        "1000000",
        "7",
        "20260822",
        "0",
        "256B"
      ],
      "seed": 20260822,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:08.716, P0, 2490, 9001, 37, 91.53\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:07.457, P0, 2490, 9001, 37, 90.63\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80",
        "256",
        "1000000",
        "7",
        "20260823",
        "0",
        "256B"
      ],
      "seed": 20260823,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:10.067, P0, 2490, 9001, 37, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:08.738, P0, 2490, 9001, 37, 91.53\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88",
        "256",
        "1000000",
        "7",
        "20260824",
        "0",
        "256B"
      ],
      "seed": 20260824,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:11.450, P0, 2490, 9001, 37, 91.48\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:10.087, P0, 2490, 9001, 37, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92",
        "256",
        "1000000",
        "7",
        "20260825",
        "0",
        "256B"
      ],
      "seed": 20260825,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:12.854, P0, 2490, 9001, 37, 91.46\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:11.469, P0, 2490, 9001, 37, 91.48\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96",
        "256",
        "1000000",
        "7",
        "20260826",
        "0",
        "256B"
      ],
      "seed": 20260826,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:14.273, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:12.874, P0, 2490, 9001, 37, 91.46\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100",
        "256",
        "1000000",
        "7",
        "20260827",
        "0",
        "256B"
      ],
      "seed": 20260827,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:15.710, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:14.293, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104",
        "256",
        "1000000",
        "7",
        "20260828",
        "0",
        "256B"
      ],
      "seed": 20260828,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:17.170, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:15.730, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112",
        "256",
        "1000000",
        "7",
        "20260829",
        "0",
        "256B"
      ],
      "seed": 20260829,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:18.668, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:17.192, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128",
        "256",
        "1000000",
        "7",
        "20260830",
        "0",
        "256B"
      ],
      "seed": 20260830,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:20.244, P0, 2490, 9001, 37, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:18.689, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160",
        "256",
        "1000000",
        "7",
        "20260831",
        "0",
        "256B"
      ],
      "seed": 20260831,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:21.974, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:20.266, P0, 2490, 9001, 37, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192",
        "256",
        "1000000",
        "7",
        "20260832",
        "0",
        "256B"
      ],
      "seed": 20260832,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:24.011, P0, 2490, 9001, 37, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:21.994, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224",
        "256",
        "1000000",
        "7",
        "20260833",
        "0",
        "256B"
      ],
      "seed": 20260833,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:27.755, P0, 2490, 9001, 37, 92.03\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:24.031, P0, 2490, 9001, 37, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256",
        "256",
        "1000000",
        "7",
        "20260834",
        "0",
        "256B"
      ],
      "seed": 20260834,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:31.825, P0, 2490, 9001, 37, 92.10\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:27.775, P0, 2490, 9001, 37, 92.03\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320",
        "256",
        "1000000",
        "7",
        "20260835",
        "0",
        "256B"
      ],
      "seed": 20260835,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:36.396, P0, 2490, 9001, 37, 92.12\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:31.845, P0, 2490, 9001, 37, 91.86\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384",
        "256",
        "1000000",
        "7",
        "20260836",
        "0",
        "256B"
      ],
      "seed": 20260836,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:41.464, P0, 2490, 9001, 37, 92.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:47:36.416, P0, 2490, 9001, 37, 92.12\n"
      }
    }
  ],
  "completed_utc": "20260621T114741Z",
  "config": {
    "accesses": 1000000,
    "campaign": "l40_l2_prefetch_granularity",
    "footprints_mib": [
      32,
      48,
      64,
      80,
      88,
      92,
      96,
      100,
      104,
      112,
      128,
      160,
      192,
      224,
      256,
      320,
      384
    ],
    "line_bytes": [
      128,
      256
    ],
    "prefetch_modes": [
      "default",
      "64B",
      "128B",
      "256B"
    ],
    "repetitions": 7,
    "seed": 20260701
  },
  "config_path": "config/prefetch_granularity.json",
  "cwd": "/workspace/l40-l2-topology",
  "device": 0,
  "environment": {
    "CUDA_HOME": "/usr/local/cuda",
    "CUDA_VISIBLE_DEVICES": null,
    "NVIDIA_DRIVER_CAPABILITIES": "all",
    "NVIDIA_VISIBLE_DEVICES": "void"
  },
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "l2_latency.csv": "29dedfb21aadda68f5bac9617ee4f0a65596ef1a4289c0d10759c52f76ac87af"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_l2_prefetch_granularity_20260621T114113Z",
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "99fe4924feef63f08336fd6a3dacb9639651b3157265ff79b3c380a6e75e0d5f",
    "config/prefetch_granularity.json": "5a45f8da2baa0293b130686a623b575bc17b375c25d1574bcae8a0b8e0fc535f",
    "scripts/run_experiments.py": "162d66bf467bb76338907cb835bdbe302ab5dbc54d96be931f3e0fa9168fffd6",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100"
  },
  "started_utc": "20260621T114113Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"46 bits physical, 57 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"GenuineIntel\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"Intel(R) Xeon(R) Gold 5418Y\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"6\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"143\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"8\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"25%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"3800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"800.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"4000.00\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush dts acpi mmx fxsr sse sse2 ss ht tm pbe syscall nx pdpe1gb rdtscp lm constant_tsc art arch_perfmon pebs bts rep_good nopl xtopology nonstop_tsc cpuid aperfmperf tsc_known_freq pni pclmulqdq dtes64 monitor ds_cpl smx est tm2 ssse3 sdbg fma cx16 xtpr pdcm pcid dca sse4_1 sse4_2 x2apic movbe popcnt tsc_deadline_timer aes xsave avx f16c rdrand lahf_lm abm 3dnowprefetch cpuid_fault epb cat_l3 cat_l2 cdp_l3 cdp_l2 ssbd mba ibrs ibpb stibp ibrs_enhanced fsgsbase tsc_adjust bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb intel_pt avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local split_lock_detect user_shstk avx_vnni avx512_bf16 wbnoinvd dtherm ida arat pln pts hfi avx512vbmi umip pku ospke waitpkg avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg tme avx512_vpopcntdq la57 rdpid bus_lock_detect cldemote movdiri movdir64b enqcmd fsrm md_clear serialize tsxldtrk pconfig arch_lbr ibt amx_bf16 avx512_fp16 amx_tile amx_int8 flush_l1d arch_capabilities ibpb_exit_to_user\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"2.3 MiB (48 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"1.5 MiB (48 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"96 MiB (48 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"90 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"4\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-11\"\n      },{\n         \"field\": \"NUMA node1 CPU(s):\",\n         \"data\": \"12-23\"\n      },{\n         \"field\": \"NUMA node2 CPU(s):\",\n         \"data\": \"24-35\"\n      },{\n         \"field\": \"NUMA node3 CPU(s):\",\n         \"data\": \"36-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; PBRSB-eIBRS SW sequence; BHI BHI_DIS_S\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "numactl_hardware": {
      "command": [
        "numactl",
        "--hardware"
      ],
      "error": "FileNotFoundError(2, 'No such file or directory')"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 11:41:13 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 1025 KB/s\n        Rx Throughput                                  : 341 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732273885017 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 3 %\n        Memory                                         : 0 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 27 C\n        GPU T.Limit Temp                               : 61 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 37.03 W\n        Instantaneous Power Draw                       : 87.75 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-11\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "ad80b468a24e",
    "6.8.0-111-generic",
    "#111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC ",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40_l2_retention_hotset_20260621T124213Z/l2_retention.csv <==
run,policy,hot_mib,cold_mib,line_bytes,hot_line_count,probe_accesses,seed,setaside_requested_mib,setaside_effective_bytes,hit_ratio,elapsed_cycles,cycles_per_access,final_index
0,normal,16,0,128,131072,1000000,20260901,0,0,0,279399051,279.399051,3586624
1,normal,16,0,128,131072,1000000,20260901,0,0,0,279396425,279.396425,3586624
2,normal,16,0,128,131072,1000000,20260901,0,0,0,279393105,279.393105,3586624
3,normal,16,0,128,131072,1000000,20260901,0,0,0,279390414,279.390414,3586624
4,normal,16,0,128,131072,1000000,20260901,0,0,0,279388335,279.388335,3586624
5,normal,16,0,128,131072,1000000,20260901,0,0,0,279391716,279.391716,3586624
6,normal,16,0,128,131072,1000000,20260901,0,0,0,279391513,279.391513,3586624
0,normal,16,256,128,131072,1000000,20260902,0,0,0,324726444,324.726444,241056
1,normal,16,256,128,131072,1000000,20260902,0,0,0,324740559,324.740559,241056
2,normal,16,256,128,131072,1000000,20260902,0,0,0,324738675,324.738675,241056
3,normal,16,256,128,131072,1000000,20260902,0,0,0,324713915,324.713915,241056
4,normal,16,256,128,131072,1000000,20260902,0,0,0,324727398,324.727398,241056
5,normal,16,256,128,131072,1000000,20260902,0,0,0,324734411,324.734411,241056
6,normal,16,256,128,131072,1000000,20260902,0,0,0,324708349,324.708349,241056
0,normal,32,0,128,262144,1000000,20260903,0,0,0,279383002,279.383002,1705600
1,normal,32,0,128,262144,1000000,20260903,0,0,0,279383069,279.383069,1705600
2,normal,32,0,128,262144,1000000,20260903,0,0,0,279382387,279.382387,1705600
3,normal,32,0,128,262144,1000000,20260903,0,0,0,279382559,279.382559,1705600
4,normal,32,0,128,262144,1000000,20260903,0,0,0,279384296,279.384296,1705600
5,normal,32,0,128,262144,1000000,20260903,0,0,0,279384287,279.384287,1705600
6,normal,32,0,128,262144,1000000,20260903,0,0,0,279382318,279.382318,1705600
0,normal,32,256,128,262144,1000000,20260904,0,0,0,370005416,370.005416,3988160
1,normal,32,256,128,262144,1000000,20260904,0,0,0,370019347,370.019347,3988160
2,normal,32,256,128,262144,1000000,20260904,0,0,0,370026099,370.026099,3988160
3,normal,32,256,128,262144,1000000,20260904,0,0,0,370001212,370.001212,3988160
4,normal,32,256,128,262144,1000000,20260904,0,0,0,369979984,369.979984,3988160
5,normal,32,256,128,262144,1000000,20260904,0,0,0,369990220,369.99022,3988160
6,normal,32,256,128,262144,1000000,20260904,0,0,0,369976583,369.976583,3988160
0,normal,48,0,128,393216,1000000,20260905,0,0,0,282698240,282.69824,4988000
1,normal,48,0,128,393216,1000000,20260905,0,0,0,282696247,282.696247,4988000
2,normal,48,0,128,393216,1000000,20260905,0,0,0,282696524,282.696524,4988000
3,normal,48,0,128,393216,1000000,20260905,0,0,0,282699546,282.699546,4988000
4,normal,48,0,128,393216,1000000,20260905,0,0,0,282698841,282.698841,4988000
5,normal,48,0,128,393216,1000000,20260905,0,0,0,282697975,282.697975,4988000
6,normal,48,0,128,393216,1000000,20260905,0,0,0,282696569,282.696569,4988000
0,normal,48,256,128,393216,1000000,20260906,0,0,0,418716496,418.716496,12201216
1,normal,48,256,128,393216,1000000,20260906,0,0,0,418683499,418.683499,12201216
2,normal,48,256,128,393216,1000000,20260906,0,0,0,418651916,418.651916,12201216
3,normal,48,256,128,393216,1000000,20260906,0,0,0,418687297,418.687297,12201216
4,normal,48,256,128,393216,1000000,20260906,0,0,0,418706000,418.706,12201216
5,normal,48,256,128,393216,1000000,20260906,0,0,0,418692576,418.692576,12201216
6,normal,48,256,128,393216,1000000,20260906,0,0,0,418672523,418.672523,12201216
0,normal,64,0,128,524288,1000000,20260907,0,0,0,284361940,284.36194,16157248
1,normal,64,0,128,524288,1000000,20260907,0,0,0,284362377,284.362377,16157248
2,normal,64,0,128,524288,1000000,20260907,0,0,0,284360258,284.360258,16157248
3,normal,64,0,128,524288,1000000,20260907,0,0,0,284362008,284.362008,16157248
4,normal,64,0,128,524288,1000000,20260907,0,0,0,284361726,284.361726,16157248
5,normal,64,0,128,524288,1000000,20260907,0,0,0,284360262,284.360262,16157248
6,normal,64,0,128,524288,1000000,20260907,0,0,0,284359359,284.359359,16157248
0,normal,64,256,128,524288,1000000,20260908,0,0,0,465783877,465.783877,1953696
1,normal,64,256,128,524288,1000000,20260908,0,0,0,465690316,465.690316,1953696
2,normal,64,256,128,524288,1000000,20260908,0,0,0,465723591,465.723591,1953696
3,normal,64,256,128,524288,1000000,20260908,0,0,0,465739090,465.73909,1953696
4,normal,64,256,128,524288,1000000,20260908,0,0,0,465741756,465.741756,1953696
5,normal,64,256,128,524288,1000000,20260908,0,0,0,465776038,465.776038,1953696
6,normal,64,256,128,524288,1000000,20260908,0,0,0,465750448,465.750448,1953696
0,normal,72,0,128,589824,1000000,20260909,0,0,0,284921758,284.921758,8320864
1,normal,72,0,128,589824,1000000,20260909,0,0,0,284918957,284.918957,8320864
2,normal,72,0,128,589824,1000000,20260909,0,0,0,284919754,284.919754,8320864
3,normal,72,0,128,589824,1000000,20260909,0,0,0,284919388,284.919388,8320864
4,normal,72,0,128,589824,1000000,20260909,0,0,0,284919620,284.91962,8320864
5,normal,72,0,128,589824,1000000,20260909,0,0,0,284921720,284.92172,8320864
6,normal,72,0,128,589824,1000000,20260909,0,0,0,284924638,284.924638,8320864
0,normal,72,256,128,589824,1000000,20260910,0,0,0,488939778,488.939778,4231552
1,normal,72,256,128,589824,1000000,20260910,0,0,0,488969151,488.969151,4231552
2,normal,72,256,128,589824,1000000,20260910,0,0,0,488953881,488.953881,4231552
3,normal,72,256,128,589824,1000000,20260910,0,0,0,488934200,488.9342,4231552
4,normal,72,256,128,589824,1000000,20260910,0,0,0,488983419,488.983419,4231552
5,normal,72,256,128,589824,1000000,20260910,0,0,0,488954609,488.954609,4231552
6,normal,72,256,128,589824,1000000,20260910,0,0,0,488950255,488.950255,4231552
0,normal,80,0,128,655360,1000000,20260911,0,0,0,285364823,285.364823,6836224
1,normal,80,0,128,655360,1000000,20260911,0,0,0,285365454,285.365454,6836224
2,normal,80,0,128,655360,1000000,20260911,0,0,0,285864182,285.864182,6836224
3,normal,80,0,128,655360,1000000,20260911,0,0,0,285643627,285.643627,6836224
4,normal,80,0,128,655360,1000000,20260911,0,0,0,285366069,285.366069,6836224
5,normal,80,0,128,655360,1000000,20260911,0,0,0,285367118,285.367118,6836224
6,normal,80,0,128,655360,1000000,20260911,0,0,0,285823103,285.823103,6836224
0,normal,80,256,128,655360,1000000,20260912,0,0,0,512068344,512.068344,35200
1,normal,80,256,128,655360,1000000,20260912,0,0,0,512231904,512.231904,35200
2,normal,80,256,128,655360,1000000,20260912,0,0,0,512131366,512.131366,35200
3,normal,80,256,128,655360,1000000,20260912,0,0,0,512116147,512.116147,35200
4,normal,80,256,128,655360,1000000,20260912,0,0,0,512190736,512.190736,35200
5,normal,80,256,128,655360,1000000,20260912,0,0,0,512143440,512.14344,35200
6,normal,80,256,128,655360,1000000,20260912,0,0,0,512526940,512.52694,35200
0,normal,88,0,128,720896,1000000,20260913,0,0,0,287464934,287.464934,3964832
1,normal,88,0,128,720896,1000000,20260913,0,0,0,286740666,286.740666,3964832
2,normal,88,0,128,720896,1000000,20260913,0,0,0,289057396,289.057396,3964832
3,normal,88,0,128,720896,1000000,20260913,0,0,0,287665274,287.665274,3964832
4,normal,88,0,128,720896,1000000,20260913,0,0,0,288119961,288.119961,3964832
5,normal,88,0,128,720896,1000000,20260913,0,0,0,288100888,288.100888,3964832
6,normal,88,0,128,720896,1000000,20260913,0,0,0,286534985,286.534985,3964832
0,normal,88,256,128,720896,1000000,20260914,0,0,0,536266273,536.266273,4437856
1,normal,88,256,128,720896,1000000,20260914,0,0,0,535783453,535.783453,4437856
2,normal,88,256,128,720896,1000000,20260914,0,0,0,535513461,535.513461,4437856
3,normal,88,256,128,720896,1000000,20260914,0,0,0,535844372,535.844372,4437856
4,normal,88,256,128,720896,1000000,20260914,0,0,0,536073099,536.073099,4437856
5,normal,88,256,128,720896,1000000,20260914,0,0,0,536304853,536.304853,4437856
6,normal,88,256,128,720896,1000000,20260914,0,0,0,536075493,536.075493,4437856
0,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279372283,279.372283,13728
1,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279371232,279.371232,13728
2,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279372034,279.372034,13728
3,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279372451,279.372451,13728
4,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279371155,279.371155,13728
5,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279370671,279.370671,13728
6,persist,16,0,128,131072,1000000,20260915,66,69206016,1,279371616,279.371616,13728
0,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279368886,279.368886,4010336
1,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279368234,279.368234,4010336
2,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279368312,279.368312,4010336
3,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279368046,279.368046,4010336
4,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279368438,279.368438,4010336
5,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279367258,279.367258,4010336
6,persist,16,256,128,131072,1000000,20260916,66,69206016,1,279367705,279.367705,4010336
0,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279371646,279.371646,5319584
1,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279372804,279.372804,5319584
2,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279373195,279.373195,5319584
3,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279372551,279.372551,5319584
4,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279371967,279.371967,5319584
5,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279371466,279.371466,5319584
6,persist,32,0,128,262144,1000000,20260917,66,69206016,1,279371676,279.371676,5319584
0,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279365283,279.365283,6926016
1,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279365854,279.365854,6926016
2,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279365559,279.365559,6926016
3,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279366150,279.36615,6926016
4,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279364903,279.364903,6926016
5,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279364973,279.364973,6926016
6,persist,32,256,128,262144,1000000,20260918,66,69206016,1,279364872,279.364872,6926016
0,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282709414,282.709414,281344
1,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282709430,282.70943,281344
2,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282708646,282.708646,281344
3,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282707657,282.707657,281344
4,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282707620,282.70762,281344
5,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282707924,282.707924,281344
6,persist,48,0,128,393216,1000000,20260919,66,69206016,1,282708448,282.708448,281344
0,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282709313,282.709313,11117344
1,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282707423,282.707423,11117344
2,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282707382,282.707382,11117344
3,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282706473,282.706473,11117344
4,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282707561,282.707561,11117344
5,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282707394,282.707394,11117344
6,persist,48,256,128,393216,1000000,20260920,66,69206016,1,282706676,282.706676,11117344
0,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284357663,284.357663,6253472
1,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284356806,284.356806,6253472
2,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284355975,284.355975,6253472
3,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284356060,284.35606,6253472
4,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284355169,284.355169,6253472
5,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284355628,284.355628,6253472
6,persist,64,0,128,524288,1000000,20260921,66,69206016,1,284355972,284.355972,6253472
0,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284363527,284.363527,10245120
1,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284364122,284.364122,10245120
2,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284363350,284.36335,10245120
3,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284363978,284.363978,10245120
4,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284363505,284.363505,10245120
5,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284362667,284.362667,10245120
6,persist,64,256,128,524288,1000000,20260922,66,69206016,1,284363443,284.363443,10245120
0,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284931859,284.931859,14942176
1,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284931601,284.931601,14942176
2,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284932268,284.932268,14942176
3,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284930611,284.930611,14942176
4,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284931619,284.931619,14942176
5,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284932377,284.932377,14942176
6,persist,72,0,128,589824,1000000,20260923,66,69206016,1,284931328,284.931328,14942176
0,persist,72,256,128,589824,1000000,20260924,66,69206016,1,333814221,333.814221,13243776
1,persist,72,256,128,589824,1000000,20260924,66,69206016,1,333421705,333.421705,13243776
2,persist,72,256,128,589824,1000000,20260924,66,69206016,1,333295531,333.295531,13243776
3,persist,72,256,128,589824,1000000,20260924,66,69206016,1,334070387,334.070387,13243776
4,persist,72,256,128,589824,1000000,20260924,66,69206016,1,334091684,334.091684,13243776
5,persist,72,256,128,589824,1000000,20260924,66,69206016,1,334340285,334.340285,13243776
6,persist,72,256,128,589824,1000000,20260924,66,69206016,1,333740406,333.740406,13243776
0,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285366088,285.366088,14159296
1,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285366799,285.366799,14159296
2,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285500184,285.500184,14159296
3,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285410992,285.410992,14159296
4,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285369687,285.369687,14159296
5,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285371133,285.371133,14159296
6,persist,80,0,128,655360,1000000,20260925,66,69206016,1,285419330,285.41933,14159296
0,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512128056,512.128056,17356992
1,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512128534,512.128534,17356992
2,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512075050,512.07505,17356992
3,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512075812,512.075812,17356992
4,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512035931,512.035931,17356992
5,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512064218,512.064218,17356992
6,persist,80,256,128,655360,1000000,20260926,66,69206016,1,512142920,512.14292,17356992
0,persist,88,0,128,720896,1000000,20260927,66,69206016,1,287981205,287.981205,12893792
1,persist,88,0,128,720896,1000000,20260927,66,69206016,1,288992598,288.992598,12893792
2,persist,88,0,128,720896,1000000,20260927,66,69206016,1,288723404,288.723404,12893792
3,persist,88,0,128,720896,1000000,20260927,66,69206016,1,288049870,288.04987,12893792
4,persist,88,0,128,720896,1000000,20260927,66,69206016,1,287286026,287.286026,12893792
5,persist,88,0,128,720896,1000000,20260927,66,69206016,1,288054634,288.054634,12893792
6,persist,88,0,128,720896,1000000,20260927,66,69206016,1,286317111,286.317111,12893792
0,persist,88,256,128,720896,1000000,20260928,66,69206016,1,536062814,536.062814,11207488
1,persist,88,256,128,720896,1000000,20260928,66,69206016,1,536051011,536.051011,11207488
2,persist,88,256,128,720896,1000000,20260928,66,69206016,1,535695289,535.695289,11207488
3,persist,88,256,128,720896,1000000,20260928,66,69206016,1,535285415,535.285415,11207488
4,persist,88,256,128,720896,1000000,20260928,66,69206016,1,535922772,535.922772,11207488
5,persist,88,256,128,720896,1000000,20260928,66,69206016,1,536183788,536.183788,11207488
6,persist,88,256,128,720896,1000000,20260928,66,69206016,1,535892739,535.892739,11207488


==> anc/results/raw/l40_l2_retention_hotset_20260621T124213Z/manifest.json <==
{
  "commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "16",
        "0",
        "128",
        "1000000",
        "7",
        "20260901",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260901,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:14.993, P0, 2490, 9001, 27, 90.65",
      "telemetry_before": "2026/06/21 12:42:13.713, P8, 210, 405, 25, 33.08"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "16",
        "256",
        "128",
        "1000000",
        "7",
        "20260902",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260902,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:16.381, P0, 2490, 9001, 28, 90.97",
      "telemetry_before": "2026/06/21 12:42:15.013, P0, 2490, 9001, 27, 90.65"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "0",
        "128",
        "1000000",
        "7",
        "20260903",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260903,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:17.886, P0, 2490, 9001, 28, 90.60",
      "telemetry_before": "2026/06/21 12:42:16.400, P0, 2490, 9001, 28, 91.29"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "256",
        "128",
        "1000000",
        "7",
        "20260904",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260904,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:19.646, P0, 2490, 9001, 28, 91.10",
      "telemetry_before": "2026/06/21 12:42:17.907, P0, 2490, 9001, 28, 90.76"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "48",
        "0",
        "128",
        "1000000",
        "7",
        "20260905",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260905,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:21.407, P0, 2490, 9001, 29, 90.90",
      "telemetry_before": "2026/06/21 12:42:19.666, P0, 2490, 9001, 28, 91.10"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "48",
        "256",
        "128",
        "1000000",
        "7",
        "20260906",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260906,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:23.552, P0, 2490, 9001, 29, 91.07",
      "telemetry_before": "2026/06/21 12:42:21.429, P0, 2490, 9001, 29, 90.90"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "64",
        "0",
        "128",
        "1000000",
        "7",
        "20260907",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260907,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:25.571, P0, 2490, 9001, 29, 90.85",
      "telemetry_before": "2026/06/21 12:42:23.572, P0, 2490, 9001, 29, 91.07"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "64",
        "256",
        "128",
        "1000000",
        "7",
        "20260908",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260908,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:28.094, P0, 2490, 9001, 29, 91.40",
      "telemetry_before": "2026/06/21 12:42:25.592, P0, 2490, 9001, 29, 90.85"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "72",
        "0",
        "128",
        "1000000",
        "7",
        "20260909",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260909,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:30.230, P0, 2490, 9001, 30, 90.91",
      "telemetry_before": "2026/06/21 12:42:28.114, P0, 2490, 9001, 29, 91.40"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "72",
        "256",
        "128",
        "1000000",
        "7",
        "20260910",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260910,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:32.942, P0, 2490, 9001, 30, 91.79",
      "telemetry_before": "2026/06/21 12:42:30.252, P0, 2490, 9001, 30, 90.50"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "80",
        "0",
        "128",
        "1000000",
        "7",
        "20260911",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260911,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:35.201, P0, 2490, 9001, 30, 91.16",
      "telemetry_before": "2026/06/21 12:42:32.963, P0, 2490, 9001, 30, 91.79"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "80",
        "256",
        "128",
        "1000000",
        "7",
        "20260912",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260912,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:38.102, P0, 2490, 9001, 31, 91.60",
      "telemetry_before": "2026/06/21 12:42:35.221, P0, 2490, 9001, 30, 91.16"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "88",
        "0",
        "128",
        "1000000",
        "7",
        "20260913",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260913,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:40.488, P0, 2490, 9001, 31, 91.85",
      "telemetry_before": "2026/06/21 12:42:38.123, P0, 2490, 9001, 31, 91.60"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "88",
        "256",
        "128",
        "1000000",
        "7",
        "20260914",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260914,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:43.579, P0, 2490, 9001, 31, 92.07",
      "telemetry_before": "2026/06/21 12:42:40.508, P0, 2490, 9001, 31, 91.85"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "16",
        "0",
        "128",
        "1000000",
        "7",
        "20260915",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260915,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:44.835, P0, 2490, 9001, 31, 90.97",
      "telemetry_before": "2026/06/21 12:42:43.600, P0, 2490, 9001, 31, 92.07"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "16",
        "256",
        "128",
        "1000000",
        "7",
        "20260916",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260916,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:46.099, P0, 2490, 9001, 31, 91.55",
      "telemetry_before": "2026/06/21 12:42:44.856, P0, 2490, 9001, 31, 91.77"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "0",
        "128",
        "1000000",
        "7",
        "20260917",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260917,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:47.600, P0, 2490, 9001, 31, 91.48",
      "telemetry_before": "2026/06/21 12:42:46.123, P0, 2490, 9001, 31, 91.55"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "256",
        "128",
        "1000000",
        "7",
        "20260918",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260918,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:49.106, P0, 2490, 9001, 31, 91.67",
      "telemetry_before": "2026/06/21 12:42:47.620, P0, 2490, 9001, 31, 91.48"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "48",
        "0",
        "128",
        "1000000",
        "7",
        "20260919",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260919,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:50.866, P0, 2490, 9001, 32, 91.37",
      "telemetry_before": "2026/06/21 12:42:49.127, P0, 2490, 9001, 31, 91.67"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "48",
        "256",
        "128",
        "1000000",
        "7",
        "20260920",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260920,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:52.626, P0, 2490, 9001, 32, 92.13",
      "telemetry_before": "2026/06/21 12:42:50.889, P0, 2490, 9001, 31, 91.33"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "64",
        "0",
        "128",
        "1000000",
        "7",
        "20260921",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260921,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:54.636, P0, 2490, 9001, 32, 91.71",
      "telemetry_before": "2026/06/21 12:42:52.645, P0, 2490, 9001, 32, 92.13"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "64",
        "256",
        "128",
        "1000000",
        "7",
        "20260922",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260922,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:56.641, P0, 2490, 9001, 32, 91.99",
      "telemetry_before": "2026/06/21 12:42:54.656, P0, 2490, 9001, 32, 91.71"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "72",
        "0",
        "128",
        "1000000",
        "7",
        "20260923",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260923,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:42:58.779, P0, 2490, 9001, 32, 91.79",
      "telemetry_before": "2026/06/21 12:42:56.661, P0, 2490, 9001, 32, 91.99"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "72",
        "256",
        "128",
        "1000000",
        "7",
        "20260924",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260924,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:43:01.049, P0, 2490, 9001, 32, 92.01",
      "telemetry_before": "2026/06/21 12:42:58.799, P0, 2490, 9001, 32, 91.79"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "80",
        "0",
        "128",
        "1000000",
        "7",
        "20260925",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260925,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:43:03.306, P0, 2490, 9001, 32, 91.98",
      "telemetry_before": "2026/06/21 12:43:01.069, P0, 2490, 9001, 32, 92.01"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "80",
        "256",
        "128",
        "1000000",
        "7",
        "20260926",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260926,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:43:06.215, P0, 2490, 9001, 33, 92.03",
      "telemetry_before": "2026/06/21 12:43:03.326, P0, 2490, 9001, 32, 91.80"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "88",
        "0",
        "128",
        "1000000",
        "7",
        "20260927",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260927,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:43:08.598, P0, 2490, 9001, 33, 91.94",
      "telemetry_before": "2026/06/21 12:43:06.236, P0, 2490, 9001, 33, 92.03"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "88",
        "256",
        "128",
        "1000000",
        "7",
        "20260928",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260928,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:43:11.694, P0, 2490, 9001, 33, 92.21",
      "telemetry_before": "2026/06/21 12:43:08.619, P0, 2490, 9001, 33, 91.90"
    }
  ],
  "completed_utc": "20260621T124311Z",
  "config": {
    "campaign": "l40_l2_retention_hotset",
    "cold_mib": [
      0,
      256
    ],
    "hot_mib": [
      16,
      32,
      48,
      64,
      72,
      80,
      88
    ],
    "line_bytes": 128,
    "policies": [
      {
        "hit_ratio": 0,
        "name": "normal",
        "setaside_mib": 0
      },
      {
        "hit_ratio": 1,
        "name": "persist",
        "setaside_mib": 66
      }
    ],
    "probe_accesses": 1000000,
    "repetitions": 7,
    "seed": 20260901
  },
  "config_sha256": "0691056a5d6c759f1bc1564ecd90ac0621d5b099c38c67984550bac35835b493",
  "output_sha256": "81d35b39734decbabd89d69cda10d46d23a5eca39a180cb20b418bb543754adc",
  "run_id": "l40_l2_retention_hotset_20260621T124213Z",
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "7164b8888e175e7e0409bfd03060264fe13d44390513d80935156aa753af8d4e",
    "scripts/run_retention.py": "051886f9b123d3580b722f12b414ef6925f4819fbc775b3260d406254df13046",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c"
  },
  "started_utc": "20260621T124213Z"
}


==> anc/results/raw/l40_l2_retention_pilot_20260621T115947Z/l2_retention.csv <==
run,policy,hot_mib,cold_mib,line_bytes,hot_line_count,probe_accesses,seed,setaside_requested_mib,setaside_effective_bytes,hit_ratio,elapsed_cycles,cycles_per_access,final_index
0,normal,32,0,128,262144,1000000,20260801,0,0,0,279444391,279.444391,3705088
1,normal,32,0,128,262144,1000000,20260801,0,0,0,279448634,279.448634,3705088
2,normal,32,0,128,262144,1000000,20260801,0,0,0,279451139,279.451139,3705088
3,normal,32,0,128,262144,1000000,20260801,0,0,0,279447709,279.447709,3705088
4,normal,32,0,128,262144,1000000,20260801,0,0,0,279445437,279.445437,3705088
5,normal,32,0,128,262144,1000000,20260801,0,0,0,279436327,279.436327,3705088
6,normal,32,0,128,262144,1000000,20260801,0,0,0,279435995,279.435995,3705088
0,normal,32,32,128,262144,1000000,20260802,0,0,0,279449637,279.449637,5642624
1,normal,32,32,128,262144,1000000,20260802,0,0,0,279439428,279.439428,5642624
2,normal,32,32,128,262144,1000000,20260802,0,0,0,279448034,279.448034,5642624
3,normal,32,32,128,262144,1000000,20260802,0,0,0,279445678,279.445678,5642624
4,normal,32,32,128,262144,1000000,20260802,0,0,0,279442319,279.442319,5642624
5,normal,32,32,128,262144,1000000,20260802,0,0,0,279439270,279.43927,5642624
6,normal,32,32,128,262144,1000000,20260802,0,0,0,279437803,279.437803,5642624
0,normal,32,64,128,262144,1000000,20260803,0,0,0,300023387,300.023387,4872928
1,normal,32,64,128,262144,1000000,20260803,0,0,0,299188632,299.188632,4872928
2,normal,32,64,128,262144,1000000,20260803,0,0,0,300335484,300.335484,4872928
3,normal,32,64,128,262144,1000000,20260803,0,0,0,300549382,300.549382,4872928
4,normal,32,64,128,262144,1000000,20260803,0,0,0,300181315,300.181315,4872928
5,normal,32,64,128,262144,1000000,20260803,0,0,0,303746054,303.746054,4872928
6,normal,32,64,128,262144,1000000,20260803,0,0,0,301980086,301.980086,4872928
0,normal,32,96,128,262144,1000000,20260804,0,0,0,370408316,370.408316,7186400
1,normal,32,96,128,262144,1000000,20260804,0,0,0,370433572,370.433572,7186400
2,normal,32,96,128,262144,1000000,20260804,0,0,0,370434315,370.434315,7186400
3,normal,32,96,128,262144,1000000,20260804,0,0,0,370423942,370.423942,7186400
4,normal,32,96,128,262144,1000000,20260804,0,0,0,370384968,370.384968,7186400
5,normal,32,96,128,262144,1000000,20260804,0,0,0,370395393,370.395393,7186400
6,normal,32,96,128,262144,1000000,20260804,0,0,0,370405856,370.405856,7186400
0,normal,32,128,128,262144,1000000,20260805,0,0,0,370442983,370.442983,5342240
1,normal,32,128,128,262144,1000000,20260805,0,0,0,370426324,370.426324,5342240
2,normal,32,128,128,262144,1000000,20260805,0,0,0,370423961,370.423961,5342240
3,normal,32,128,128,262144,1000000,20260805,0,0,0,370400279,370.400279,5342240
4,normal,32,128,128,262144,1000000,20260805,0,0,0,370427701,370.427701,5342240
5,normal,32,128,128,262144,1000000,20260805,0,0,0,370425792,370.425792,5342240
6,normal,32,128,128,262144,1000000,20260805,0,0,0,370411182,370.411182,5342240
0,normal,32,192,128,262144,1000000,20260806,0,0,0,370433642,370.433642,2665248
1,normal,32,192,128,262144,1000000,20260806,0,0,0,370417072,370.417072,2665248
2,normal,32,192,128,262144,1000000,20260806,0,0,0,370441642,370.441642,2665248
3,normal,32,192,128,262144,1000000,20260806,0,0,0,370408479,370.408479,2665248
4,normal,32,192,128,262144,1000000,20260806,0,0,0,370404303,370.404303,2665248
5,normal,32,192,128,262144,1000000,20260806,0,0,0,370418539,370.418539,2665248
6,normal,32,192,128,262144,1000000,20260806,0,0,0,370390804,370.390804,2665248
0,normal,32,256,128,262144,1000000,20260807,0,0,0,370449490,370.44949,3229216
1,normal,32,256,128,262144,1000000,20260807,0,0,0,370424268,370.424268,3229216
2,normal,32,256,128,262144,1000000,20260807,0,0,0,370432643,370.432643,3229216
3,normal,32,256,128,262144,1000000,20260807,0,0,0,370427102,370.427102,3229216
4,normal,32,256,128,262144,1000000,20260807,0,0,0,370416147,370.416147,3229216
5,normal,32,256,128,262144,1000000,20260807,0,0,0,370389816,370.389816,3229216
6,normal,32,256,128,262144,1000000,20260807,0,0,0,370445913,370.445913,3229216
0,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279421467,279.421467,739168
1,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279416793,279.416793,739168
2,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279416862,279.416862,739168
3,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279417777,279.417777,739168
4,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279417369,279.417369,739168
5,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279415608,279.415608,739168
6,persist,32,0,128,262144,1000000,20260808,66,69206016,1,279416981,279.416981,739168
0,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279425217,279.425217,2669088
1,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279438630,279.43863,2669088
2,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279424042,279.424042,2669088
3,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279425065,279.425065,2669088
4,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279420762,279.420762,2669088
5,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279423891,279.423891,2669088
6,persist,32,32,128,262144,1000000,20260809,66,69206016,1,279427950,279.42795,2669088
0,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279426648,279.426648,491104
1,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279429133,279.429133,491104
2,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279435224,279.435224,491104
3,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279424917,279.424917,491104
4,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279421962,279.421962,491104
5,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279426440,279.42644,491104
6,persist,32,64,128,262144,1000000,20260810,66,69206016,1,279420446,279.420446,491104
0,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279440317,279.440317,5825760
1,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279433493,279.433493,5825760
2,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279425088,279.425088,5825760
3,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279422885,279.422885,5825760
4,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279434876,279.434876,5825760
5,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279427355,279.427355,5825760
6,persist,32,96,128,262144,1000000,20260811,66,69206016,1,279434919,279.434919,5825760
0,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279433250,279.43325,6127584
1,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279426997,279.426997,6127584
2,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279421236,279.421236,6127584
3,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279437912,279.437912,6127584
4,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279429162,279.429162,6127584
5,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279435183,279.435183,6127584
6,persist,32,128,128,262144,1000000,20260812,66,69206016,1,279439540,279.43954,6127584
0,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279448713,279.448713,1241056
1,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279446578,279.446578,1241056
2,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279453067,279.453067,1241056
3,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279439393,279.439393,1241056
4,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279437050,279.43705,1241056
5,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279438226,279.438226,1241056
6,persist,32,192,128,262144,1000000,20260813,66,69206016,1,279436194,279.436194,1241056
0,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279436484,279.436484,1671040
1,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279439354,279.439354,1671040
2,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279436292,279.436292,1671040
3,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279425077,279.425077,1671040
4,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279431302,279.431302,1671040
5,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279435569,279.435569,1671040
6,persist,32,256,128,262144,1000000,20260814,66,69206016,1,279430834,279.430834,1671040


==> anc/results/raw/l40_l2_retention_pilot_20260621T115947Z/manifest.json <==
{
  "commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "0",
        "128",
        "1000000",
        "7",
        "20260801",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260801,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:49.586, P0, 2490, 9001, 32, 90.24",
      "telemetry_before": "2026/06/21 11:59:47.752, P8, 210, 405, 30, 33.92"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "32",
        "128",
        "1000000",
        "7",
        "20260802",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260802,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:51.096, P0, 2490, 9001, 33, 90.60",
      "telemetry_before": "2026/06/21 11:59:49.609, P0, 2490, 9001, 32, 90.24"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "64",
        "128",
        "1000000",
        "7",
        "20260803",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260803,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:52.664, P0, 2490, 9001, 33, 90.82",
      "telemetry_before": "2026/06/21 11:59:51.116, P0, 2490, 9001, 33, 90.60"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "96",
        "128",
        "1000000",
        "7",
        "20260804",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260804,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:54.434, P0, 2490, 9001, 33, 90.73",
      "telemetry_before": "2026/06/21 11:59:52.686, P0, 2490, 9001, 33, 91.24"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "128",
        "128",
        "1000000",
        "7",
        "20260805",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260805,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:56.197, P0, 2490, 9001, 33, 90.93",
      "telemetry_before": "2026/06/21 11:59:54.454, P0, 2490, 9001, 33, 90.73"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "192",
        "128",
        "1000000",
        "7",
        "20260806",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260806,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:57.956, P0, 2490, 9001, 33, 91.06",
      "telemetry_before": "2026/06/21 11:59:56.217, P0, 2490, 9001, 33, 90.93"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "256",
        "128",
        "1000000",
        "7",
        "20260807",
        "0",
        "normal",
        "0",
        "0"
      ],
      "seed": 20260807,
      "stderr": "",
      "telemetry_after": "2026/06/21 11:59:59.725, P0, 2490, 9001, 33, 91.04",
      "telemetry_before": "2026/06/21 11:59:57.977, P0, 2490, 9001, 33, 91.06"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "0",
        "128",
        "1000000",
        "7",
        "20260808",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260808,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:01.234, P0, 2490, 9001, 33, 90.79",
      "telemetry_before": "2026/06/21 11:59:59.746, P0, 2490, 9001, 33, 91.04"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "32",
        "128",
        "1000000",
        "7",
        "20260809",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260809,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:02.739, P0, 2490, 9001, 33, 90.82",
      "telemetry_before": "2026/06/21 12:00:01.256, P0, 2490, 9001, 33, 90.79"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "64",
        "128",
        "1000000",
        "7",
        "20260810",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260810,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:04.249, P0, 2490, 9001, 34, 90.93",
      "telemetry_before": "2026/06/21 12:00:02.761, P0, 2490, 9001, 33, 90.82"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "96",
        "128",
        "1000000",
        "7",
        "20260811",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260811,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:05.754, P0, 2490, 9001, 34, 90.86",
      "telemetry_before": "2026/06/21 12:00:04.269, P0, 2490, 9001, 34, 90.93"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "128",
        "128",
        "1000000",
        "7",
        "20260812",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260812,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:07.263, P0, 2490, 9001, 34, 90.91",
      "telemetry_before": "2026/06/21 12:00:05.774, P0, 2490, 9001, 34, 90.86"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "192",
        "128",
        "1000000",
        "7",
        "20260813",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260813,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:08.776, P0, 2490, 9001, 34, 90.97",
      "telemetry_before": "2026/06/21 12:00:07.282, P0, 2490, 9001, 34, 90.91"
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_retention",
        "32",
        "256",
        "128",
        "1000000",
        "7",
        "20260814",
        "0",
        "persist",
        "66",
        "1"
      ],
      "seed": 20260814,
      "stderr": "",
      "telemetry_after": "2026/06/21 12:00:10.285, P0, 2490, 9001, 34, 91.41",
      "telemetry_before": "2026/06/21 12:00:08.796, P0, 2490, 9001, 34, 90.97"
    }
  ],
  "completed_utc": "20260621T120010Z",
  "config": {
    "campaign": "l40_l2_retention_pilot",
    "cold_mib": [
      0,
      32,
      64,
      96,
      128,
      192,
      256
    ],
    "hot_mib": 32,
    "line_bytes": 128,
    "policies": [
      {
        "hit_ratio": 0,
        "name": "normal",
        "setaside_mib": 0
      },
      {
        "hit_ratio": 1,
        "name": "persist",
        "setaside_mib": 66
      }
    ],
    "probe_accesses": 1000000,
    "repetitions": 7,
    "seed": 20260801
  },
  "config_sha256": "bfbe2cb9e3528353841228841da0fccb1fd0ecdb4c5645cf0f1c9a3f9d758f56",
  "output_sha256": "5d045c7d8347afd656075a7a54b597a352f6a01d3c75af71427e19eeeaa597e5",
  "run_id": "l40_l2_retention_pilot_20260621T115947Z",
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "7164b8888e175e7e0409bfd03060264fe13d44390513d80935156aa753af8d4e",
    "scripts/run_retention.py": "2bdeab265dbf41cf71a8fa36567f21c7af0529408ff248c81a54815e4f1351ee",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c"
  },
  "started_utc": "20260621T115947Z"
}


==> anc/results/raw/l40_l2_tag_scaling_20260621T115635Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_l2_tag_scaling_20260621T115635Z/l2_latency.csv <==
run,prefetch_mode,footprint_mib,actual_bytes,line_bytes,line_count,warm_accesses,measured_accesses,seed,elapsed_cycles,cycles_per_access,reported_core_clock_khz,final_index
0,default,48,50331648,32,1572864,1572864,1000000,20260901,282720868,282.720868,2490000,999544
1,default,48,50331648,32,1572864,1572864,1000000,20260901,282718648,282.718648,2490000,999544
2,default,48,50331648,32,1572864,1572864,1000000,20260901,282712510,282.71251,2490000,999544
3,default,48,50331648,32,1572864,1572864,1000000,20260901,282715011,282.715011,2490000,999544
4,default,48,50331648,32,1572864,1572864,1000000,20260901,282721261,282.721261,2490000,999544
0,default,64,67108864,32,2097152,2097152,1000000,20260902,284375757,284.375757,2490000,4094704
1,default,64,67108864,32,2097152,2097152,1000000,20260902,284372938,284.372938,2490000,4094704
2,default,64,67108864,32,2097152,2097152,1000000,20260902,284371853,284.371853,2490000,4094704
3,default,64,67108864,32,2097152,2097152,1000000,20260902,284368888,284.368888,2490000,4094704
4,default,64,67108864,32,2097152,2097152,1000000,20260902,284366291,284.366291,2490000,4094704
0,default,80,83886080,32,2621440,2621440,1000000,20260903,285647952,285.647952,2490000,14726184
1,default,80,83886080,32,2621440,2621440,1000000,20260903,285407053,285.407053,2490000,14726184
2,default,80,83886080,32,2621440,2621440,1000000,20260903,285683432,285.683432,2490000,14726184
3,default,80,83886080,32,2621440,2621440,1000000,20260903,285400233,285.400233,2490000,14726184
4,default,80,83886080,32,2621440,2621440,1000000,20260903,285691893,285.691893,2490000,14726184
0,default,88,92274688,32,2883584,2883584,1000000,20260904,287439005,287.439005,2490000,21065744
1,default,88,92274688,32,2883584,2883584,1000000,20260904,288084199,288.084199,2490000,21065744
2,default,88,92274688,32,2883584,2883584,1000000,20260904,287351284,287.351284,2490000,21065744
3,default,88,92274688,32,2883584,2883584,1000000,20260904,288022458,288.022458,2490000,21065744
4,default,88,92274688,32,2883584,2883584,1000000,20260904,287330032,287.330032,2490000,21065744
0,default,92,96468992,32,3014656,3014656,1000000,20260905,302411937,302.411937,2490000,4993696
1,default,92,96468992,32,3014656,3014656,1000000,20260905,302557739,302.557739,2490000,4993696
2,default,92,96468992,32,3014656,3014656,1000000,20260905,301099301,301.099301,2490000,4993696
3,default,92,96468992,32,3014656,3014656,1000000,20260905,300430166,300.430166,2490000,4993696
4,default,92,96468992,32,3014656,3014656,1000000,20260905,297910854,297.910854,2490000,4993696
0,default,96,100663296,32,3145728,3145728,1000000,20260906,336003956,336.003956,2490000,9599320
1,default,96,100663296,32,3145728,3145728,1000000,20260906,333860354,333.860354,2490000,9599320
2,default,96,100663296,32,3145728,3145728,1000000,20260906,333591429,333.591429,2490000,9599320
3,default,96,100663296,32,3145728,3145728,1000000,20260906,335952383,335.952383,2490000,9599320
4,default,96,100663296,32,3145728,3145728,1000000,20260906,333318929,333.318929,2490000,9599320
0,default,100,104857600,32,3276800,3276800,1000000,20260907,413990596,413.990596,2490000,2953464
1,default,100,104857600,32,3276800,3276800,1000000,20260907,411759280,411.75928,2490000,2953464
2,default,100,104857600,32,3276800,3276800,1000000,20260907,413549960,413.54996,2490000,2953464
3,default,100,104857600,32,3276800,3276800,1000000,20260907,413761672,413.761672,2490000,2953464
4,default,100,104857600,32,3276800,3276800,1000000,20260907,412049057,412.049057,2490000,2953464
0,default,104,109051904,32,3407872,3407872,1000000,20260908,485910756,485.910756,2490000,16481752
1,default,104,109051904,32,3407872,3407872,1000000,20260908,486517412,486.517412,2490000,16481752
2,default,104,109051904,32,3407872,3407872,1000000,20260908,485520941,485.520941,2490000,16481752
3,default,104,109051904,32,3407872,3407872,1000000,20260908,489096612,489.096612,2490000,16481752
4,default,104,109051904,32,3407872,3407872,1000000,20260908,484837506,484.837506,2490000,16481752
0,default,112,117440512,32,3670016,3670016,1000000,20260909,568198728,568.198728,2490000,25392488
1,default,112,117440512,32,3670016,3670016,1000000,20260909,567524138,567.524138,2490000,25392488
2,default,112,117440512,32,3670016,3670016,1000000,20260909,568019037,568.019037,2490000,25392488
3,default,112,117440512,32,3670016,3670016,1000000,20260909,567975718,567.975718,2490000,25392488
4,default,112,117440512,32,3670016,3670016,1000000,20260909,567480475,567.480475,2490000,25392488
0,default,128,134217728,32,4194304,4194304,1000000,20260910,628950672,628.950672,2490000,14227392
1,default,128,134217728,32,4194304,4194304,1000000,20260910,629177376,629.177376,2490000,14227392
2,default,128,134217728,32,4194304,4194304,1000000,20260910,628963399,628.963399,2490000,14227392
3,default,128,134217728,32,4194304,4194304,1000000,20260910,629053202,629.053202,2490000,14227392
4,default,128,134217728,32,4194304,4194304,1000000,20260910,628989019,628.989019,2490000,14227392
0,default,160,167772160,32,5242880,5242880,1000000,20260911,634243008,634.243008,2490000,15862096
1,default,160,167772160,32,5242880,5242880,1000000,20260911,634276537,634.276537,2490000,15862096
2,default,160,167772160,32,5242880,5242880,1000000,20260911,634214218,634.214218,2490000,15862096
3,default,160,167772160,32,5242880,5242880,1000000,20260911,634228635,634.228635,2490000,15862096
4,default,160,167772160,32,5242880,5242880,1000000,20260911,634204879,634.204879,2490000,15862096
0,default,48,50331648,64,786432,786432,1000000,20260912,282716463,282.716463,2490000,9805184
1,default,48,50331648,64,786432,786432,1000000,20260912,282716205,282.716205,2490000,9805184
2,default,48,50331648,64,786432,786432,1000000,20260912,282725758,282.725758,2490000,9805184
3,default,48,50331648,64,786432,786432,1000000,20260912,282719177,282.719177,2490000,9805184
4,default,48,50331648,64,786432,786432,1000000,20260912,282715219,282.715219,2490000,9805184
0,default,64,67108864,64,1048576,1048576,1000000,20260913,284384066,284.384066,2490000,401264
1,default,64,67108864,64,1048576,1048576,1000000,20260913,284378779,284.378779,2490000,401264
2,default,64,67108864,64,1048576,1048576,1000000,20260913,284377383,284.377383,2490000,401264
3,default,64,67108864,64,1048576,1048576,1000000,20260913,284382174,284.382174,2490000,401264
4,default,64,67108864,64,1048576,1048576,1000000,20260913,284375974,284.375974,2490000,401264
0,default,80,83886080,64,1310720,1310720,1000000,20260914,285793049,285.793049,2490000,8199280
1,default,80,83886080,64,1310720,1310720,1000000,20260914,285463382,285.463382,2490000,8199280
2,default,80,83886080,64,1310720,1310720,1000000,20260914,285375140,285.37514,2490000,8199280
3,default,80,83886080,64,1310720,1310720,1000000,20260914,285368965,285.368965,2490000,8199280
4,default,80,83886080,64,1310720,1310720,1000000,20260914,285508867,285.508867,2490000,8199280
0,default,88,92274688,64,1441792,1441792,1000000,20260915,286609661,286.609661,2490000,11604880
1,default,88,92274688,64,1441792,1441792,1000000,20260915,287372521,287.372521,2490000,11604880
2,default,88,92274688,64,1441792,1441792,1000000,20260915,287398258,287.398258,2490000,11604880
3,default,88,92274688,64,1441792,1441792,1000000,20260915,287063713,287.063713,2490000,11604880
4,default,88,92274688,64,1441792,1441792,1000000,20260915,287516177,287.516177,2490000,11604880
0,default,92,96468992,64,1507328,1507328,1000000,20260916,297677930,297.67793,2490000,23701056
1,default,92,96468992,64,1507328,1507328,1000000,20260916,297315312,297.315312,2490000,23701056
2,default,92,96468992,64,1507328,1507328,1000000,20260916,296206018,296.206018,2490000,23701056
3,default,92,96468992,64,1507328,1507328,1000000,20260916,299675174,299.675174,2490000,23701056
4,default,92,96468992,64,1507328,1507328,1000000,20260916,299271563,299.271563,2490000,23701056
0,default,96,100663296,64,1572864,1572864,1000000,20260917,328032984,328.032984,2490000,11574656
1,default,96,100663296,64,1572864,1572864,1000000,20260917,327093963,327.093963,2490000,11574656
2,default,96,100663296,64,1572864,1572864,1000000,20260917,329246639,329.246639,2490000,11574656
3,default,96,100663296,64,1572864,1572864,1000000,20260917,331580910,331.58091,2490000,11574656
4,default,96,100663296,64,1572864,1572864,1000000,20260917,328412635,328.412635,2490000,11574656
0,default,100,104857600,64,1638400,1638400,1000000,20260918,406432887,406.432887,2490000,22918192
1,default,100,104857600,64,1638400,1638400,1000000,20260918,406250313,406.250313,2490000,22918192
2,default,100,104857600,64,1638400,1638400,1000000,20260918,405177737,405.177737,2490000,22918192
3,default,100,104857600,64,1638400,1638400,1000000,20260918,404589534,404.589534,2490000,22918192
4,default,100,104857600,64,1638400,1638400,1000000,20260918,403709979,403.709979,2490000,22918192
0,default,104,109051904,64,1703936,1703936,1000000,20260919,470483766,470.483766,2490000,1215312
1,default,104,109051904,64,1703936,1703936,1000000,20260919,470527330,470.52733,2490000,1215312
2,default,104,109051904,64,1703936,1703936,1000000,20260919,470803129,470.803129,2490000,1215312
3,default,104,109051904,64,1703936,1703936,1000000,20260919,469790458,469.790458,2490000,1215312
4,default,104,109051904,64,1703936,1703936,1000000,20260919,469822000,469.822,2490000,1215312
0,default,112,117440512,64,1835008,1835008,1000000,20260920,541471231,541.471231,2490000,21287136
1,default,112,117440512,64,1835008,1835008,1000000,20260920,540706358,540.706358,2490000,21287136
2,default,112,117440512,64,1835008,1835008,1000000,20260920,540826093,540.826093,2490000,21287136
3,default,112,117440512,64,1835008,1835008,1000000,20260920,540756480,540.75648,2490000,21287136
4,default,112,117440512,64,1835008,1835008,1000000,20260920,541297813,541.297813,2490000,21287136
0,default,128,134217728,64,2097152,2097152,1000000,20260921,616967841,616.967841,2490000,32053840
1,default,128,134217728,64,2097152,2097152,1000000,20260921,616918965,616.918965,2490000,32053840
2,default,128,134217728,64,2097152,2097152,1000000,20260921,617175238,617.175238,2490000,32053840
3,default,128,134217728,64,2097152,2097152,1000000,20260921,616958933,616.958933,2490000,32053840
4,default,128,134217728,64,2097152,2097152,1000000,20260921,617030885,617.030885,2490000,32053840
0,default,160,167772160,64,2621440,2621440,1000000,20260922,634188826,634.188826,2490000,29626160
1,default,160,167772160,64,2621440,2621440,1000000,20260922,634145680,634.14568,2490000,29626160
2,default,160,167772160,64,2621440,2621440,1000000,20260922,634217609,634.217609,2490000,29626160
3,default,160,167772160,64,2621440,2621440,1000000,20260922,634203239,634.203239,2490000,29626160
4,default,160,167772160,64,2621440,2621440,1000000,20260922,634174447,634.174447,2490000,29626160
0,default,48,50331648,128,393216,393216,1000000,20260923,282697610,282.69761,2490000,8473536
1,default,48,50331648,128,393216,393216,1000000,20260923,282696349,282.696349,2490000,8473536
2,default,48,50331648,128,393216,393216,1000000,20260923,282695482,282.695482,2490000,8473536
3,default,48,50331648,128,393216,393216,1000000,20260923,282694361,282.694361,2490000,8473536
4,default,48,50331648,128,393216,393216,1000000,20260923,282692400,282.6924,2490000,8473536
0,default,64,67108864,128,524288,524288,1000000,20260924,284377224,284.377224,2490000,14893664
1,default,64,67108864,128,524288,524288,1000000,20260924,284378528,284.378528,2490000,14893664
2,default,64,67108864,128,524288,524288,1000000,20260924,284378585,284.378585,2490000,14893664
3,default,64,67108864,128,524288,524288,1000000,20260924,284379015,284.379015,2490000,14893664
4,default,64,67108864,128,524288,524288,1000000,20260924,284371730,284.37173,2490000,14893664
0,default,80,83886080,128,655360,655360,1000000,20260925,285375808,285.375808,2490000,14159296
1,default,80,83886080,128,655360,655360,1000000,20260925,285376435,285.376435,2490000,14159296
2,default,80,83886080,128,655360,655360,1000000,20260925,285380134,285.380134,2490000,14159296
3,default,80,83886080,128,655360,655360,1000000,20260925,285519766,285.519766,2490000,14159296
4,default,80,83886080,128,655360,655360,1000000,20260925,285378484,285.378484,2490000,14159296
0,default,88,92274688,128,720896,720896,1000000,20260926,287211830,287.21183,2490000,3170496
1,default,88,92274688,128,720896,720896,1000000,20260926,287443373,287.443373,2490000,3170496
2,default,88,92274688,128,720896,720896,1000000,20260926,286492053,286.492053,2490000,3170496
3,default,88,92274688,128,720896,720896,1000000,20260926,287431673,287.431673,2490000,3170496
4,default,88,92274688,128,720896,720896,1000000,20260926,287784408,287.784408,2490000,3170496
0,default,92,96468992,128,753664,753664,1000000,20260927,306855973,306.855973,2490000,14474624
1,default,92,96468992,128,753664,753664,1000000,20260927,301784234,301.784234,2490000,14474624
2,default,92,96468992,128,753664,753664,1000000,20260927,309292470,309.29247,2490000,14474624
3,default,92,96468992,128,753664,753664,1000000,20260927,301523132,301.523132,2490000,14474624
4,default,92,96468992,128,753664,753664,1000000,20260927,299442123,299.442123,2490000,14474624
0,default,96,100663296,128,786432,786432,1000000,20260928,372310005,372.310005,2490000,14209184
1,default,96,100663296,128,786432,786432,1000000,20260928,365638267,365.638267,2490000,14209184
2,default,96,100663296,128,786432,786432,1000000,20260928,372069135,372.069135,2490000,14209184
3,default,96,100663296,128,786432,786432,1000000,20260928,363873419,363.873419,2490000,14209184
4,default,96,100663296,128,786432,786432,1000000,20260928,367415339,367.415339,2490000,14209184
0,default,100,104857600,128,819200,819200,1000000,20260929,537455101,537.455101,2490000,25387872
1,default,100,104857600,128,819200,819200,1000000,20260929,533172067,533.172067,2490000,25387872
2,default,100,104857600,128,819200,819200,1000000,20260929,531913258,531.913258,2490000,25387872
3,default,100,104857600,128,819200,819200,1000000,20260929,539301399,539.301399,2490000,25387872
4,default,100,104857600,128,819200,819200,1000000,20260929,539514721,539.514721,2490000,25387872
0,default,104,109051904,128,851968,851968,1000000,20260930,633321970,633.32197,2490000,8814592
1,default,104,109051904,128,851968,851968,1000000,20260930,633186696,633.186696,2490000,8814592
2,default,104,109051904,128,851968,851968,1000000,20260930,633230859,633.230859,2490000,8814592
3,default,104,109051904,128,851968,851968,1000000,20260930,633209937,633.209937,2490000,8814592
4,default,104,109051904,128,851968,851968,1000000,20260930,633264440,633.26444,2490000,8814592
0,default,112,117440512,128,917504,917504,1000000,20260931,633319347,633.319347,2490000,2526848
1,default,112,117440512,128,917504,917504,1000000,20260931,633372097,633.372097,2490000,2526848
2,default,112,117440512,128,917504,917504,1000000,20260931,633357701,633.357701,2490000,2526848
3,default,112,117440512,128,917504,917504,1000000,20260931,633338522,633.338522,2490000,2526848
4,default,112,117440512,128,917504,917504,1000000,20260931,633352911,633.352911,2490000,2526848
0,default,128,134217728,128,1048576,1048576,1000000,20260932,633773879,633.773879,2490000,21763168
1,default,128,134217728,128,1048576,1048576,1000000,20260932,633735421,633.735421,2490000,21763168
2,default,128,134217728,128,1048576,1048576,1000000,20260932,633653956,633.653956,2490000,21763168
3,default,128,134217728,128,1048576,1048576,1000000,20260932,633812272,633.812272,2490000,21763168
4,default,128,134217728,128,1048576,1048576,1000000,20260932,633754694,633.754694,2490000,21763168
0,default,160,167772160,128,1310720,1310720,1000000,20260933,634210947,634.210947,2490000,39200000
1,default,160,167772160,128,1310720,1310720,1000000,20260933,634204430,634.20443,2490000,39200000
2,default,160,167772160,128,1310720,1310720,1000000,20260933,634268495,634.268495,2490000,39200000
3,default,160,167772160,128,1310720,1310720,1000000,20260933,634209234,634.209234,2490000,39200000
4,default,160,167772160,128,1310720,1310720,1000000,20260933,634252390,634.25239,2490000,39200000
0,default,96,100663296,256,393216,393216,1000000,20260934,286052938,286.052938,2490000,14211392
1,default,96,100663296,256,393216,393216,1000000,20260934,286049759,286.049759,2490000,14211392
2,default,96,100663296,256,393216,393216,1000000,20260934,286051150,286.05115,2490000,14211392
3,default,96,100663296,256,393216,393216,1000000,20260934,286043008,286.043008,2490000,14211392
4,default,96,100663296,256,393216,393216,1000000,20260934,286046053,286.046053,2490000,14211392
0,default,128,134217728,256,524288,524288,1000000,20260935,286877087,286.877087,2490000,28750016
1,default,128,134217728,256,524288,524288,1000000,20260935,286875896,286.875896,2490000,28750016
2,default,128,134217728,256,524288,524288,1000000,20260935,286877122,286.877122,2490000,28750016
3,default,128,134217728,256,524288,524288,1000000,20260935,286874846,286.874846,2490000,28750016
4,default,128,134217728,256,524288,524288,1000000,20260935,286877014,286.877014,2490000,28750016
0,default,160,167772160,256,655360,655360,1000000,20260936,287385544,287.385544,2490000,4173760
1,default,160,167772160,256,655360,655360,1000000,20260936,287445865,287.445865,2490000,4173760
2,default,160,167772160,256,655360,655360,1000000,20260936,287373839,287.373839,2490000,4173760
3,default,160,167772160,256,655360,655360,1000000,20260936,287367481,287.367481,2490000,4173760
4,default,160,167772160,256,655360,655360,1000000,20260936,287361911,287.361911,2490000,4173760
0,default,176,184549376,256,720896,720896,1000000,20260937,289686149,289.686149,2490000,17328448
1,default,176,184549376,256,720896,720896,1000000,20260937,289458679,289.458679,2490000,17328448
2,default,176,184549376,256,720896,720896,1000000,20260937,289741314,289.741314,2490000,17328448
3,default,176,184549376,256,720896,720896,1000000,20260937,288447043,288.447043,2490000,17328448
4,default,176,184549376,256,720896,720896,1000000,20260937,289498049,289.498049,2490000,17328448
0,default,184,192937984,256,753664,753664,1000000,20260938,304963246,304.963246,2490000,46662848
1,default,184,192937984,256,753664,753664,1000000,20260938,300653609,300.653609,2490000,46662848
2,default,184,192937984,256,753664,753664,1000000,20260938,300738834,300.738834,2490000,46662848
3,default,184,192937984,256,753664,753664,1000000,20260938,298929986,298.929986,2490000,46662848
4,default,184,192937984,256,753664,753664,1000000,20260938,302787319,302.787319,2490000,46662848
0,default,192,201326592,256,786432,786432,1000000,20260939,327096594,327.096594,2490000,8293568
1,default,192,201326592,256,786432,786432,1000000,20260939,320989602,320.989602,2490000,8293568
2,default,192,201326592,256,786432,786432,1000000,20260939,322166687,322.166687,2490000,8293568
3,default,192,201326592,256,786432,786432,1000000,20260939,322880490,322.88049,2490000,8293568
4,default,192,201326592,256,786432,786432,1000000,20260939,320195422,320.195422,2490000,8293568
0,default,200,209715200,256,819200,819200,1000000,20260940,532676367,532.676367,2490000,44040064
1,default,200,209715200,256,819200,819200,1000000,20260940,533194216,533.194216,2490000,44040064
2,default,200,209715200,256,819200,819200,1000000,20260940,532979855,532.979855,2490000,44040064
3,default,200,209715200,256,819200,819200,1000000,20260940,534277026,534.277026,2490000,44040064
4,default,200,209715200,256,819200,819200,1000000,20260940,535966616,535.966616,2490000,44040064
0,default,208,218103808,256,851968,851968,1000000,20260941,634541129,634.541129,2490000,36958080
1,default,208,218103808,256,851968,851968,1000000,20260941,634545936,634.545936,2490000,36958080
2,default,208,218103808,256,851968,851968,1000000,20260941,634502746,634.502746,2490000,36958080
3,default,208,218103808,256,851968,851968,1000000,20260941,634521949,634.521949,2490000,36958080
4,default,208,218103808,256,851968,851968,1000000,20260941,634562165,634.562165,2490000,36958080
0,default,224,234881024,256,917504,917504,1000000,20260942,634727856,634.727856,2490000,46008384
1,default,224,234881024,256,917504,917504,1000000,20260942,634775825,634.775825,2490000,46008384
2,default,224,234881024,256,917504,917504,1000000,20260942,634742259,634.742259,2490000,46008384
3,default,224,234881024,256,917504,917504,1000000,20260942,634742274,634.742274,2490000,46008384
4,default,224,234881024,256,917504,917504,1000000,20260942,634758975,634.758975,2490000,46008384
0,default,256,268435456,256,1048576,1048576,1000000,20260943,634867052,634.867052,2490000,15100736
1,default,256,268435456,256,1048576,1048576,1000000,20260943,634903777,634.903777,2490000,15100736
2,default,256,268435456,256,1048576,1048576,1000000,20260943,634903781,634.903781,2490000,15100736
3,default,256,268435456,256,1048576,1048576,1000000,20260943,634913368,634.913368,2490000,15100736
4,default,256,268435456,256,1048576,1048576,1000000,20260943,634905521,634.905521,2490000,15100736
0,default,320,335544320,256,1310720,1310720,1000000,20260944,635216943,635.216943,2490000,67821696
1,default,320,335544320,256,1310720,1310720,1000000,20260944,635192974,635.192974,2490000,67821696
2,default,320,335544320,256,1310720,1310720,1000000,20260944,635200345,635.200345,2490000,67821696
3,default,320,335544320,256,1310720,1310720,1000000,20260944,635212175,635.212175,2490000,67821696
4,default,320,335544320,256,1310720,1310720,1000000,20260944,635236737,635.236737,2490000,67821696
0,default,192,201326592,512,393216,393216,1000000,20260945,287714294,287.714294,2490000,45993216
1,default,192,201326592,512,393216,393216,1000000,20260945,287709277,287.709277,2490000,45993216
2,default,192,201326592,512,393216,393216,1000000,20260945,287705213,287.705213,2490000,45993216
3,default,192,201326592,512,393216,393216,1000000,20260945,287707859,287.707859,2490000,45993216
4,default,192,201326592,512,393216,393216,1000000,20260945,287708580,287.70858,2490000,45993216
0,default,256,268435456,512,524288,524288,1000000,20260946,288573602,288.573602,2490000,25741312
1,default,256,268435456,512,524288,524288,1000000,20260946,288883779,288.883779,2490000,25741312
2,default,256,268435456,512,524288,524288,1000000,20260946,288280919,288.280919,2490000,25741312
3,default,256,268435456,512,524288,524288,1000000,20260946,288522035,288.522035,2490000,25741312
4,default,256,268435456,512,524288,524288,1000000,20260946,288750156,288.750156,2490000,25741312
0,default,320,335544320,512,655360,655360,1000000,20260947,323549687,323.549687,2490000,25977984
1,default,320,335544320,512,655360,655360,1000000,20260947,322723193,322.723193,2490000,25977984
2,default,320,335544320,512,655360,655360,1000000,20260947,322644699,322.644699,2490000,25977984
3,default,320,335544320,512,655360,655360,1000000,20260947,322795184,322.795184,2490000,25977984
4,default,320,335544320,512,655360,655360,1000000,20260947,322939338,322.939338,2490000,25977984
0,default,352,369098752,512,720896,720896,1000000,20260948,379355440,379.35544,2490000,21586048
1,default,352,369098752,512,720896,720896,1000000,20260948,377878792,377.878792,2490000,21586048
2,default,352,369098752,512,720896,720896,1000000,20260948,378192748,378.192748,2490000,21586048
3,default,352,369098752,512,720896,720896,1000000,20260948,377970632,377.970632,2490000,21586048
4,default,352,369098752,512,720896,720896,1000000,20260948,377484665,377.484665,2490000,21586048
0,default,368,385875968,512,753664,753664,1000000,20260949,419965116,419.965116,2490000,83310720
1,default,368,385875968,512,753664,753664,1000000,20260949,417794944,417.794944,2490000,83310720
2,default,368,385875968,512,753664,753664,1000000,20260949,418187510,418.18751,2490000,83310720
3,default,368,385875968,512,753664,753664,1000000,20260949,418861470,418.86147,2490000,83310720
4,default,368,385875968,512,753664,753664,1000000,20260949,418114082,418.114082,2490000,83310720
0,default,384,402653184,512,786432,786432,1000000,20260950,462801971,462.801971,2490000,7690240
1,default,384,402653184,512,786432,786432,1000000,20260950,460881493,460.881493,2490000,7690240
2,default,384,402653184,512,786432,786432,1000000,20260950,461761341,461.761341,2490000,7690240
3,default,384,402653184,512,786432,786432,1000000,20260950,461458509,461.458509,2490000,7690240
4,default,384,402653184,512,786432,786432,1000000,20260950,460939384,460.939384,2490000,7690240
0,default,400,419430400,512,819200,819200,1000000,20260951,497338088,497.338088,2490000,97364608
1,default,400,419430400,512,819200,819200,1000000,20260951,497150507,497.150507,2490000,97364608
2,default,400,419430400,512,819200,819200,1000000,20260951,496622209,496.622209,2490000,97364608
3,default,400,419430400,512,819200,819200,1000000,20260951,496053985,496.053985,2490000,97364608
4,default,400,419430400,512,819200,819200,1000000,20260951,496581124,496.581124,2490000,97364608
0,default,416,436207616,512,851968,851968,1000000,20260952,528381499,528.381499,2490000,101900544
1,default,416,436207616,512,851968,851968,1000000,20260952,529113005,529.113005,2490000,101900544
2,default,416,436207616,512,851968,851968,1000000,20260952,528523410,528.52341,2490000,101900544
3,default,416,436207616,512,851968,851968,1000000,20260952,527883698,527.883698,2490000,101900544
4,default,416,436207616,512,851968,851968,1000000,20260952,528517097,528.517097,2490000,101900544
0,default,448,469762048,512,917504,917504,1000000,20260953,581959571,581.959571,2490000,47195392
1,default,448,469762048,512,917504,917504,1000000,20260953,581828131,581.828131,2490000,47195392
2,default,448,469762048,512,917504,917504,1000000,20260953,581305196,581.305196,2490000,47195392
3,default,448,469762048,512,917504,917504,1000000,20260953,581723517,581.723517,2490000,47195392
4,default,448,469762048,512,917504,917504,1000000,20260953,581573220,581.57322,2490000,47195392
0,default,512,536870912,512,1048576,1048576,1000000,20260954,627679122,627.679122,2490000,121037568
1,default,512,536870912,512,1048576,1048576,1000000,20260954,627501690,627.50169,2490000,121037568
2,default,512,536870912,512,1048576,1048576,1000000,20260954,627506633,627.506633,2490000,121037568
3,default,512,536870912,512,1048576,1048576,1000000,20260954,627515884,627.515884,2490000,121037568
4,default,512,536870912,512,1048576,1048576,1000000,20260954,627667207,627.667207,2490000,121037568
0,default,640,671088640,512,1310720,1310720,1000000,20260955,635708454,635.708454,2490000,15305472
1,default,640,671088640,512,1310720,1310720,1000000,20260955,635674880,635.67488,2490000,15305472
2,default,640,671088640,512,1310720,1310720,1000000,20260955,635722815,635.722815,2490000,15305472
3,default,640,671088640,512,1310720,1310720,1000000,20260955,635626915,635.626915,2490000,15305472
4,default,640,671088640,512,1310720,1310720,1000000,20260955,635665285,635.665285,2490000,15305472
0,default,384,402653184,1024,393216,393216,1000000,20260956,288557016,288.557016,2490000,56943616
1,default,384,402653184,1024,393216,393216,1000000,20260956,288551817,288.551817,2490000,56943616
2,default,384,402653184,1024,393216,393216,1000000,20260956,288553327,288.553327,2490000,56943616
3,default,384,402653184,1024,393216,393216,1000000,20260956,288555032,288.555032,2490000,56943616
4,default,384,402653184,1024,393216,393216,1000000,20260956,288555573,288.555573,2490000,56943616
0,default,512,536870912,1024,524288,524288,1000000,20260957,291447154,291.447154,2490000,39996672
1,default,512,536870912,1024,524288,524288,1000000,20260957,291146989,291.146989,2490000,39996672
2,default,512,536870912,1024,524288,524288,1000000,20260957,291043460,291.04346,2490000,39996672
3,default,512,536870912,1024,524288,524288,1000000,20260957,291070227,291.070227,2490000,39996672
4,default,512,536870912,1024,524288,524288,1000000,20260957,291109606,291.109606,2490000,39996672
0,default,640,671088640,1024,655360,655360,1000000,20260958,344011114,344.011114,2490000,89335040
1,default,640,671088640,1024,655360,655360,1000000,20260958,343387388,343.387388,2490000,89335040
2,default,640,671088640,1024,655360,655360,1000000,20260958,343411300,343.4113,2490000,89335040
3,default,640,671088640,1024,655360,655360,1000000,20260958,343149951,343.149951,2490000,89335040
4,default,640,671088640,1024,655360,655360,1000000,20260958,343462159,343.462159,2490000,89335040
0,default,704,738197504,1024,720896,720896,1000000,20260959,401626558,401.626558,2490000,90597376
1,default,704,738197504,1024,720896,720896,1000000,20260959,401534282,401.534282,2490000,90597376
2,default,704,738197504,1024,720896,720896,1000000,20260959,401163132,401.163132,2490000,90597376
3,default,704,738197504,1024,720896,720896,1000000,20260959,400699549,400.699549,2490000,90597376
4,default,704,738197504,1024,720896,720896,1000000,20260959,401521550,401.52155,2490000,90597376
0,default,736,771751936,1024,753664,753664,1000000,20260960,434311616,434.311616,2490000,63814400
1,default,736,771751936,1024,753664,753664,1000000,20260960,433857441,433.857441,2490000,63814400
2,default,736,771751936,1024,753664,753664,1000000,20260960,433805408,433.805408,2490000,63814400
3,default,736,771751936,1024,753664,753664,1000000,20260960,433239748,433.239748,2490000,63814400
4,default,736,771751936,1024,753664,753664,1000000,20260960,433500001,433.500001,2490000,63814400
0,default,768,805306368,1024,786432,786432,1000000,20260961,467755107,467.755107,2490000,154187008
1,default,768,805306368,1024,786432,786432,1000000,20260961,467263670,467.26367,2490000,154187008
2,default,768,805306368,1024,786432,786432,1000000,20260961,466983784,466.983784,2490000,154187008
3,default,768,805306368,1024,786432,786432,1000000,20260961,467559668,467.559668,2490000,154187008
4,default,768,805306368,1024,786432,786432,1000000,20260961,467749639,467.749639,2490000,154187008
0,default,800,838860800,1024,819200,819200,1000000,20260962,499727960,499.72796,2490000,175398912
1,default,800,838860800,1024,819200,819200,1000000,20260962,498584802,498.584802,2490000,175398912
2,default,800,838860800,1024,819200,819200,1000000,20260962,499550869,499.550869,2490000,175398912
3,default,800,838860800,1024,819200,819200,1000000,20260962,499147851,499.147851,2490000,175398912
4,default,800,838860800,1024,819200,819200,1000000,20260962,499009478,499.009478,2490000,175398912
0,default,832,872415232,1024,851968,851968,1000000,20260963,528320881,528.320881,2490000,23160320
1,default,832,872415232,1024,851968,851968,1000000,20260963,527528860,527.52886,2490000,23160320
2,default,832,872415232,1024,851968,851968,1000000,20260963,528082587,528.082587,2490000,23160320
3,default,832,872415232,1024,851968,851968,1000000,20260963,528076274,528.076274,2490000,23160320
4,default,832,872415232,1024,851968,851968,1000000,20260963,527639786,527.639786,2490000,23160320
0,default,896,939524096,1024,917504,917504,1000000,20260964,572449980,572.44998,2490000,153250304
1,default,896,939524096,1024,917504,917504,1000000,20260964,572185086,572.185086,2490000,153250304
2,default,896,939524096,1024,917504,917504,1000000,20260964,571883848,571.883848,2490000,153250304
3,default,896,939524096,1024,917504,917504,1000000,20260964,572075701,572.075701,2490000,153250304
4,default,896,939524096,1024,917504,917504,1000000,20260964,572120909,572.120909,2490000,153250304
0,default,1024,1073741824,1024,1048576,1048576,1000000,20260965,621283677,621.283677,2490000,171153920
1,default,1024,1073741824,1024,1048576,1048576,1000000,20260965,620734004,620.734004,2490000,171153920
2,default,1024,1073741824,1024,1048576,1048576,1000000,20260965,620826730,620.82673,2490000,171153920
3,default,1024,1073741824,1024,1048576,1048576,1000000,20260965,620873669,620.873669,2490000,171153920
4,default,1024,1073741824,1024,1048576,1048576,1000000,20260965,621235908,621.235908,2490000,171153920


==> anc/results/raw/l40_l2_tag_scaling_20260621T115635Z/manifest.json <==
{
  "benchmark_commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48.0",
        "32",
        "1000000",
        "5",
        "20260901",
        "0",
        "default"
      ],
      "seed": 20260901,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:37.189, P0, 2490, 9001, 34, 90.45\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:35.434, P0, 2490, 9001, 33, 39.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64.0",
        "32",
        "1000000",
        "5",
        "20260902",
        "0",
        "default"
      ],
      "seed": 20260902,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:39.327, P0, 2490, 9001, 35, 90.73\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:37.209, P0, 2490, 9001, 34, 90.45\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80.0",
        "32",
        "1000000",
        "5",
        "20260903",
        "0",
        "default"
      ],
      "seed": 20260903,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:41.736, P0, 2490, 9001, 35, 90.91\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:39.350, P0, 2490, 9001, 35, 90.73\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "32",
        "1000000",
        "5",
        "20260904",
        "0",
        "default"
      ],
      "seed": 20260904,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:44.316, P0, 2490, 9001, 35, 90.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:41.756, P0, 2490, 9001, 35, 90.91\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "32",
        "1000000",
        "5",
        "20260905",
        "0",
        "default"
      ],
      "seed": 20260905,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:47.072, P0, 2490, 9001, 35, 90.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:44.336, P0, 2490, 9001, 35, 90.95\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "32",
        "1000000",
        "5",
        "20260906",
        "0",
        "default"
      ],
      "seed": 20260906,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:50.136, P0, 2490, 9001, 35, 91.02\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:47.094, P0, 2490, 9001, 35, 90.95\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "32",
        "1000000",
        "5",
        "20260907",
        "0",
        "default"
      ],
      "seed": 20260907,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:53.813, P0, 2490, 9001, 35, 91.15\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:50.156, P0, 2490, 9001, 35, 91.02\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "32",
        "1000000",
        "5",
        "20260908",
        "0",
        "default"
      ],
      "seed": 20260908,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:58.096, P0, 2490, 9001, 35, 91.17\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:53.833, P0, 2490, 9001, 35, 91.15\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112.0",
        "32",
        "1000000",
        "5",
        "20260909",
        "0",
        "default"
      ],
      "seed": 20260909,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:03.250, P0, 2490, 9001, 35, 91.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:56:58.116, P0, 2490, 9001, 35, 90.51\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128.0",
        "32",
        "1000000",
        "5",
        "20260910",
        "0",
        "default"
      ],
      "seed": 20260910,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:09.584, P0, 2490, 9001, 35, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:03.271, P0, 2490, 9001, 35, 91.22\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160.0",
        "32",
        "1000000",
        "5",
        "20260911",
        "0",
        "default"
      ],
      "seed": 20260911,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:17.464, P0, 2490, 9001, 36, 91.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:09.604, P0, 2490, 9001, 35, 91.44\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48.0",
        "64",
        "1000000",
        "5",
        "20260912",
        "0",
        "default"
      ],
      "seed": 20260912,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:18.753, P0, 2490, 9001, 36, 90.85\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:17.484, P0, 2490, 9001, 36, 91.24\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64.0",
        "64",
        "1000000",
        "5",
        "20260913",
        "0",
        "default"
      ],
      "seed": 20260913,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:20.210, P0, 2490, 9001, 36, 91.06\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:18.773, P0, 2490, 9001, 36, 90.85\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80.0",
        "64",
        "1000000",
        "5",
        "20260914",
        "0",
        "default"
      ],
      "seed": 20260914,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:21.829, P0, 2490, 9001, 36, 90.93\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:20.230, P0, 2490, 9001, 36, 91.40\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "64",
        "1000000",
        "5",
        "20260915",
        "0",
        "default"
      ],
      "seed": 20260915,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:23.547, P0, 2490, 9001, 36, 91.06\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:21.849, P0, 2490, 9001, 36, 90.93\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "64",
        "1000000",
        "5",
        "20260916",
        "0",
        "default"
      ],
      "seed": 20260916,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:25.343, P0, 2490, 9001, 36, 91.06\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:23.569, P0, 2490, 9001, 36, 91.06\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "64",
        "1000000",
        "5",
        "20260917",
        "0",
        "default"
      ],
      "seed": 20260917,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:27.306, P0, 2490, 9001, 36, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:25.363, P0, 2490, 9001, 36, 91.06\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "64",
        "1000000",
        "5",
        "20260918",
        "0",
        "default"
      ],
      "seed": 20260918,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:29.584, P0, 2490, 9001, 36, 91.37\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:27.327, P0, 2490, 9001, 36, 91.19\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "64",
        "1000000",
        "5",
        "20260919",
        "0",
        "default"
      ],
      "seed": 20260919,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:32.167, P0, 2490, 9001, 36, 91.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:29.604, P0, 2490, 9001, 36, 91.37\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112.0",
        "64",
        "1000000",
        "5",
        "20260920",
        "0",
        "default"
      ],
      "seed": 20260920,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:35.219, P0, 2490, 9001, 36, 91.37\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:32.190, P0, 2490, 9001, 36, 91.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128.0",
        "64",
        "1000000",
        "5",
        "20260921",
        "0",
        "default"
      ],
      "seed": 20260921,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:38.941, P0, 2490, 9001, 36, 91.46\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:35.241, P0, 2490, 9001, 36, 91.37\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160.0",
        "64",
        "1000000",
        "5",
        "20260922",
        "0",
        "default"
      ],
      "seed": 20260922,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:43.542, P0, 2490, 9001, 36, 91.46\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:38.962, P0, 2490, 9001, 36, 91.30\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "48.0",
        "128",
        "1000000",
        "5",
        "20260923",
        "0",
        "default"
      ],
      "seed": 20260923,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:44.596, P0, 2490, 9001, 36, 90.21\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:43.564, P0, 2490, 9001, 36, 91.20\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "64.0",
        "128",
        "1000000",
        "5",
        "20260924",
        "0",
        "default"
      ],
      "seed": 20260924,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:45.749, P0, 2490, 9001, 36, 89.95\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:44.620, P0, 2490, 9001, 36, 90.21\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "80.0",
        "128",
        "1000000",
        "5",
        "20260925",
        "0",
        "default"
      ],
      "seed": 20260925,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:46.984, P0, 2490, 9001, 36, 90.88\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:45.769, P0, 2490, 9001, 36, 89.70\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "88.0",
        "128",
        "1000000",
        "5",
        "20260926",
        "0",
        "default"
      ],
      "seed": 20260926,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:48.272, P0, 2490, 9001, 36, 90.18\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:47.004, P0, 2490, 9001, 36, 90.88\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "92.0",
        "128",
        "1000000",
        "5",
        "20260927",
        "0",
        "default"
      ],
      "seed": 20260927,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:49.630, P0, 2490, 9001, 36, 90.14\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:48.293, P0, 2490, 9001, 36, 90.18\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "128",
        "1000000",
        "5",
        "20260928",
        "0",
        "default"
      ],
      "seed": 20260928,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:51.220, P0, 2490, 9001, 36, 91.41\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:49.650, P0, 2490, 9001, 36, 90.14\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "100.0",
        "128",
        "1000000",
        "5",
        "20260929",
        "0",
        "default"
      ],
      "seed": 20260929,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:53.349, P0, 2490, 9001, 36, 91.33\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:51.240, P0, 2490, 9001, 36, 91.41\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "104.0",
        "128",
        "1000000",
        "5",
        "20260930",
        "0",
        "default"
      ],
      "seed": 20260930,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:55.853, P0, 2490, 9001, 36, 91.35\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:53.370, P0, 2490, 9001, 36, 91.33\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "112.0",
        "128",
        "1000000",
        "5",
        "20260931",
        "0",
        "default"
      ],
      "seed": 20260931,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:58.487, P0, 2490, 9001, 36, 91.20\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:55.876, P0, 2490, 9001, 36, 91.35\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128.0",
        "128",
        "1000000",
        "5",
        "20260932",
        "0",
        "default"
      ],
      "seed": 20260932,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:01.364, P0, 2490, 9001, 36, 91.57\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:57:58.507, P0, 2490, 9001, 36, 91.20\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160.0",
        "128",
        "1000000",
        "5",
        "20260933",
        "0",
        "default"
      ],
      "seed": 20260933,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:04.592, P0, 2490, 9001, 36, 91.75\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:01.384, P0, 2490, 9001, 36, 91.57\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "96.0",
        "256",
        "1000000",
        "5",
        "20260934",
        "0",
        "default"
      ],
      "seed": 20260934,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:05.687, P0, 2490, 9001, 36, 89.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:04.612, P0, 2490, 9001, 36, 91.75\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "128.0",
        "256",
        "1000000",
        "5",
        "20260935",
        "0",
        "default"
      ],
      "seed": 20260935,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:06.934, P0, 2490, 9001, 36, 89.77\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:05.707, P0, 2490, 9001, 36, 89.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "160.0",
        "256",
        "1000000",
        "5",
        "20260936",
        "0",
        "default"
      ],
      "seed": 20260936,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:08.277, P0, 2490, 9001, 36, 90.27\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:06.953, P0, 2490, 9001, 36, 89.77\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "176.0",
        "256",
        "1000000",
        "5",
        "20260937",
        "0",
        "default"
      ],
      "seed": 20260937,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:09.682, P0, 2490, 9001, 36, 91.19\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:08.298, P0, 2490, 9001, 36, 90.56\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "184.0",
        "256",
        "1000000",
        "5",
        "20260938",
        "0",
        "default"
      ],
      "seed": 20260938,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:11.164, P0, 2490, 9001, 36, 91.22\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:09.705, P0, 2490, 9001, 36, 90.87\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192.0",
        "256",
        "1000000",
        "5",
        "20260939",
        "0",
        "default"
      ],
      "seed": 20260939,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:12.734, P0, 2490, 9001, 36, 91.04\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:11.184, P0, 2490, 9001, 36, 91.22\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "200.0",
        "256",
        "1000000",
        "5",
        "20260940",
        "0",
        "default"
      ],
      "seed": 20260940,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:14.976, P0, 2490, 9001, 36, 91.48\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:12.755, P0, 2490, 9001, 36, 91.04\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "208.0",
        "256",
        "1000000",
        "5",
        "20260941",
        "0",
        "default"
      ],
      "seed": 20260941,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:17.585, P0, 2490, 9001, 36, 91.64\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:14.996, P0, 2490, 9001, 36, 91.48\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "224.0",
        "256",
        "1000000",
        "5",
        "20260942",
        "0",
        "default"
      ],
      "seed": 20260942,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:20.329, P0, 2490, 9001, 36, 91.35\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:17.607, P0, 2490, 9001, 36, 91.40\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256.0",
        "256",
        "1000000",
        "5",
        "20260943",
        "0",
        "default"
      ],
      "seed": 20260943,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:23.312, P0, 2490, 9001, 36, 91.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:20.350, P0, 2490, 9001, 36, 91.35\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320.0",
        "256",
        "1000000",
        "5",
        "20260944",
        "0",
        "default"
      ],
      "seed": 20260944,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:26.666, P0, 2490, 9001, 36, 91.68\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:23.332, P0, 2490, 9001, 36, 91.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "192.0",
        "512",
        "1000000",
        "5",
        "20260945",
        "0",
        "default"
      ],
      "seed": 20260945,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:27.848, P0, 2490, 9001, 36, 89.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:26.687, P0, 2490, 9001, 36, 91.68\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "256.0",
        "512",
        "1000000",
        "5",
        "20260946",
        "0",
        "default"
      ],
      "seed": 20260946,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:29.169, P0, 2490, 9001, 36, 89.98\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:27.868, P0, 2490, 9001, 36, 89.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "320.0",
        "512",
        "1000000",
        "5",
        "20260947",
        "0",
        "default"
      ],
      "seed": 20260947,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:30.714, P0, 2490, 9001, 36, 91.24\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:29.189, P0, 2490, 9001, 36, 89.98\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "352.0",
        "512",
        "1000000",
        "5",
        "20260948",
        "0",
        "default"
      ],
      "seed": 20260948,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:32.496, P0, 2490, 9001, 36, 91.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:30.734, P0, 2490, 9001, 36, 91.07\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "368.0",
        "512",
        "1000000",
        "5",
        "20260949",
        "0",
        "default"
      ],
      "seed": 20260949,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:34.430, P0, 2490, 9001, 36, 91.44\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:32.516, P0, 2490, 9001, 36, 91.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384.0",
        "512",
        "1000000",
        "5",
        "20260950",
        "0",
        "default"
      ],
      "seed": 20260950,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:36.561, P0, 2490, 9001, 36, 90.82\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:34.450, P0, 2490, 9001, 36, 91.13\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "400.0",
        "512",
        "1000000",
        "5",
        "20260951",
        "0",
        "default"
      ],
      "seed": 20260951,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:38.831, P0, 2490, 9001, 36, 91.41\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:36.582, P0, 2490, 9001, 36, 90.82\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "416.0",
        "512",
        "1000000",
        "5",
        "20260952",
        "0",
        "default"
      ],
      "seed": 20260952,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:41.262, P0, 2490, 9001, 36, 91.46\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:38.851, P0, 2490, 9001, 36, 90.82\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "448.0",
        "512",
        "1000000",
        "5",
        "20260953",
        "0",
        "default"
      ],
      "seed": 20260953,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:43.977, P0, 2490, 9001, 36, 91.55\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:41.282, P0, 2490, 9001, 36, 91.46\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "512.0",
        "512",
        "1000000",
        "5",
        "20260954",
        "0",
        "default"
      ],
      "seed": 20260954,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:47.081, P0, 2490, 9001, 36, 91.61\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:43.996, P0, 2490, 9001, 36, 91.55\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "640.0",
        "512",
        "1000000",
        "5",
        "20260955",
        "0",
        "default"
      ],
      "seed": 20260955,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:50.608, P0, 2490, 9001, 36, 91.66\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:47.103, P0, 2490, 9001, 36, 91.61\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "384.0",
        "1024",
        "1000000",
        "5",
        "20260956",
        "0",
        "default"
      ],
      "seed": 20260956,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:51.925, P0, 2490, 9001, 36, 88.85\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:50.629, P0, 2490, 9001, 36, 91.66\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "512.0",
        "1024",
        "1000000",
        "5",
        "20260957",
        "0",
        "default"
      ],
      "seed": 20260957,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:53.439, P0, 2490, 9001, 36, 89.53\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:51.946, P0, 2490, 9001, 36, 88.85\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "640.0",
        "1024",
        "1000000",
        "5",
        "20260958",
        "0",
        "default"
      ],
      "seed": 20260958,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:55.245, P0, 2490, 9001, 36, 91.37\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:53.459, P0, 2490, 9001, 36, 90.30\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "704.0",
        "1024",
        "1000000",
        "5",
        "20260959",
        "0",
        "default"
      ],
      "seed": 20260959,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:57.298, P0, 2490, 9001, 36, 91.39\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:55.269, P0, 2490, 9001, 36, 91.04\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "736.0",
        "1024",
        "1000000",
        "5",
        "20260960",
        "0",
        "default"
      ],
      "seed": 20260960,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:59.500, P0, 2490, 9001, 36, 91.13\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:57.320, P0, 2490, 9001, 36, 91.39\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "768.0",
        "1024",
        "1000000",
        "5",
        "20260961",
        "0",
        "default"
      ],
      "seed": 20260961,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:01.856, P0, 2490, 9001, 36, 91.86\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:58:59.521, P0, 2490, 9001, 36, 91.13\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "800.0",
        "1024",
        "1000000",
        "5",
        "20260962",
        "0",
        "default"
      ],
      "seed": 20260962,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:04.369, P0, 2490, 9001, 36, 91.13\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:01.874, P0, 2490, 9001, 36, 91.21\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "832.0",
        "1024",
        "1000000",
        "5",
        "20260963",
        "0",
        "default"
      ],
      "seed": 20260963,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:07.043, P0, 2490, 9001, 36, 91.15\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:04.389, P0, 2490, 9001, 36, 91.13\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "896.0",
        "1024",
        "1000000",
        "5",
        "20260964",
        "0",
        "default"
      ],
      "seed": 20260964,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:09.998, P0, 2490, 9001, 36, 91.13\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:07.066, P0, 2490, 9001, 36, 90.25\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_latency",
        "1024.0",
        "1024",
        "1000000",
        "5",
        "20260965",
        "0",
        "default"
      ],
      "seed": 20260965,
      "stderr": "",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:13.388, P0, 2490, 9001, 36, 91.42\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 11:59:10.018, P0, 2490, 9001, 36, 91.13\n"
      }
    }
  ],
  "completed_utc": "20260621T115913Z",
  "config": {
    "accesses": 1000000,
    "campaign": "l40_l2_tag_scaling",
    "condition_groups": [
      {
        "footprints_mib": [
          48,
          64,
          80,
          88,
          92,
          96,
          100,
          104,
          112,
          128,
          160
        ],
        "line_bytes": [
          32,
          64,
          128
        ]
      },
      {
        "footprints_mib": [
          96,
          128,
          160,
          176,
          184,
          192,
          200,
          208,
          224,
          256,
          320
        ],
        "line_bytes": [
          256
        ]
      },
      {
        "footprints_mib": [
          192,
          256,
          320,
          352,
          368,
          384,
          400,
          416,
          448,
          512,
          640
        ],
        "line_bytes": [
          512
        ]
      },
      {
        "footprints_mib": [
          384,
          512,
          640,
          704,
          736,
          768,
          800,
          832,
          896,
          1024
        ],
        "line_bytes": [
          1024
        ]
      }
    ],
    "prefetch_modes": [
      "default"
    ],
    "repetitions": 5,
    "seed": 20260901
  },
  "config_path": "config/tag_scaling.json",
  "cwd": "/workspace/l40-l2-topology",
  "device": 0,
  "environment": {
    "CUDA_HOME": "/usr/local/cuda",
    "CUDA_VISIBLE_DEVICES": null,
    "NVIDIA_DRIVER_CAPABILITIES": "all",
    "NVIDIA_VISIBLE_DEVICES": "void"
  },
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "l2_latency.csv": "02bd83d19bec527dfe2b8c9db7934371f8649e6be95692ebe06bf1555830473c"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_l2_tag_scaling_20260621T115635Z",
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "7164b8888e175e7e0409bfd03060264fe13d44390513d80935156aa753af8d4e",
    "config/tag_scaling.json": "717e2e75aa5f9a31bd31f211d8f3adc9f8f4130fbd10561906b7dc17a0698304",
    "scripts/run_experiments.py": "315b68bbf1ab91567b9915cfaeeab75132fb70c98593962a35290d634506e778",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T115635Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"46 bits physical, 57 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"GenuineIntel\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"Intel(R) Xeon(R) Gold 5418Y\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"6\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"143\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"8\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"25%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"3800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"800.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"4000.00\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush dts acpi mmx fxsr sse sse2 ss ht tm pbe syscall nx pdpe1gb rdtscp lm constant_tsc art arch_perfmon pebs bts rep_good nopl xtopology nonstop_tsc cpuid aperfmperf tsc_known_freq pni pclmulqdq dtes64 monitor ds_cpl smx est tm2 ssse3 sdbg fma cx16 xtpr pdcm pcid dca sse4_1 sse4_2 x2apic movbe popcnt tsc_deadline_timer aes xsave avx f16c rdrand lahf_lm abm 3dnowprefetch cpuid_fault epb cat_l3 cat_l2 cdp_l3 cdp_l2 ssbd mba ibrs ibpb stibp ibrs_enhanced fsgsbase tsc_adjust bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb intel_pt avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local split_lock_detect user_shstk avx_vnni avx512_bf16 wbnoinvd dtherm ida arat pln pts hfi avx512vbmi umip pku ospke waitpkg avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg tme avx512_vpopcntdq la57 rdpid bus_lock_detect cldemote movdiri movdir64b enqcmd fsrm md_clear serialize tsxldtrk pconfig arch_lbr ibt amx_bf16 avx512_fp16 amx_tile amx_int8 flush_l1d arch_capabilities ibpb_exit_to_user\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"2.3 MiB (48 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"1.5 MiB (48 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"96 MiB (48 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"90 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"4\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-11\"\n      },{\n         \"field\": \"NUMA node1 CPU(s):\",\n         \"data\": \"12-23\"\n      },{\n         \"field\": \"NUMA node2 CPU(s):\",\n         \"data\": \"24-35\"\n      },{\n         \"field\": \"NUMA node3 CPU(s):\",\n         \"data\": \"36-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; PBRSB-eIBRS SW sequence; BHI BHI_DIS_S\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "numactl_hardware": {
      "command": [
        "numactl",
        "--hardware"
      ],
      "error": "FileNotFoundError(2, 'No such file or directory')"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 11:56:35 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 1074 KB/s\n        Rx Throughput                                  : 341 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732324308113 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 0 %\n        Memory                                         : 0 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 33 C\n        GPU T.Limit Temp                               : 55 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 37.30 W\n        Instantaneous Power Draw                       : 88.57 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-11\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "ad80b468a24e",
    "6.8.0-111-generic",
    "#111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC ",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40_l2_topology_20260621T130226Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_l2_topology_20260621T130226Z/manifest.json <==
{
  "completed_utc": "20260621T130516Z",
  "config": {
    "campaign": "l40_l2_topology",
    "description": "Per-SM L2 access-latency topology of one NVIDIA L40. The slice_sweep run measures isolated single-line L2-hit latency from every physical SM to 256 consecutive 128 B lines (each line owned by one L2 slice). The chain_uniform run measures the per-SM average latency to a 2 MiB random chain that touches the whole slice ensemble.",
    "runs": [
      {
        "arena_mib": 16,
        "measured": 8192,
        "mode": "single",
        "name": "slice_sweep",
        "offset_count": 256,
        "offset_start_bytes": 0,
        "offset_step_bytes": 128,
        "reps": 4,
        "seed": 1,
        "warm": 2000
      },
      {
        "footprint_mib": 2,
        "line_bytes": 128,
        "measured": 8192,
        "mode": "chain",
        "name": "chain_uniform",
        "reps": 16,
        "seed": 11,
        "warm": 4000
      }
    ]
  },
  "config_path": "config/topology.json",
  "device": 0,
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "topology_chain_uniform.csv": "52ce5ffa4475b69e5e19eadcdac8d753fbbdd7574b2b6aa33c7adc302740ed7e",
    "topology_slice_sweep.csv": "8a0bcf42a1adb2b781d54155fc122490668d5ee455adfadc26b4dc0113e03d4b"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_l2_topology_20260621T130226Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "single",
        "16",
        "0",
        "128",
        "256",
        "2000",
        "8192",
        "4",
        "1",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 8192,
        "mode": "single",
        "name": "slice_sweep",
        "offset_count": 256,
        "offset_start_bytes": 0,
        "offset_step_bytes": 128,
        "reps": 4,
        "seed": 1,
        "warm": 2000
      },
      "name": "slice_sweep",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:05:12.650, P0, 2490, 9001, 36, 91.50, 100\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:02:26.825, P0, 2490, 9001, 28, 42.31, 10\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "chain",
        "2",
        "128",
        "4000",
        "8192",
        "16",
        "11",
        "0"
      ],
      "config": {
        "footprint_mib": 2,
        "line_bytes": 128,
        "measured": 8192,
        "mode": "chain",
        "name": "chain_uniform",
        "reps": 16,
        "seed": 11,
        "warm": 4000
      },
      "name": "chain_uniform",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:05:16.011, P0, 2490, 9001, 36, 91.55, 100\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 13:05:12.710, P0, 2490, 9001, 36, 91.79, 52\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "f22f502c4161a194c0b2783a7d3da875324256e3f7e8526754eb7ced3fb5048b",
    "config/topology.json": "e56c3e7e7841eefd57713e95a63bb0fa1ac8b0e51762aa42c45a18f5c90e7ad3",
    "scripts/run_topology.py": "99f0fc666e5080e0104a795b9a726323def1d15cf2658dd571fa0261c21ddcf8",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/l2_topology.cu": "e2ede6185284854e4987b8b638cbeb268a56fbc8a048407f597ab6a23aa76fb4",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T130226Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"46 bits physical, 57 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"GenuineIntel\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"Intel(R) Xeon(R) Gold 5418Y\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"6\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"143\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"8\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"25%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"3800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"800.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"4000.00\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush dts acpi mmx fxsr sse sse2 ss ht tm pbe syscall nx pdpe1gb rdtscp lm constant_tsc art arch_perfmon pebs bts rep_good nopl xtopology nonstop_tsc cpuid aperfmperf tsc_known_freq pni pclmulqdq dtes64 monitor ds_cpl smx est tm2 ssse3 sdbg fma cx16 xtpr pdcm pcid dca sse4_1 sse4_2 x2apic movbe popcnt tsc_deadline_timer aes xsave avx f16c rdrand lahf_lm abm 3dnowprefetch cpuid_fault epb cat_l3 cat_l2 cdp_l3 cdp_l2 ssbd mba ibrs ibpb stibp ibrs_enhanced fsgsbase tsc_adjust bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb intel_pt avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local split_lock_detect user_shstk avx_vnni avx512_bf16 wbnoinvd dtherm ida arat pln pts hfi avx512vbmi umip pku ospke waitpkg avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg tme avx512_vpopcntdq la57 rdpid bus_lock_detect cldemote movdiri movdir64b enqcmd fsrm md_clear serialize tsxldtrk pconfig arch_lbr ibt amx_bf16 avx512_fp16 amx_tile amx_int8 flush_l1d arch_capabilities ibpb_exit_to_user\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"2.3 MiB (48 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"1.5 MiB (48 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"96 MiB (48 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"90 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"4\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-11\"\n      },{\n         \"field\": \"NUMA node1 CPU(s):\",\n         \"data\": \"12-23\"\n      },{\n         \"field\": \"NUMA node2 CPU(s):\",\n         \"data\": \"24-35\"\n      },{\n         \"field\": \"NUMA node3 CPU(s):\",\n         \"data\": \"36-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; PBRSB-eIBRS SW sequence; BHI BHI_DIS_S\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 13:02:26 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 1513 KB/s\n        Rx Throughput                                  : 341 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732364359669 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 10 %\n        Memory                                         : 1 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 28 C\n        GPU T.Limit Temp                               : 60 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 39.67 W\n        Instantaneous Power Draw                       : 80.70 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-11\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "ad80b468a24e",
    "6.8.0-111-generic",
    "#111~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Tue Apr 14 17:13:45 UTC ",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40_l2_topology_20260621T130226Z/topology_chain_uniform.csv <==
mode,probe_id,probe_bytes,rep,block,smid,turn,measured,elapsed_cycles,cycles_per_access,core_clock_khz
chain,0,2097152,0,0,0,10,8192,2287044,279.180175781,2490000
chain,0,2097152,0,1,2,87,8192,2408484,294.004394531,2490000
chain,0,2097152,0,2,4,107,8192,2512636,306.718261719,2490000
chain,0,2097152,0,3,6,109,8192,2500704,305.26171875,2490000
chain,0,2097152,0,4,8,113,8192,2388880,291.611328125,2490000
chain,0,2097152,0,5,10,68,8192,2274754,277.679931641,2490000
chain,0,2097152,0,6,12,80,8192,2276354,277.875244141,2490000
chain,0,2097152,0,7,14,106,8192,2389636,291.703613281,2490000
chain,0,2097152,0,8,16,114,8192,2514454,306.940185547,2490000
chain,0,2097152,0,9,18,112,8192,2408012,293.946777344,2490000
chain,0,2097152,0,10,20,73,8192,2290885,279.649047852,2490000
chain,0,2097152,0,11,22,128,8192,2496556,304.755371094,2490000
chain,0,2097152,0,12,24,2,8192,2189132,267.228027344,2490000
chain,0,2097152,0,13,26,33,8192,2310991,282.103393555,2490000
chain,0,2097152,0,14,28,53,8192,2415308,294.837402344,2490000
chain,0,2097152,0,15,30,55,8192,2402517,293.276000977,2490000
chain,0,2097152,0,16,32,93,8192,2289648,279.498046875,2490000
chain,0,2097152,0,17,34,46,8192,2177171,265.767944336,2490000
chain,0,2097152,0,18,36,101,8192,2178685,265.952758789,2490000
chain,0,2097152,0,19,38,124,8192,2291576,279.733398438,2490000
chain,0,2097152,0,20,40,131,8192,2415469,294.857055664,2490000
chain,0,2097152,0,21,42,92,8192,2308616,281.813476562,2490000
chain,0,2097152,0,22,44,51,8192,2193374,267.745849609,2490000
chain,0,2097152,0,23,46,67,8192,2317130,282.852783203,2490000
chain,0,2097152,0,24,48,0,8192,2107363,257.246459961,2490000
chain,0,2097152,0,25,50,18,8192,2228667,272.054077148,2490000
chain,0,2097152,0,26,52,31,8192,2333072,284.798828125,2490000
chain,0,2097152,0,27,54,34,8192,2320389,283.250610352,2490000
chain,0,2097152,0,28,56,21,8192,2208355,269.574584961,2490000
chain,0,2097152,0,29,58,6,8192,2095664,255.818359375,2490000
chain,0,2097152,0,30,60,15,8192,2096866,255.965087891,2490000
chain,0,2097152,0,31,62,30,8192,2210105,269.788208008,2490000
chain,0,2097152,0,32,64,39,8192,2333706,284.876220703,2490000
chain,0,2097152,0,33,66,27,8192,2227017,271.852661133,2490000
chain,0,2097152,0,34,68,9,8192,2111856,257.794921875,2490000
chain,0,2097152,0,35,70,89,8192,2399213,292.872680664,2490000
chain,0,2097152,0,36,72,5,8192,2279009,278.19934082,2490000
chain,0,2097152,0,37,74,65,8192,2400720,293.056640625,2490000
chain,0,2097152,0,38,76,86,8192,2505100,305.798339844,2490000
chain,0,2097152,0,39,78,88,8192,2492830,304.300537109,2490000
chain,0,2097152,0,40,80,71,8192,2380848,290.630859375,2490000
chain,0,2097152,0,41,82,25,8192,2266917,276.723266602,2490000
chain,0,2097152,0,42,84,58,8192,2268339,276.896850586,2490000
chain,0,2097152,0,43,86,85,8192,2381562,290.718017578,2490000
chain,0,2097152,0,44,88,94,8192,2506579,305.978881836,2490000
chain,0,2097152,0,45,90,81,8192,2399270,292.879638672,2490000
chain,0,2097152,0,46,92,40,8192,2282967,278.682495117,2490000
chain,0,2097152,0,47,94,135,8192,2488894,303.820068359,2490000
chain,0,2097152,0,48,96,7,8192,2181520,266.298828125,2490000
chain,0,2097152,0,49,98,76,8192,2301487,280.943237305,2490000
chain,0,2097152,0,50,100,97,8192,2406122,293.716064453,2490000
chain,0,2097152,0,51,102,99,8192,2393543,292.180541992,2490000
chain,0,2097152,0,52,104,38,8192,2281816,278.541992188,2490000
chain,0,2097152,0,53,106,11,8192,2169332,264.811035156,2490000
chain,0,2097152,0,54,108,26,8192,2170733,264.982055664,2490000
chain,0,2097152,0,55,110,52,8192,2284035,278.812866211,2490000
chain,0,2097152,0,56,112,61,8192,2407467,293.880249023,2490000
chain,0,2097152,0,57,114,48,8192,2300932,280.875488281,2490000
chain,0,2097152,0,58,116,16,8192,2185568,266.79296875,2490000
chain,0,2097152,0,59,118,45,8192,2308343,281.780151367,2490000
chain,0,2097152,0,60,120,1,8192,2099606,256.299560547,2490000
chain,0,2097152,0,61,122,24,8192,2220100,271.008300781,2490000
chain,0,2097152,0,62,124,42,8192,2324192,283.71484375,2490000
chain,0,2097152,0,63,126,44,8192,2311973,282.223266602,2490000
chain,0,2097152,0,64,128,28,8192,2200248,268.584960938,2490000
chain,0,2097152,0,65,130,8,8192,2087537,254.826293945,2490000
chain,0,2097152,0,66,132,20,8192,2088652,254.962402344,2490000
chain,0,2097152,0,67,134,41,8192,2202362,268.843017578,2490000
chain,0,2097152,0,68,136,50,8192,2325779,283.908569336,2490000
chain,0,2097152,0,69,138,37,8192,2219257,270.905395508,2490000
chain,0,2097152,0,70,140,12,8192,2103650,256.793212891,2490000
chain,0,2097152,0,71,1,23,8192,2230036,272.221191406,2490000
chain,0,2097152,0,72,3,117,8192,2351748,287.078613281,2490000
chain,0,2097152,0,73,5,133,8192,2456092,299.815917969,2490000
chain,0,2097152,0,74,7,134,8192,2443505,298.279418945,2490000
chain,0,2097152,0,75,9,130,8192,2330593,284.49621582,2490000
chain,0,2097152,0,76,11,90,8192,2218196,270.775878906,2490000
chain,0,2097152,0,77,13,111,8192,2219577,270.944458008,2490000
chain,0,2097152,0,78,15,132,8192,2332582,284.739013672,2490000
chain,0,2097152,0,79,17,137,8192,2456585,299.876098633,2490000
chain,0,2097152,0,80,19,121,8192,2349513,286.805786133,2490000
chain,0,2097152,0,81,21,84,8192,2234249,272.735473633,2490000
chain,0,2097152,0,82,23,110,8192,2440139,297.868530273,2490000
chain,0,2097152,0,83,25,32,8192,2148276,262.240722656,2490000
chain,0,2097152,0,84,27,126,8192,2269713,277.064575195,2490000
chain,0,2097152,0,85,29,139,8192,2374098,289.806884766,2490000
chain,0,2097152,0,86,31,140,8192,2361281,288.24230957,2490000
chain,0,2097152,0,87,33,122,8192,2248731,274.503295898,2490000
chain,0,2097152,0,88,35,79,8192,2136292,260.777832031,2490000
chain,0,2097152,0,89,37,120,8192,2137794,260.961181641,2490000
chain,0,2097152,0,90,39,138,8192,2250738,274.748291016,2490000
chain,0,2097152,0,91,41,141,8192,2374449,289.849731445,2490000
chain,0,2097152,0,92,43,136,8192,2267730,276.822509766,2490000
chain,0,2097152,0,93,45,105,8192,2152548,262.762207031,2490000
chain,0,2097152,0,94,47,100,8192,2267258,276.764892578,2490000
chain,0,2097152,0,95,49,3,8192,2058659,251.301147461,2490000
chain,0,2097152,0,96,51,43,8192,2179226,266.018798828,2490000
chain,0,2097152,0,97,53,64,8192,2283375,278.732299805,2490000
chain,0,2097152,0,98,55,66,8192,2270996,277.221191406,2490000
chain,0,2097152,0,99,57,49,8192,2159262,263.581787109,2490000
chain,0,2097152,0,100,59,14,8192,2046297,249.792114258,2490000
chain,0,2097152,0,101,61,36,8192,2047376,249.923828125,2490000
chain,0,2097152,0,102,63,63,8192,2161283,263.828491211,2490000
chain,0,2097152,0,103,65,72,8192,2284687,278.892456055,2490000
chain,0,2097152,0,104,67,59,8192,2178366,265.913818359,2490000
chain,0,2097152,0,105,69,22,8192,2062562,251.777587891,2490000
chain,0,2097152,0,106,71,56,8192,2358310,287.879638672,2490000
chain,0,2097152,0,107,73,13,8192,2222247,271.270385742,2490000
chain,0,2097152,0,108,75,98,8192,2342545,285.955200195,2490000
chain,0,2097152,0,109,77,116,8192,2447107,298.719116211,2490000
chain,0,2097152,0,110,79,118,8192,2434458,297.175048828,2490000
chain,0,2097152,0,111,81,103,8192,2322702,283.532958984,2490000
chain,0,2097152,0,112,83,57,8192,2210188,269.798339844,2490000
chain,0,2097152,0,113,85,91,8192,2211489,269.95715332,2490000
chain,0,2097152,0,114,87,115,8192,2324833,283.79309082,2490000
chain,0,2097152,0,115,89,123,8192,2448357,298.871704102,2490000
chain,0,2097152,0,116,91,129,8192,2341735,285.856323242,2490000
chain,0,2097152,0,117,93,95,8192,2226442,271.782470703,2490000
chain,0,2097152,0,118,95,119,8192,2431553,296.82043457,2490000
chain,0,2097152,0,119,97,17,8192,2132148,260.271972656,2490000
chain,0,2097152,0,120,99,108,8192,2252777,274.997192383,2490000
chain,0,2097152,0,121,101,125,8192,2356994,287.718994141,2490000
chain,0,2097152,0,122,103,127,8192,2344874,286.239501953,2490000
chain,0,2097152,0,123,105,82,8192,2233090,272.593994141,2490000
chain,0,2097152,0,124,107,35,8192,2119359,258.71081543,2490000
chain,0,2097152,0,125,109,69,8192,2120714,258.876220703,2490000
chain,0,2097152,0,126,111,96,8192,2234611,272.779663086,2490000
chain,0,2097152,0,127,113,104,8192,2358708,287.928222656,2490000
chain,0,2097152,0,128,115,102,8192,2252258,274.933837891,2490000
chain,0,2097152,0,129,117,62,8192,2135736,260.709960938,2490000
chain,0,2097152,0,130,119,78,8192,2267286,276.768310547,2490000
chain,0,2097152,0,131,121,4,8192,2058597,251.293579102,2490000
chain,0,2097152,0,132,123,54,8192,2179244,266.020996094,2490000
chain,0,2097152,0,133,125,75,8192,2283233,278.71496582,2490000
chain,0,2097152,0,134,127,77,8192,2270962,277.217041016,2490000
chain,0,2097152,0,135,129,60,8192,2159270,263.582763672,2490000
chain,0,2097152,0,136,131,19,8192,2046658,249.836181641,2490000
chain,0,2097152,0,137,133,47,8192,2047379,249.924194336,2490000
chain,0,2097152,0,138,135,74,8192,2161199,263.818237305,2490000
chain,0,2097152,0,139,137,83,8192,2284696,278.893554688,2490000
chain,0,2097152,0,140,139,70,8192,2178422,265.920654297,2490000
chain,0,2097152,0,141,141,29,8192,2062642,251.787353516,2490000
chain,0,2097152,1,0,0,37,8192,2287259,279.206420898,2490000
chain,0,2097152,1,1,2,81,8192,2408631,294.022338867,2490000
chain,0,2097152,1,2,4,108,8192,2512897,306.75012207,2490000
chain,0,2097152,1,3,6,124,8192,2500667,305.257202148,2490000
chain,0,2097152,1,4,8,112,8192,2388889,291.612426758,2490000
chain,0,2097152,1,5,10,66,8192,2274788,277.684082031,2490000
chain,0,2097152,1,6,12,102,8192,2276446,277.886474609,2490000
chain,0,2097152,1,7,14,121,8192,2389610,291.700439453,2490000
chain,0,2097152,1,8,16,123,8192,2514434,306.937744141,2490000
chain,0,2097152,1,9,18,105,8192,2408031,293.94909668,2490000
chain,0,2097152,1,10,20,75,8192,2291003,279.663452148,2490000
chain,0,2097152,1,11,22,118,8192,2496531,304.752319336,2490000
chain,0,2097152,1,12,24,3,8192,2189115,267.225952148,2490000
chain,0,2097152,1,13,26,70,8192,2310788,282.078613281,2490000
chain,0,2097152,1,14,28,99,8192,2415052,294.806152344,2490000
chain,0,2097152,1,15,30,78,8192,2402459,293.268920898,2490000
chain,0,2097152,1,16,32,103,8192,2289671,279.500854492,2490000
chain,0,2097152,1,17,34,55,8192,2177278,265.781005859,2490000
chain,0,2097152,1,18,36,92,8192,2178695,265.953979492,2490000
chain,0,2097152,1,19,38,113,8192,2291586,279.734619141,2490000
chain,0,2097152,1,20,40,115,8192,2415465,294.856567383,2490000
chain,0,2097152,1,21,42,95,8192,2308611,281.812866211,2490000
chain,0,2097152,1,22,44,11,8192,2193428,267.752441406,2490000
chain,0,2097152,1,23,46,47,8192,2317410,282.886962891,2490000
chain,0,2097152,1,24,48,0,8192,2107548,257.269042969,2490000
chain,0,2097152,1,25,50,13,8192,2228591,272.044799805,2490000
chain,0,2097152,1,26,52,27,8192,2333073,284.798950195,2490000
chain,0,2097152,1,27,54,98,8192,2320173,283.224243164,2490000
chain,0,2097152,1,28,56,31,8192,2208286,269.566162109,2490000
chain,0,2097152,1,29,58,9,8192,2095584,255.80859375,2490000
chain,0,2097152,1,30,60,23,8192,2096904,255.969726562,2490000
chain,0,2097152,1,31,62,40,8192,2209913,269.764770508,2490000
chain,0,2097152,1,32,64,43,8192,2333791,284.88659668,2490000
chain,0,2097152,1,33,66,24,8192,2226887,271.836791992,2490000
chain,0,2097152,1,34,68,4,8192,2111823,257.790893555,2490000
chain,0,2097152,1,35,70,100,8192,2399131,292.862670898,2490000
chain,0,2097152,1,36,72,22,8192,2278904,278.186523438,2490000
chain,0,2097152,1,37,74,91,8192,2400755,293.060913086,2490000
chain,0,2097152,1,38,76,117,8192,2505032,305.790039062,2490000
chain,0,2097152,1,39,78,132,8192,2492829,304.300415039,2490000
chain,0,2097152,1,40,80,120,8192,2380730,290.616455078,2490000
chain,0,2097152,1,41,82,77,8192,2266832,276.712890625,2490000
chain,0,2097152,1,42,84,111,8192,2268177,276.877075195,2490000
chain,0,2097152,1,43,86,129,8192,2381534,290.714599609,2490000
chain,0,2097152,1,44,88,131,8192,2506488,305.967773438,2490000
chain,0,2097152,1,45,90,114,8192,2399094,292.858154297,2490000
chain,0,2097152,1,46,92,53,8192,2282941,278.679321289,2490000
chain,0,2097152,1,47,94,134,8192,2488972,303.829589844,2490000
chain,0,2097152,1,48,96,2,8192,2181381,266.281860352,2490000
chain,0,2097152,1,49,98,28,8192,2301569,280.95324707,2490000
chain,0,2097152,1,50,100,57,8192,2406109,293.714477539,2490000
chain,0,2097152,1,51,102,67,8192,2393606,292.188232422,2490000
chain,0,2097152,1,52,104,61,8192,2281923,278.555053711,2490000
chain,0,2097152,1,53,106,20,8192,2169145,264.788208008,2490000
chain,0,2097152,1,54,108,49,8192,2170517,264.955688477,2490000
chain,0,2097152,1,55,110,73,8192,2283841,278.78918457,2490000
chain,0,2097152,1,56,112,76,8192,2407498,293.884033203,2490000
chain,0,2097152,1,57,114,52,8192,2301015,280.885620117,2490000
chain,0,2097152,1,58,116,8,8192,2185614,266.798583984,2490000
chain,0,2097152,1,59,118,58,8192,2308283,281.772827148,2490000
chain,0,2097152,1,60,120,1,8192,2099449,256.280395508,2490000
chain,0,2097152,1,61,122,17,8192,2220087,271.006713867,2490000
chain,0,2097152,1,62,124,35,8192,2324161,283.71105957,2490000
chain,0,2097152,1,63,126,56,8192,2311832,282.206054688,2490000
chain,0,2097152,1,64,128,39,8192,2200147,268.572631836,2490000
chain,0,2097152,1,65,130,12,8192,2087392,254.80859375,2490000
chain,0,2097152,1,66,132,30,8192,2088755,254.974975586,2490000
chain,0,2097152,1,67,134,51,8192,2202156,268.817871094,2490000
chain,0,2097152,1,68,136,54,8192,2325639,283.891479492,2490000
chain,0,2097152,1,69,138,32,8192,2219465,270.930786133,2490000
chain,0,2097152,1,70,140,5,8192,2103935,256.82800293,2490000
chain,0,2097152,1,71,1,18,8192,2229979,272.214233398,2490000
chain,0,2097152,1,72,3,101,8192,2351704,287.073242188,2490000
chain,0,2097152,1,73,5,125,8192,2456012,299.806152344,2490000
chain,0,2097152,1,74,7,138,8192,2443599,298.290893555,2490000
chain,0,2097152,1,75,9,128,8192,2330608,284.498046875,2490000
chain,0,2097152,1,76,11,87,8192,2218081,270.76184082,2490000
chain,0,2097152,1,77,13,119,8192,2219498,270.934814453,2490000
chain,0,2097152,1,78,15,136,8192,2332457,284.723754883,2490000
chain,0,2097152,1,79,17,137,8192,2456659,299.885131836,2490000
chain,0,2097152,1,80,19,122,8192,2349531,286.807983398,2490000
chain,0,2097152,1,81,21,42,8192,2234305,272.74230957,2490000
chain,0,2097152,1,82,23,109,8192,2440065,297.85949707,2490000
chain,0,2097152,1,83,25,14,8192,2148301,262.243774414,2490000
chain,0,2097152,1,84,27,21,8192,2269732,277.066894531,2490000
chain,0,2097152,1,85,29,46,8192,2374182,289.817138672,2490000
chain,0,2097152,1,86,31,116,8192,2361292,288.243652344,2490000
chain,0,2097152,1,87,33,50,8192,2248865,274.51965332,2490000
chain,0,2097152,1,88,35,16,8192,2136303,260.779174805,2490000
chain,0,2097152,1,89,37,38,8192,2137901,260.974243164,2490000
chain,0,2097152,1,90,39,62,8192,2250714,274.745361328,2490000
chain,0,2097152,1,91,41,65,8192,2374428,289.847167969,2490000
chain,0,2097152,1,92,43,41,8192,2267692,276.817871094,2490000
chain,0,2097152,1,93,45,33,8192,2152472,262.752929688,2490000
chain,0,2097152,1,94,47,69,8192,2267190,276.756591797,2490000
chain,0,2097152,1,95,49,6,8192,2058598,251.293701172,2490000
chain,0,2097152,1,96,51,36,8192,2179134,266.007568359,2490000
chain,0,2097152,1,97,53,68,8192,2283350,278.729248047,2490000
chain,0,2097152,1,98,55,45,8192,2270899,277.209350586,2490000
chain,0,2097152,1,99,57,72,8192,2159158,263.569091797,2490000
chain,0,2097152,1,100,59,26,8192,2046329,249.796020508,2490000
chain,0,2097152,1,101,61,60,8192,2047389,249.925415039,2490000
chain,0,2097152,1,102,63,84,8192,2161259,263.825561523,2490000
chain,0,2097152,1,103,65,86,8192,2284750,278.900146484,2490000
chain,0,2097152,1,104,67,63,8192,2178363,265.913452148,2490000
chain,0,2097152,1,105,69,15,8192,2062521,251.772583008,2490000
chain,0,2097152,1,106,71,90,8192,2358209,287.86730957,2490000
chain,0,2097152,1,107,73,29,8192,2222300,271.276855469,2490000
chain,0,2097152,1,108,75,110,8192,2342622,285.964599609,2490000
chain,0,2097152,1,109,77,133,8192,2447034,298.710205078,2490000
chain,0,2097152,1,110,79,141,8192,2434462,297.175537109,2490000
chain,0,2097152,1,111,81,135,8192,2322772,283.541503906,2490000
chain,0,2097152,1,112,83,97,8192,2210294,269.811279297,2490000
chain,0,2097152,1,113,85,127,8192,2211515,269.960327148,2490000
chain,0,2097152,1,114,87,139,8192,2324858,283.796142578,2490000
chain,0,2097152,1,115,89,140,8192,2448340,298.869628906,2490000
chain,0,2097152,1,116,91,130,8192,2341871,285.872924805,2490000
chain,0,2097152,1,117,93,64,8192,2226381,271.775024414,2490000
chain,0,2097152,1,118,95,126,8192,2431528,296.817382812,2490000
chain,0,2097152,1,119,97,10,8192,2132149,260.272094727,2490000
chain,0,2097152,1,120,99,59,8192,2252909,275.013305664,2490000
chain,0,2097152,1,121,101,89,8192,2356992,287.71875,2490000
chain,0,2097152,1,122,103,107,8192,2344934,286.246826172,2490000
chain,0,2097152,1,123,105,93,8192,2233139,272.599975586,2490000
chain,0,2097152,1,124,107,44,8192,2119479,258.725463867,2490000
chain,0,2097152,1,125,109,82,8192,2120710,258.875732422,2490000
chain,0,2097152,1,126,111,104,8192,2234602,272.778564453,2490000
chain,0,2097152,1,127,113,106,8192,2358629,287.918579102,2490000
chain,0,2097152,1,128,115,85,8192,2252309,274.940063477,2490000
chain,0,2097152,1,129,117,25,8192,2135871,260.72644043,2490000
chain,0,2097152,1,130,119,80,8192,2267229,276.761352539,2490000
chain,0,2097152,1,131,121,7,8192,2058729,251.309692383,2490000
chain,0,2097152,1,132,123,48,8192,2178966,265.987060547,2490000
chain,0,2097152,1,133,125,79,8192,2283277,278.720336914,2490000
chain,0,2097152,1,134,127,88,8192,2270881,277.20715332,2490000
chain,0,2097152,1,135,129,83,8192,2159162,263.569580078,2490000
chain,0,2097152,1,136,131,34,8192,2046242,249.785400391,2490000
chain,0,2097152,1,137,133,71,8192,2047370,249.923095703,2490000
chain,0,2097152,1,138,135,94,8192,2161158,263.813232422,2490000
chain,0,2097152,1,139,137,96,8192,2284638,278.886474609,2490000
chain,0,2097152,1,140,139,74,8192,2178339,265.910522461,2490000
chain,0,2097152,1,141,141,19,8192,2062616,251.784179688,2490000
chain,0,2097152,2,0,0,17,8192,2287300,279.211425781,2490000
chain,0,2097152,2,1,2,73,8192,2408500,294.006347656,2490000
chain,0,2097152,2,2,4,128,8192,2512771,306.734741211,2490000
chain,0,2097152,2,3,6,107,8192,2500691,305.260131836,2490000
chain,0,2097152,2,4,8,72,8192,2388986,291.624267578,2490000
chain,0,2097152,2,5,10,21,8192,2274768,277.681640625,2490000
chain,0,2097152,2,6,12,33,8192,2276385,277.87902832,2490000
chain,0,2097152,2,7,14,94,8192,2389587,291.697631836,2490000
chain,0,2097152,2,8,16,135,8192,2514569,306.954223633,2490000
chain,0,2097152,2,9,18,119,8192,2407963,293.940795898,2490000
chain,0,2097152,2,10,20,84,8192,2290899,279.650756836,2490000
chain,0,2097152,2,11,22,130,8192,2496655,304.767456055,2490000
chain,0,2097152,2,12,24,10,8192,2189190,267.235107422,2490000
chain,0,2097152,2,13,26,47,8192,2310774,282.076904297,2490000
chain,0,2097152,2,14,28,96,8192,2415088,294.810546875,2490000
chain,0,2097152,2,15,30,75,8192,2402362,293.257080078,2490000
chain,0,2097152,2,16,32,46,8192,2289629,279.495727539,2490000
chain,0,2097152,2,17,34,13,8192,2177293,265.782836914,2490000
chain,0,2097152,2,18,36,22,8192,2178829,265.970336914,2490000
chain,0,2097152,2,19,38,64,8192,2291625,279.739379883,2490000
chain,0,2097152,2,20,40,111,8192,2415500,294.860839844,2490000
chain,0,2097152,2,21,42,90,8192,2308513,281.80090332,2490000
chain,0,2097152,2,22,44,56,8192,2193378,267.746337891,2490000
chain,0,2097152,2,23,46,83,8192,2317244,282.866699219,2490000
chain,0,2097152,2,24,48,1,8192,2107263,257.23425293,2490000
chain,0,2097152,2,25,50,31,8192,2228656,272.052734375,2490000
chain,0,2097152,2,26,52,112,8192,2332871,284.774291992,2490000
chain,0,2097152,2,27,54,62,8192,2320288,283.23828125,2490000
chain,0,2097152,2,28,56,26,8192,2208323,269.570678711,2490000
chain,0,2097152,2,29,58,4,8192,2095441,255.791137695,2490000
chain,0,2097152,2,30,60,12,8192,2096858,255.964111328,2490000
chain,0,2097152,2,31,62,45,8192,2209807,269.751831055,2490000
chain,0,2097152,2,32,64,122,8192,2333565,284.859008789,2490000
chain,0,2097152,2,33,66,74,8192,2226825,271.829223633,2490000
chain,0,2097152,2,34,68,32,8192,2111816,257.790039062,2490000
chain,0,2097152,2,35,70,121,8192,2399156,292.865722656,2490000
chain,0,2097152,2,36,72,20,8192,2278761,278.169067383,2490000
chain,0,2097152,2,37,74,98,8192,2400693,293.053344727,2490000
chain,0,2097152,2,38,76,132,8192,2504933,305.777954102,2490000
chain,0,2097152,2,39,78,125,8192,2492841,304.301879883,2490000
chain,0,2097152,2,40,80,97,8192,2380807,290.625854492,2490000
chain,0,2097152,2,41,82,24,8192,2266685,276.694946289,2490000
chain,0,2097152,2,42,84,38,8192,2268250,276.885986328,2490000
chain,0,2097152,2,43,86,103,8192,2381389,290.696899414,2490000
chain,0,2097152,2,44,88,138,8192,2506520,305.971679688,2490000
chain,0,2097152,2,45,90,133,8192,2399159,292.866088867,2490000
chain,0,2097152,2,46,92,102,8192,2282885,278.672485352,2490000
chain,0,2097152,2,47,94,137,8192,2488924,303.823730469,2490000
chain,0,2097152,2,48,96,7,8192,2181275,266.268920898,2490000
chain,0,2097152,2,49,98,42,8192,2301714,280.970947266,2490000
chain,0,2097152,2,50,100,87,8192,2406109,293.714477539,2490000
chain,0,2097152,2,51,102,68,8192,2393467,292.171264648,2490000
chain,0,2097152,2,52,104,41,8192,2281898,278.552001953,2490000
chain,0,2097152,2,53,106,9,8192,2169142,264.787841797,2490000
chain,0,2097152,2,54,108,18,8192,2170481,264.951293945,2490000
chain,0,2097152,2,55,110,57,8192,2283926,278.799560547,2490000
chain,0,2097152,2,56,112,104,8192,2407352,293.866210938,2490000
chain,0,2097152,2,57,114,81,8192,2300858,280.866455078,2490000
chain,0,2097152,2,58,116,50,8192,2185508,266.785644531,2490000
chain,0,2097152,2,59,118,92,8192,2308261,281.770141602,2490000
chain,0,2097152,2,60,120,0,8192,2099658,256.305908203,2490000
chain,0,2097152,2,61,122,27,8192,2219891,270.982788086,2490000
chain,0,2097152,2,62,124,78,8192,2324219,283.718139648,2490000
chain,0,2097152,2,63,126,55,8192,2311943,282.219604492,2490000
chain,0,2097152,2,64,128,30,8192,2200416,268.60546875,2490000
chain,0,2097152,2,65,130,2,8192,2087438,254.814208984,2490000
chain,0,2097152,2,66,132,11,8192,2088708,254.969238281,2490000
chain,0,2097152,2,67,134,39,8192,2202120,268.813476562,2490000
chain,0,2097152,2,68,136,95,8192,2325616,283.888671875,2490000
chain,0,2097152,2,69,138,67,8192,2219258,270.905517578,2490000
chain,0,2097152,2,70,140,37,8192,2103623,256.789916992,2490000
chain,0,2097152,2,71,1,15,8192,2230104,272.229492188,2490000
chain,0,2097152,2,72,3,80,8192,2351754,287.079345703,2490000
chain,0,2097152,2,73,5,136,8192,2456033,299.80871582,2490000
chain,0,2097152,2,74,7,114,8192,2443425,298.26965332,2490000
chain,0,2097152,2,75,9,79,8192,2330506,284.485595703,2490000
chain,0,2097152,2,76,11,19,8192,2218155,270.770874023,2490000
chain,0,2097152,2,77,13,28,8192,2219590,270.946044922,2490000
chain,0,2097152,2,78,15,85,8192,2332545,284.73449707,2490000
chain,0,2097152,2,79,17,140,8192,2456580,299.875488281,2490000
chain,0,2097152,2,80,19,124,8192,2349520,286.806640625,2490000
chain,0,2097152,2,81,21,93,8192,2234237,272.734008789,2490000
chain,0,2097152,2,82,23,126,8192,2440017,297.853637695,2490000
chain,0,2097152,2,83,25,5,8192,2148223,262.23425293,2490000
chain,0,2097152,2,84,27,54,8192,2269518,277.040771484,2490000
chain,0,2097152,2,85,29,123,8192,2373996,289.794433594,2490000
chain,0,2097152,2,86,31,91,8192,2361278,288.241943359,2490000
chain,0,2097152,2,87,33,58,8192,2248736,274.50390625,2490000
chain,0,2097152,2,88,35,8,8192,2136251,260.772827148,2490000
chain,0,2097152,2,89,37,16,8192,2137947,260.979858398,2490000
chain,0,2097152,2,90,39,70,8192,2250616,274.733398438,2490000
chain,0,2097152,2,91,41,131,8192,2374476,289.853027344,2490000
chain,0,2097152,2,92,43,106,8192,2267694,276.818115234,2490000
chain,0,2097152,2,93,45,69,8192,2152463,262.751831055,2490000
chain,0,2097152,2,94,47,101,8192,2267240,276.762695312,2490000
chain,0,2097152,2,95,49,3,8192,2058662,251.301513672,2490000
chain,0,2097152,2,96,51,36,8192,2179180,266.013183594,2490000
chain,0,2097152,2,97,53,71,8192,2283397,278.734985352,2490000
chain,0,2097152,2,98,55,49,8192,2271018,277.223876953,2490000
chain,0,2097152,2,99,57,35,8192,2159313,263.588012695,2490000
chain,0,2097152,2,100,59,6,8192,2046618,249.831298828,2490000
chain,0,2097152,2,101,61,14,8192,2047352,249.920898438,2490000
chain,0,2097152,2,102,63,52,8192,2161266,263.826416016,2490000
chain,0,2097152,2,103,65,86,8192,2284741,278.899047852,2490000
chain,0,2097152,2,104,67,60,8192,2178392,265.916992188,2490000
chain,0,2097152,2,105,69,43,8192,2062560,251.77734375,2490000
chain,0,2097152,2,106,71,115,8192,2358139,287.858764648,2490000
chain,0,2097152,2,107,73,25,8192,2222263,271.272338867,2490000
chain,0,2097152,2,108,75,89,8192,2342573,285.958618164,2490000
chain,0,2097152,2,109,77,139,8192,2447203,298.730834961,2490000
chain,0,2097152,2,110,79,120,8192,2434502,297.180419922,2490000
chain,0,2097152,2,111,81,53,8192,2322758,283.539794922,2490000
chain,0,2097152,2,112,83,40,8192,2210227,269.803100586,2490000
chain,0,2097152,2,113,85,44,8192,2211449,269.952270508,2490000
chain,0,2097152,2,114,87,110,8192,2324810,283.790283203,2490000
chain,0,2097152,2,115,89,141,8192,2448367,298.872924805,2490000
chain,0,2097152,2,116,91,129,8192,2341920,285.87890625,2490000
chain,0,2097152,2,117,93,63,8192,2226366,271.773193359,2490000
chain,0,2097152,2,118,95,134,8192,2431448,296.807617188,2490000
chain,0,2097152,2,119,97,23,8192,2132069,260.262329102,2490000
chain,0,2097152,2,120,99,66,8192,2252796,274.999511719,2490000
chain,0,2097152,2,121,101,118,8192,2356864,287.703125,2490000
chain,0,2097152,2,122,103,100,8192,2344772,286.227050781,2490000
chain,0,2097152,2,123,105,65,8192,2233183,272.60534668,2490000
chain,0,2097152,2,124,107,34,8192,2119443,258.721069336,2490000
chain,0,2097152,2,125,109,51,8192,2120650,258.868408203,2490000
chain,0,2097152,2,126,111,77,8192,2234642,272.783447266,2490000
chain,0,2097152,2,127,113,127,8192,2358601,287.915161133,2490000
chain,0,2097152,2,128,115,113,8192,2252306,274.939697266,2490000
chain,0,2097152,2,129,117,76,8192,2135568,260.689453125,2490000
chain,0,2097152,2,130,119,108,8192,2267250,276.763916016,2490000
chain,0,2097152,2,131,121,29,8192,2058613,251.295532227,2490000
chain,0,2097152,2,132,123,59,8192,2178934,265.983154297,2490000
chain,0,2097152,2,133,125,105,8192,2283226,278.714111328,2490000
chain,0,2097152,2,134,127,82,8192,2270948,277.215332031,2490000
chain,0,2097152,2,135,129,88,8192,2159140,263.566894531,2490000
chain,0,2097152,2,136,131,48,8192,2046338,249.797119141,2490000
chain,0,2097152,2,137,133,61,8192,2047373,249.923461914,2490000
chain,0,2097152,2,138,135,116,8192,2161226,263.821533203,2490000
chain,0,2097152,2,139,137,117,8192,2284742,278.899169922,2490000
chain,0,2097152,2,140,139,99,8192,2178270,265.902099609,2490000
chain,0,2097152,2,141,141,109,8192,2062546,251.775634766,2490000
chain,0,2097152,3,0,0,6,8192,2287261,279.206665039,2490000
chain,0,2097152,3,1,2,34,8192,2408632,294.022460938,2490000
chain,0,2097152,3,2,4,97,8192,2512642,306.718994141,2490000
chain,0,2097152,3,3,6,132,8192,2500749,305.267211914,2490000
chain,0,2097152,3,4,8,99,8192,2389037,291.630493164,2490000
chain,0,2097152,3,5,10,35,8192,2274663,277.668823242,2490000
chain,0,2097152,3,6,12,45,8192,2276399,277.880737305,2490000
chain,0,2097152,3,7,14,122,8192,2389648,291.705078125,2490000
chain,0,2097152,3,8,16,123,8192,2514426,306.936767578,2490000
chain,0,2097152,3,9,18,88,8192,2408008,293.946289062,2490000
chain,0,2097152,3,10,20,41,8192,2290887,279.649291992,2490000
chain,0,2097152,3,11,22,137,8192,2496631,304.764526367,2490000
chain,0,2097152,3,12,24,5,8192,2189191,267.235229492,2490000
chain,0,2097152,3,13,26,26,8192,2310772,282.076660156,2490000
chain,0,2097152,3,14,28,72,8192,2415128,294.815429688,2490000
chain,0,2097152,3,15,30,105,8192,2402487,293.272338867,2490000
chain,0,2097152,3,16,32,73,8192,2289648,279.498046875,2490000
chain,0,2097152,3,17,34,23,8192,2177286,265.781982422,2490000
chain,0,2097152,3,18,36,36,8192,2178649,265.948364258,2490000
chain,0,2097152,3,19,38,102,8192,2291554,279.730712891,2490000
chain,0,2097152,3,20,40,103,8192,2415539,294.865600586,2490000
chain,0,2097152,3,21,42,74,8192,2308671,281.82019043,2490000
chain,0,2097152,3,22,44,29,8192,2193511,267.762573242,2490000
chain,0,2097152,3,23,46,100,8192,2317282,282.871337891,2490000
chain,0,2097152,3,24,48,1,8192,2107257,257.233520508,2490000
chain,0,2097152,3,25,50,13,8192,2228625,272.048950195,2490000
chain,0,2097152,3,26,52,54,8192,2333019,284.792358398,2490000
chain,0,2097152,3,27,54,119,8192,2320166,283.223388672,2490000
chain,0,2097152,3,28,56,56,8192,2207919,269.521362305,2490000
chain,0,2097152,3,29,58,12,8192,2095424,255.7890625,2490000
chain,0,2097152,3,30,60,25,8192,2096883,255.967163086,2490000
chain,0,2097152,3,31,62,77,8192,2209763,269.746459961,2490000
chain,0,2097152,3,32,64,78,8192,2333654,284.869873047,2490000
chain,0,2097152,3,33,66,48,8192,2226797,271.825805664,2490000
chain,0,2097152,3,34,68,11,8192,2111851,257.794311523,2490000
chain,0,2097152,3,35,70,129,8192,2399164,292.866699219,2490000
chain,0,2097152,3,36,72,8,8192,2278840,278.178710938,2490000
chain,0,2097152,3,37,74,39,8192,2400722,293.056884766,2490000
chain,0,2097152,3,38,76,118,8192,2504991,305.78503418,2490000
chain,0,2097152,3,39,78,136,8192,2492781,304.294555664,2490000
chain,0,2097152,3,40,80,120,8192,2380790,290.623779297,2490000
chain,0,2097152,3,41,82,40,8192,2266732,276.700683594,2490000
chain,0,2097152,3,42,84,51,8192,2268157,276.874633789,2490000
chain,0,2097152,3,43,86,134,8192,2381577,290.719848633,2490000
chain,0,2097152,3,44,88,135,8192,2506485,305.967407227,2490000
chain,0,2097152,3,45,90,94,8192,2399127,292.862182617,2490000
chain,0,2097152,3,46,92,43,8192,2282854,278.668701172,2490000
chain,0,2097152,3,47,94,141,8192,2488906,303.821533203,2490000
chain,0,2097152,3,48,96,4,8192,2181355,266.278686523,2490000
chain,0,2097152,3,49,98,22,8192,2301503,280.94519043,2490000
chain,0,2097152,3,50,100,65,8192,2406165,293.721313477,2490000
chain,0,2097152,3,51,102,98,8192,2393553,292.181762695,2490000
chain,0,2097152,3,52,104,67,8192,2281906,278.552978516,2490000
chain,0,2097152,3,53,106,20,8192,2169259,264.802124023,2490000
chain,0,2097152,3,54,108,32,8192,2170467,264.949584961,2490000
chain,0,2097152,3,55,110,95,8192,2283956,278.803222656,2490000
chain,0,2097152,3,56,112,96,8192,2407394,293.871337891,2490000
chain,0,2097152,3,57,114,68,8192,2300831,280.86315918,2490000
chain,0,2097152,3,58,116,24,8192,2185554,266.791259766,2490000
chain,0,2097152,3,59,118,107,8192,2308282,281.772705078,2490000
chain,0,2097152,3,60,120,0,8192,2099558,256.293701172,2490000
chain,0,2097152,3,61,122,10,8192,2220169,271.016723633,2490000
chain,0,2097152,3,62,124,49,8192,2324156,283.710449219,2490000
chain,0,2097152,3,63,126,92,8192,2311862,282.209716797,2490000
chain,0,2097152,3,64,128,52,8192,2200298,268.591064453,2490000
chain,0,2097152,3,65,130,9,8192,2087499,254.821655273,2490000
chain,0,2097152,3,66,132,21,8192,2088721,254.970825195,2490000
chain,0,2097152,3,67,134,70,8192,2202199,268.823120117,2490000
chain,0,2097152,3,68,136,71,8192,2325591,283.885620117,2490000
chain,0,2097152,3,69,138,58,8192,2219235,270.902709961,2490000
chain,0,2097152,3,70,140,17,8192,2103662,256.794677734,2490000
chain,0,2097152,3,71,1,7,8192,2230027,272.220092773,2490000
chain,0,2097152,3,72,3,42,8192,2351688,287.071289062,2490000
chain,0,2097152,3,73,5,104,8192,2456036,299.809082031,2490000
chain,0,2097152,3,74,7,138,8192,2443523,298.281616211,2490000
chain,0,2097152,3,75,9,106,8192,2330626,284.500244141,2490000
chain,0,2097152,3,76,11,33,8192,2218074,270.760986328,2490000
chain,0,2097152,3,77,13,47,8192,2219706,270.960205078,2490000
chain,0,2097152,3,78,15,126,8192,2332607,284.74206543,2490000
chain,0,2097152,3,79,17,127,8192,2456598,299.877685547,2490000
chain,0,2097152,3,80,19,81,8192,2349496,286.803710938,2490000
chain,0,2097152,3,81,21,37,8192,2234341,272.746704102,2490000
chain,0,2097152,3,82,23,133,8192,2440009,297.852661133,2490000
chain,0,2097152,3,83,25,3,8192,2148309,262.244750977,2490000
chain,0,2097152,3,84,27,19,8192,2269706,277.063720703,2490000
chain,0,2097152,3,85,29,79,8192,2374049,289.80090332,2490000
chain,0,2097152,3,86,31,128,8192,2361309,288.245727539,2490000
chain,0,2097152,3,87,33,80,8192,2248763,274.507202148,2490000
chain,0,2097152,3,88,35,18,8192,2136421,260.793579102,2490000
chain,0,2097152,3,89,37,30,8192,2138014,260.988037109,2490000
chain,0,2097152,3,90,39,89,8192,2250739,274.748413086,2490000
chain,0,2097152,3,91,41,90,8192,2374500,289.855957031,2490000
chain,0,2097152,3,92,43,64,8192,2267796,276.830566406,2490000
chain,0,2097152,3,93,45,27,8192,2152455,262.750854492,2490000
chain,0,2097152,3,94,47,114,8192,2267207,276.758666992,2490000
chain,0,2097152,3,95,49,2,8192,2058723,251.308959961,2490000
chain,0,2097152,3,96,51,16,8192,2179225,266.018676758,2490000
chain,0,2097152,3,97,53,59,8192,2283210,278.712158203,2490000
chain,0,2097152,3,98,55,86,8192,2270981,277.219360352,2490000
chain,0,2097152,3,99,57,62,8192,2159178,263.571533203,2490000
chain,0,2097152,3,100,59,15,8192,2046707,249.842163086,2490000
chain,0,2097152,3,101,61,28,8192,2047514,249.940673828,2490000
chain,0,2097152,3,102,63,83,8192,2161095,263.805541992,2490000
chain,0,2097152,3,103,65,84,8192,2284729,278.897583008,2490000
chain,0,2097152,3,104,67,53,8192,2178387,265.916381836,2490000
chain,0,2097152,3,105,69,14,8192,2062535,251.774291992,2490000
chain,0,2097152,3,106,71,125,8192,2358158,287.861083984,2490000
chain,0,2097152,3,107,73,31,8192,2222214,271.266357422,2490000
chain,0,2097152,3,108,75,44,8192,2342518,285.951904297,2490000
chain,0,2097152,3,109,77,111,8192,2447158,298.725341797,2490000
chain,0,2097152,3,110,79,140,8192,2434523,297.182983398,2490000
chain,0,2097152,3,111,81,113,8192,2322771,283.541381836,2490000
chain,0,2097152,3,112,83,55,8192,2210190,269.798583984,2490000
chain,0,2097152,3,113,85,57,8192,2211489,269.95715332,2490000
chain,0,2097152,3,114,87,130,8192,2324866,283.797119141,2490000
chain,0,2097152,3,115,89,131,8192,2448196,298.852050781,2490000
chain,0,2097152,3,116,91,108,8192,2341561,285.835083008,2490000
chain,0,2097152,3,117,93,75,8192,2226433,271.78137207,2490000
chain,0,2097152,3,118,95,139,8192,2431485,296.812133789,2490000
chain,0,2097152,3,119,97,38,8192,2132118,260.268310547,2490000
chain,0,2097152,3,120,99,46,8192,2252790,274.998779297,2490000
chain,0,2097152,3,121,101,85,8192,2356911,287.708862305,2490000
chain,0,2097152,3,122,103,124,8192,2344802,286.230712891,2490000
chain,0,2097152,3,123,105,93,8192,2233078,272.592529297,2490000
chain,0,2097152,3,124,107,50,8192,2119333,258.707641602,2490000
chain,0,2097152,3,125,109,63,8192,2120644,258.867675781,2490000
chain,0,2097152,3,126,111,109,8192,2234586,272.776611328,2490000
chain,0,2097152,3,127,113,110,8192,2358619,287.917358398,2490000
chain,0,2097152,3,128,115,101,8192,2252253,274.933227539,2490000
chain,0,2097152,3,129,117,69,8192,2135642,260.698486328,2490000
chain,0,2097152,3,130,119,121,8192,2267234,276.761962891,2490000
chain,0,2097152,3,131,121,60,8192,2058671,251.302612305,2490000
chain,0,2097152,3,132,123,61,8192,2178999,265.991088867,2490000
chain,0,2097152,3,133,125,91,8192,2283268,278.719238281,2490000
chain,0,2097152,3,134,127,112,8192,2270893,277.208618164,2490000
chain,0,2097152,3,135,129,87,8192,2159233,263.57824707,2490000
chain,0,2097152,3,136,131,66,8192,2046436,249.809082031,2490000
chain,0,2097152,3,137,133,76,8192,2047311,249.915893555,2490000
chain,0,2097152,3,138,135,116,8192,2161177,263.815551758,2490000
chain,0,2097152,3,139,137,117,8192,2284593,278.880981445,2490000
chain,0,2097152,3,140,139,115,8192,2178415,265.919799805,2490000
chain,0,2097152,3,141,141,82,8192,2062607,251.783081055,2490000
chain,0,2097152,4,0,0,17,8192,2287258,279.206298828,2490000
chain,0,2097152,4,1,2,69,8192,2408674,294.027587891,2490000
chain,0,2097152,4,2,4,123,8192,2512873,306.747192383,2490000
chain,0,2097152,4,3,6,121,8192,2500637,305.253540039,2490000
chain,0,2097152,4,4,8,56,8192,2388954,291.620361328,2490000
chain,0,2097152,4,5,10,22,8192,2274814,277.687255859,2490000
chain,0,2097152,4,6,12,31,8192,2276366,277.876708984,2490000
chain,0,2097152,4,7,14,97,8192,2389657,291.706176758,2490000
chain,0,2097152,4,8,16,135,8192,2514503,306.946166992,2490000
chain,0,2097152,4,9,18,117,8192,2408044,293.950683594,2490000
chain,0,2097152,4,10,20,61,8192,2290918,279.653076172,2490000
chain,0,2097152,4,11,22,129,8192,2496643,304.765991211,2490000
chain,0,2097152,4,12,24,13,8192,2189194,267.235595703,2490000
chain,0,2097152,4,13,26,48,8192,2310792,282.079101562,2490000
chain,0,2097152,4,14,28,94,8192,2415108,294.812988281,2490000
chain,0,2097152,4,15,30,92,8192,2402413,293.263305664,2490000
chain,0,2097152,4,16,32,46,8192,2289612,279.493652344,2490000
chain,0,2097152,4,17,34,15,8192,2177082,265.757080078,2490000
chain,0,2097152,4,18,36,18,8192,2178713,265.956176758,2490000
chain,0,2097152,4,19,38,66,8192,2291648,279.7421875,2490000
chain,0,2097152,4,20,40,108,8192,2415536,294.865234375,2490000
chain,0,2097152,4,21,42,105,8192,2308500,281.799316406,2490000
chain,0,2097152,4,22,44,50,8192,2193409,267.75012207,2490000
chain,0,2097152,4,23,46,87,8192,2317191,282.860229492,2490000
chain,0,2097152,4,24,48,1,8192,2107435,257.255249023,2490000
chain,0,2097152,4,25,50,34,8192,2228460,272.028808594,2490000
chain,0,2097152,4,26,52,106,8192,2332933,284.781860352,2490000
chain,0,2097152,4,27,54,104,8192,2320340,283.244628906,2490000
chain,0,2097152,4,28,56,29,8192,2208093,269.542602539,2490000
chain,0,2097152,4,29,58,4,8192,2095428,255.789550781,2490000
chain,0,2097152,4,30,60,9,8192,2097069,255.989868164,2490000
chain,0,2097152,4,31,62,49,8192,2209968,269.771484375,2490000
chain,0,2097152,4,32,64,88,8192,2333566,284.859130859,2490000
chain,0,2097152,4,33,66,71,8192,2226684,271.812011719,2490000
chain,0,2097152,4,34,68,32,8192,2111788,257.786621094,2490000
chain,0,2097152,4,35,70,119,8192,2399137,292.86340332,2490000
chain,0,2097152,4,36,72,21,8192,2278663,278.157104492,2490000
chain,0,2097152,4,37,74,91,8192,2400740,293.059082031,2490000
chain,0,2097152,4,38,76,128,8192,2504954,305.780517578,2490000
chain,0,2097152,4,39,78,126,8192,2492786,304.295166016,2490000
chain,0,2097152,4,40,80,68,8192,2380720,290.615234375,2490000
chain,0,2097152,4,41,82,23,8192,2266785,276.70715332,2490000
chain,0,2097152,4,42,84,35,8192,2268180,276.877441406,2490000
chain,0,2097152,4,43,86,103,8192,2381470,290.706787109,2490000
chain,0,2097152,4,44,88,139,8192,2506478,305.966552734,2490000
chain,0,2097152,4,45,90,132,8192,2399244,292.876464844,2490000
chain,0,2097152,4,46,92,67,8192,2282826,278.665283203,2490000
chain,0,2097152,4,47,94,138,8192,2488824,303.811523438,2490000
chain,0,2097152,4,48,96,8,8192,2181439,266.28894043,2490000
chain,0,2097152,4,49,98,43,8192,2301570,280.953369141,2490000
chain,0,2097152,4,50,100,86,8192,2406085,293.711547852,2490000
chain,0,2097152,4,51,102,84,8192,2393551,292.181518555,2490000
chain,0,2097152,4,52,104,40,8192,2281909,278.553344727,2490000
chain,0,2097152,4,53,106,11,8192,2169227,264.798217773,2490000
chain,0,2097152,4,54,108,16,8192,2170586,264.964111328,2490000
chain,0,2097152,4,55,110,60,8192,2283880,278.793945312,2490000
chain,0,2097152,4,56,112,102,8192,2407461,293.879516602,2490000
chain,0,2097152,4,57,114,93,8192,2300847,280.865112305,2490000
chain,0,2097152,4,58,116,45,8192,2185477,266.781860352,2490000
chain,0,2097152,4,59,118,95,8192,2308202,281.762939453,2490000
chain,0,2097152,4,60,120,0,8192,2099654,256.305419922,2490000
chain,0,2097152,4,61,122,30,8192,2220142,271.013427734,2490000
chain,0,2097152,4,62,124,79,8192,2324168,283.711914062,2490000
chain,0,2097152,4,63,126,77,8192,2311880,282.211914062,2490000
chain,0,2097152,4,64,128,25,8192,2200679,268.637573242,2490000
chain,0,2097152,4,65,130,3,8192,2087472,254.818359375,2490000
chain,0,2097152,4,66,132,7,8192,2088713,254.969848633,2490000
chain,0,2097152,4,67,134,44,8192,2202061,268.806274414,2490000
chain,0,2097152,4,68,136,96,8192,2325642,283.891845703,2490000
chain,0,2097152,4,69,138,65,8192,2219254,270.905029297,2490000
chain,0,2097152,4,70,140,28,8192,2103729,256.802856445,2490000
chain,0,2097152,4,71,1,19,8192,2230023,272.219604492,2490000
chain,0,2097152,4,72,3,76,8192,2351729,287.076293945,2490000
chain,0,2097152,4,73,5,133,8192,2456049,299.810668945,2490000
chain,0,2097152,4,74,7,131,8192,2443425,298.26965332,2490000
chain,0,2097152,4,75,9,51,8192,2330628,284.500488281,2490000
chain,0,2097152,4,76,11,20,8192,2218050,270.758056641,2490000
chain,0,2097152,4,77,13,26,8192,2219569,270.943481445,2490000
chain,0,2097152,4,78,15,89,8192,2332595,284.740600586,2490000
chain,0,2097152,4,79,17,140,8192,2456616,299.879882812,2490000
chain,0,2097152,4,80,19,122,8192,2349458,286.799072266,2490000
chain,0,2097152,4,81,21,55,8192,2234130,272.720947266,2490000
chain,0,2097152,4,82,23,124,8192,2440216,297.877929688,2490000
chain,0,2097152,4,83,25,5,8192,2148358,262.250732422,2490000
chain,0,2097152,4,84,27,53,8192,2269647,277.056518555,2490000
chain,0,2097152,4,85,29,118,8192,2374054,289.801513672,2490000
chain,0,2097152,4,86,31,116,8192,2361336,288.249023438,2490000
chain,0,2097152,4,87,33,37,8192,2248782,274.509521484,2490000
chain,0,2097152,4,88,35,10,8192,2136348,260.784667969,2490000
chain,0,2097152,4,89,37,14,8192,2137884,260.972167969,2490000
chain,0,2097152,4,90,39,73,8192,2250687,274.74206543,2490000
chain,0,2097152,4,91,41,130,8192,2374422,289.846435547,2490000
chain,0,2097152,4,92,43,85,8192,2267641,276.811645508,2490000
chain,0,2097152,4,93,45,39,8192,2152364,262.739746094,2490000
chain,0,2097152,4,94,47,101,8192,2267267,276.765991211,2490000
chain,0,2097152,4,95,49,2,8192,2058616,251.295898438,2490000
chain,0,2097152,4,96,51,38,8192,2179203,266.015991211,2490000
chain,0,2097152,4,97,53,72,8192,2283337,278.727661133,2490000
chain,0,2097152,4,98,55,70,8192,2271056,277.228515625,2490000
chain,0,2097152,4,99,57,33,8192,2159249,263.580200195,2490000
chain,0,2097152,4,100,59,6,8192,2046662,249.836669922,2490000
chain,0,2097152,4,101,61,12,8192,2047514,249.940673828,2490000
chain,0,2097152,4,102,63,54,8192,2161188,263.816894531,2490000
chain,0,2097152,4,103,65,114,8192,2284689,278.892700195,2490000
chain,0,2097152,4,104,67,78,8192,2178188,265.892089844,2490000
chain,0,2097152,4,105,69,36,8192,2062614,251.783935547,2490000
chain,0,2097152,4,106,71,113,8192,2358178,287.863525391,2490000
chain,0,2097152,4,107,73,24,8192,2222265,271.272583008,2490000
chain,0,2097152,4,108,75,83,8192,2342575,285.958862305,2490000
chain,0,2097152,4,109,77,137,8192,2447164,298.726074219,2490000
chain,0,2097152,4,110,79,136,8192,2434450,297.174072266,2490000
chain,0,2097152,4,111,81,75,8192,2322695,283.532104492,2490000
chain,0,2097152,4,112,83,41,8192,2210102,269.787841797,2490000
chain,0,2097152,4,113,85,58,8192,2211495,269.957885742,2490000
chain,0,2097152,4,114,87,115,8192,2324865,283.79699707,2490000
chain,0,2097152,4,115,89,141,8192,2448442,298.882080078,2490000
chain,0,2097152,4,116,91,127,8192,2341752,285.858398438,2490000
chain,0,2097152,4,117,93,81,8192,2226403,271.777709961,2490000
chain,0,2097152,4,118,95,134,8192,2431536,296.818359375,2490000
chain,0,2097152,4,119,97,27,8192,2132213,260.279907227,2490000
chain,0,2097152,4,120,99,59,8192,2252843,275.005249023,2490000
chain,0,2097152,4,121,101,112,8192,2356908,287.708496094,2490000
chain,0,2097152,4,122,103,110,8192,2344744,286.223632812,2490000
chain,0,2097152,4,123,105,62,8192,2232938,272.575439453,2490000
chain,0,2097152,4,124,107,47,8192,2119413,258.717407227,2490000
chain,0,2097152,4,125,109,52,8192,2120736,258.87890625,2490000
chain,0,2097152,4,126,111,80,8192,2234707,272.791381836,2490000
chain,0,2097152,4,127,113,125,8192,2358599,287.914916992,2490000
chain,0,2097152,4,128,115,111,8192,2252352,274.9453125,2490000
chain,0,2097152,4,129,117,74,8192,2135711,260.70690918,2490000
chain,0,2097152,4,130,119,107,8192,2267249,276.763793945,2490000
chain,0,2097152,4,131,121,42,8192,2058616,251.295898438,2490000
chain,0,2097152,4,132,123,64,8192,2179013,265.992797852,2490000
chain,0,2097152,4,133,125,100,8192,2283248,278.716796875,2490000
chain,0,2097152,4,134,127,98,8192,2270792,277.196289062,2490000
chain,0,2097152,4,135,129,82,8192,2159126,263.565185547,2490000
chain,0,2097152,4,136,131,57,8192,2046317,249.794555664,2490000
chain,0,2097152,4,137,133,63,8192,2047357,249.921508789,2490000
chain,0,2097152,4,138,135,109,8192,2161133,263.810180664,2490000
chain,0,2097152,4,139,137,120,8192,2284709,278.895141602,2490000
chain,0,2097152,4,140,139,99,8192,2178344,265.911132812,2490000
chain,0,2097152,4,141,141,90,8192,2062574,251.779052734,2490000
chain,0,2097152,5,0,0,7,8192,2287121,279.189575195,2490000
chain,0,2097152,5,1,2,29,8192,2408595,294.017944336,2490000
chain,0,2097152,5,2,4,102,8192,2512826,306.741455078,2490000
chain,0,2097152,5,3,6,127,8192,2500741,305.266235352,2490000
chain,0,2097152,5,4,8,82,8192,2388831,291.60534668,2490000
chain,0,2097152,5,5,10,46,8192,2274833,277.689575195,2490000
chain,0,2097152,5,6,12,63,8192,2276397,277.880493164,2490000
chain,0,2097152,5,7,14,117,8192,2389677,291.708618164,2490000
chain,0,2097152,5,8,16,125,8192,2514419,306.935913086,2490000
chain,0,2097152,5,9,18,91,8192,2407932,293.937011719,2490000
chain,0,2097152,5,10,20,31,8192,2290975,279.66003418,2490000
chain,0,2097152,5,11,22,137,8192,2496692,304.771972656,2490000
chain,0,2097152,5,12,24,5,8192,2189143,267.229370117,2490000
chain,0,2097152,5,13,26,17,8192,2310620,282.058105469,2490000
chain,0,2097152,5,14,28,76,8192,2415118,294.814208984,2490000
chain,0,2097152,5,15,30,108,8192,2402437,293.266235352,2490000
chain,0,2097152,5,16,32,56,8192,2289714,279.506103516,2490000
chain,0,2097152,5,17,34,39,8192,2177263,265.779174805,2490000
chain,0,2097152,5,18,36,47,8192,2178723,265.957397461,2490000
chain,0,2097152,5,19,38,87,8192,2291605,279.736938477,2490000
chain,0,2097152,5,20,40,105,8192,2415481,294.858520508,2490000
chain,0,2097152,5,21,42,83,8192,2308623,281.814331055,2490000
chain,0,2097152,5,22,44,19,8192,2193435,267.753295898,2490000
chain,0,2097152,5,23,46,95,8192,2317223,282.864135742,2490000
chain,0,2097152,5,24,48,1,8192,2107578,257.272705078,2490000
chain,0,2097152,5,25,50,10,8192,2228494,272.032958984,2490000
chain,0,2097152,5,26,52,51,8192,2333031,284.793823242,2490000
chain,0,2097152,5,27,54,92,8192,2320140,283.220214844,2490000
chain,0,2097152,5,28,56,38,8192,2207962,269.526611328,2490000
chain,0,2097152,5,29,58,22,8192,2095620,255.812988281,2490000
chain,0,2097152,5,30,60,26,8192,2096875,255.966186523,2490000
chain,0,2097152,5,31,62,61,8192,2209789,269.749633789,2490000
chain,0,2097152,5,32,64,71,8192,2333573,284.859985352,2490000
chain,0,2097152,5,33,66,50,8192,2226870,271.834716797,2490000
chain,0,2097152,5,34,68,13,8192,2111813,257.789672852,2490000
chain,0,2097152,5,35,70,130,8192,2399123,292.861694336,2490000
chain,0,2097152,5,36,72,8,8192,2278820,278.176269531,2490000
chain,0,2097152,5,37,74,35,8192,2400709,293.055297852,2490000
chain,0,2097152,5,38,76,122,8192,2504980,305.783691406,2490000
chain,0,2097152,5,39,78,139,8192,2492839,304.301635742,2490000
chain,0,2097152,5,40,80,90,8192,2380614,290.602294922,2490000
chain,0,2097152,5,41,82,60,8192,2266818,276.711181641,2490000
chain,0,2097152,5,42,84,72,8192,2268133,276.871704102,2490000
chain,0,2097152,5,43,86,123,8192,2381474,290.707275391,2490000
chain,0,2097152,5,44,88,131,8192,2506593,305.98059082,2490000
chain,0,2097152,5,45,90,107,8192,2399202,292.871337891,2490000
chain,0,2097152,5,46,92,41,8192,2282871,278.670776367,2490000
chain,0,2097152,5,47,94,141,8192,2488822,303.811279297,2490000
chain,0,2097152,5,48,96,4,8192,2181419,266.286499023,2490000
chain,0,2097152,5,49,98,15,8192,2301608,280.958007812,2490000
chain,0,2097152,5,50,100,67,8192,2406131,293.717163086,2490000
chain,0,2097152,5,51,102,101,8192,2393543,292.180541992,2490000
chain,0,2097152,5,52,104,48,8192,2281797,278.539672852,2490000
chain,0,2097152,5,53,106,34,8192,2169382,264.817138672,2490000
chain,0,2097152,5,54,108,40,8192,2170711,264.979370117,2490000
chain,0,2097152,5,55,110,78,8192,2283907,278.797241211,2490000
chain,0,2097152,5,56,112,97,8192,2407378,293.869384766,2490000
chain,0,2097152,5,57,114,74,8192,2300880,280.869140625,2490000
chain,0,2097152,5,58,116,18,8192,2185705,266.809692383,2490000
chain,0,2097152,5,59,118,104,8192,2308231,281.766479492,2490000
chain,0,2097152,5,60,120,0,8192,2099729,256.314575195,2490000
chain,0,2097152,5,61,122,9,8192,2220082,271.006103516,2490000
chain,0,2097152,5,62,124,44,8192,2324164,283.711425781,2490000
chain,0,2097152,5,63,126,84,8192,2311831,282.205932617,2490000
chain,0,2097152,5,64,128,33,8192,2200693,268.639282227,2490000
chain,0,2097152,5,65,130,20,8192,2087420,254.812011719,2490000
chain,0,2097152,5,66,132,23,8192,2088696,254.967773438,2490000
chain,0,2097152,5,67,134,54,8192,2202214,268.824951172,2490000
chain,0,2097152,5,68,136,62,8192,2325591,283.885620117,2490000
chain,0,2097152,5,69,138,43,8192,2219400,270.922851562,2490000
chain,0,2097152,5,70,140,12,8192,2103681,256.79699707,2490000
chain,0,2097152,5,71,1,6,8192,2230075,272.225952148,2490000
chain,0,2097152,5,72,3,25,8192,2351783,287.082885742,2490000
chain,0,2097152,5,73,5,109,8192,2456026,299.807861328,2490000
chain,0,2097152,5,74,7,132,8192,2443547,298.284545898,2490000
chain,0,2097152,5,75,9,73,8192,2330598,284.496826172,2490000
chain,0,2097152,5,76,11,53,8192,2218060,270.759277344,2490000
chain,0,2097152,5,77,13,55,8192,2219705,270.960083008,2490000
chain,0,2097152,5,78,15,110,8192,2332550,284.735107422,2490000
chain,0,2097152,5,79,17,119,8192,2456707,299.890991211,2490000
chain,0,2097152,5,80,19,100,8192,2349521,286.806762695,2490000
chain,0,2097152,5,81,21,37,8192,2234176,272.7265625,2490000
chain,0,2097152,5,82,23,134,8192,2440176,297.873046875,2490000
chain,0,2097152,5,83,25,3,8192,2148158,262.226318359,2490000
chain,0,2097152,5,84,27,14,8192,2269616,277.052734375,2490000
chain,0,2097152,5,85,29,85,8192,2374023,289.797729492,2490000
chain,0,2097152,5,86,31,121,8192,2361349,288.250610352,2490000
chain,0,2097152,5,87,33,64,8192,2248784,274.509765625,2490000
chain,0,2097152,5,88,35,28,8192,2136359,260.786010742,2490000
chain,0,2097152,5,89,37,36,8192,2137893,260.973266602,2490000
chain,0,2097152,5,90,39,94,8192,2250702,274.743896484,2490000
chain,0,2097152,5,91,41,88,8192,2374397,289.843383789,2490000
chain,0,2097152,5,92,43,65,8192,2267673,276.815551758,2490000
chain,0,2097152,5,93,45,21,8192,2152489,262.755004883,2490000
chain,0,2097152,5,94,47,111,8192,2267181,276.755493164,2490000
chain,0,2097152,5,95,49,2,8192,2058693,251.305297852,2490000
chain,0,2097152,5,96,51,11,8192,2179347,266.033569336,2490000
chain,0,2097152,5,97,53,58,8192,2283316,278.725097656,2490000
chain,0,2097152,5,98,55,75,8192,2271013,277.223266602,2490000
chain,0,2097152,5,99,57,42,8192,2159243,263.579467773,2490000
chain,0,2097152,5,100,59,24,8192,2046358,249.799560547,2490000
chain,0,2097152,5,101,61,30,8192,2047407,249.927612305,2490000
chain,0,2097152,5,102,63,69,8192,2161126,263.809326172,2490000
chain,0,2097152,5,103,65,80,8192,2284704,278.89453125,2490000
chain,0,2097152,5,104,67,57,8192,2178396,265.917480469,2490000
chain,0,2097152,5,105,69,16,8192,2062603,251.782592773,2490000
chain,0,2097152,5,106,71,124,8192,2358223,287.869018555,2490000
chain,0,2097152,5,107,73,27,8192,2222183,271.262573242,2490000
chain,0,2097152,5,108,75,52,8192,2342604,285.962402344,2490000
chain,0,2097152,5,109,77,116,8192,2447106,298.718994141,2490000
chain,0,2097152,5,110,79,136,8192,2434488,297.178710938,2490000
chain,0,2097152,5,111,81,106,8192,2322850,283.551025391,2490000
chain,0,2097152,5,112,83,77,8192,2210196,269.799316406,2490000
chain,0,2097152,5,113,85,81,8192,2211442,269.951416016,2490000
chain,0,2097152,5,114,87,133,8192,2324931,283.805053711,2490000
chain,0,2097152,5,115,89,135,8192,2448306,298.865478516,2490000
chain,0,2097152,5,116,91,114,8192,2341715,285.853881836,2490000
chain,0,2097152,5,117,93,70,8192,2226366,271.773193359,2490000
chain,0,2097152,5,118,95,140,8192,2431639,296.830932617,2490000
chain,0,2097152,5,119,97,32,8192,2132246,260.283935547,2490000
chain,0,2097152,5,120,99,45,8192,2252767,274.99597168,2490000
chain,0,2097152,5,121,101,93,8192,2356875,287.704467773,2490000
chain,0,2097152,5,122,103,66,8192,2344814,286.232177734,2490000
chain,0,2097152,5,123,105,99,8192,2233011,272.584350586,2490000
chain,0,2097152,5,124,107,68,8192,2119419,258.718139648,2490000
chain,0,2097152,5,125,109,89,8192,2120696,258.874023438,2490000
chain,0,2097152,5,126,111,103,8192,2234633,272.782348633,2490000
chain,0,2097152,5,127,113,112,8192,2358550,287.908935547,2490000
chain,0,2097152,5,128,115,120,8192,2252256,274.93359375,2490000
chain,0,2097152,5,129,117,79,8192,2135667,260.701538086,2490000
chain,0,2097152,5,130,119,118,8192,2267177,276.755004883,2490000
chain,0,2097152,5,131,121,49,8192,2058490,251.280517578,2490000
chain,0,2097152,5,132,123,59,8192,2179018,265.993408203,2490000
chain,0,2097152,5,133,125,128,8192,2283220,278.713378906,2490000
chain,0,2097152,5,134,127,115,8192,2270958,277.216552734,2490000
chain,0,2097152,5,135,129,113,8192,2159090,263.560791016,2490000
chain,0,2097152,5,136,131,86,8192,2046423,249.807495117,2490000
chain,0,2097152,5,137,133,98,8192,2047357,249.921508789,2490000
chain,0,2097152,5,138,135,129,8192,2161235,263.822631836,2490000
chain,0,2097152,5,139,137,138,8192,2284823,278.909057617,2490000
chain,0,2097152,5,140,139,126,8192,2178347,265.911499023,2490000
chain,0,2097152,5,141,141,96,8192,2062561,251.77746582,2490000
chain,0,2097152,6,0,0,15,8192,2287178,279.196533203,2490000
chain,0,2097152,6,1,2,71,8192,2408571,294.015014648,2490000
chain,0,2097152,6,2,4,118,8192,2512715,306.727905273,2490000
chain,0,2097152,6,3,6,125,8192,2500711,305.262573242,2490000
chain,0,2097152,6,4,8,57,8192,2388913,291.615356445,2490000
chain,0,2097152,6,5,10,21,8192,2274731,277.677124023,2490000
chain,0,2097152,6,6,12,34,8192,2276379,277.878295898,2490000
chain,0,2097152,6,7,14,82,8192,2389669,291.707641602,2490000
chain,0,2097152,6,8,16,136,8192,2514403,306.933959961,2490000
chain,0,2097152,6,9,18,119,8192,2408029,293.948852539,2490000
chain,0,2097152,6,10,20,66,8192,2290870,279.647216797,2490000
chain,0,2097152,6,11,22,127,8192,2496599,304.760620117,2490000
chain,0,2097152,6,12,24,9,8192,2189092,267.223144531,2490000
chain,0,2097152,6,13,26,48,8192,2310622,282.058349609,2490000
chain,0,2097152,6,14,28,84,8192,2415059,294.807006836,2490000
chain,0,2097152,6,15,30,96,8192,2402416,293.263671875,2490000
chain,0,2097152,6,16,32,46,8192,2289679,279.501831055,2490000
chain,0,2097152,6,17,34,13,8192,2177334,265.787841797,2490000
chain,0,2097152,6,18,36,22,8192,2178773,265.963500977,2490000
chain,0,2097152,6,19,38,67,8192,2291628,279.739746094,2490000
chain,0,2097152,6,20,40,111,8192,2415470,294.857177734,2490000
chain,0,2097152,6,21,42,95,8192,2308675,281.820678711,2490000
chain,0,2097152,6,22,44,53,8192,2193446,267.754638672,2490000
chain,0,2097152,6,23,46,83,8192,2317101,282.849243164,2490000
chain,0,2097152,6,24,48,1,8192,2107557,257.270141602,2490000
chain,0,2097152,6,25,50,32,8192,2228470,272.030029297,2490000
chain,0,2097152,6,26,52,101,8192,2332953,284.784301758,2490000
chain,0,2097152,6,27,54,109,8192,2320097,283.21496582,2490000
chain,0,2097152,6,28,56,27,8192,2208145,269.548950195,2490000
chain,0,2097152,6,29,58,4,8192,2095587,255.808959961,2490000
chain,0,2097152,6,30,60,12,8192,2096809,255.958129883,2490000
chain,0,2097152,6,31,62,45,8192,2209874,269.760009766,2490000
chain,0,2097152,6,32,64,91,8192,2333534,284.855224609,2490000
chain,0,2097152,6,33,66,72,8192,2226807,271.827026367,2490000
chain,0,2097152,6,34,68,29,8192,2111750,257.781982422,2490000
chain,0,2097152,6,35,70,117,8192,2399083,292.856811523,2490000
chain,0,2097152,6,36,72,20,8192,2278773,278.170532227,2490000
chain,0,2097152,6,37,74,94,8192,2400798,293.066162109,2490000
chain,0,2097152,6,38,76,123,8192,2504928,305.77734375,2490000
chain,0,2097152,6,39,78,130,8192,2492764,304.292480469,2490000
chain,0,2097152,6,40,80,63,8192,2380591,290.599487305,2490000
chain,0,2097152,6,41,82,24,8192,2266744,276.702148438,2490000
chain,0,2097152,6,42,84,38,8192,2268138,276.872314453,2490000
chain,0,2097152,6,43,86,90,8192,2381550,290.716552734,2490000
chain,0,2097152,6,44,88,139,8192,2506459,305.964233398,2490000
chain,0,2097152,6,45,90,134,8192,2399241,292.876098633,2490000
chain,0,2097152,6,46,92,74,8192,2282850,278.668212891,2490000
chain,0,2097152,6,47,94,137,8192,2488947,303.826538086,2490000
chain,0,2097152,6,48,96,6,8192,2181396,266.283691406,2490000
chain,0,2097152,6,49,98,43,8192,2301577,280.954223633,2490000
chain,0,2097152,6,50,100,76,8192,2406073,293.710083008,2490000
chain,0,2097152,6,51,102,88,8192,2393587,292.185913086,2490000
chain,0,2097152,6,52,104,41,8192,2281863,278.547729492,2490000
chain,0,2097152,6,53,106,10,8192,2169391,264.818237305,2490000
chain,0,2097152,6,54,108,18,8192,2170508,264.954589844,2490000
chain,0,2097152,6,55,110,61,8192,2283875,278.793334961,2490000
chain,0,2097152,6,56,112,105,8192,2407409,293.873168945,2490000
chain,0,2097152,6,57,114,87,8192,2300863,280.86706543,2490000
chain,0,2097152,6,58,116,49,8192,2185606,266.797607422,2490000
chain,0,2097152,6,59,118,92,8192,2308169,281.758911133,2490000
chain,0,2097152,6,60,120,0,8192,2099710,256.312255859,2490000
chain,0,2097152,6,61,122,28,8192,2219881,270.981567383,2490000
chain,0,2097152,6,62,124,69,8192,2324159,283.71081543,2490000
chain,0,2097152,6,63,126,80,8192,2311811,282.203491211,2490000
chain,0,2097152,6,64,128,26,8192,2200705,268.64074707,2490000
chain,0,2097152,6,65,130,3,8192,2087458,254.816650391,2490000
chain,0,2097152,6,66,132,11,8192,2088723,254.971069336,2490000
chain,0,2097152,6,67,134,40,8192,2202306,268.836181641,2490000
chain,0,2097152,6,68,136,99,8192,2325636,283.891113281,2490000
chain,0,2097152,6,69,138,65,8192,2219339,270.915405273,2490000
chain,0,2097152,6,70,140,37,8192,2103604,256.787597656,2490000
chain,0,2097152,6,71,1,16,8192,2230056,272.223632812,2490000
chain,0,2097152,6,72,3,78,8192,2351793,287.084106445,2490000
chain,0,2097152,6,73,5,128,8192,2456107,299.817749023,2490000
chain,0,2097152,6,74,7,135,8192,2443485,298.276977539,2490000
chain,0,2097152,6,75,9,51,8192,2330617,284.499145508,2490000
chain,0,2097152,6,76,11,19,8192,2218064,270.759765625,2490000
chain,0,2097152,6,77,13,30,8192,2219611,270.948608398,2490000
chain,0,2097152,6,78,15,75,8192,2332634,284.745361328,2490000
chain,0,2097152,6,79,17,140,8192,2456728,299.893554688,2490000
chain,0,2097152,6,80,19,124,8192,2349489,286.802856445,2490000
chain,0,2097152,6,81,21,59,8192,2234267,272.737670898,2490000
chain,0,2097152,6,82,23,122,8192,2440054,297.858154297,2490000
chain,0,2097152,6,83,25,5,8192,2148251,262.237670898,2490000
chain,0,2097152,6,84,27,52,8192,2269568,277.046875,2490000
chain,0,2097152,6,85,29,113,8192,2374068,289.803222656,2490000
chain,0,2097152,6,86,31,120,8192,2361160,288.227539062,2490000
chain,0,2097152,6,87,33,35,8192,2248799,274.51159668,2490000
chain,0,2097152,6,88,35,8,8192,2136322,260.781494141,2490000
chain,0,2097152,6,89,37,17,8192,2137931,260.977905273,2490000
chain,0,2097152,6,90,39,55,8192,2250802,274.756103516,2490000
chain,0,2097152,6,91,41,131,8192,2374450,289.849853516,2490000
chain,0,2097152,6,92,43,102,8192,2267674,276.815673828,2490000
chain,0,2097152,6,93,45,44,8192,2152387,262.742553711,2490000
chain,0,2097152,6,94,47,100,8192,2267242,276.762939453,2490000
chain,0,2097152,6,95,49,2,8192,2058598,251.293701172,2490000
chain,0,2097152,6,96,51,36,8192,2179291,266.026733398,2490000
chain,0,2097152,6,97,53,62,8192,2283251,278.717163086,2490000
chain,0,2097152,6,98,55,73,8192,2270947,277.215209961,2490000
chain,0,2097152,6,99,57,31,8192,2159276,263.583496094,2490000
chain,0,2097152,6,100,59,7,8192,2046361,249.799926758,2490000
chain,0,2097152,6,101,61,14,8192,2047377,249.923950195,2490000
chain,0,2097152,6,102,63,50,8192,2161231,263.822143555,2490000
chain,0,2097152,6,103,65,116,8192,2284690,278.892822266,2490000
chain,0,2097152,6,104,67,79,8192,2178425,265.921020508,2490000
chain,0,2097152,6,105,69,33,8192,2062525,251.773071289,2490000
chain,0,2097152,6,106,71,112,8192,2358118,287.856201172,2490000
chain,0,2097152,6,107,73,23,8192,2222148,271.258300781,2490000
chain,0,2097152,6,108,75,86,8192,2342500,285.949707031,2490000
chain,0,2097152,6,109,77,133,8192,2447312,298.744140625,2490000
chain,0,2097152,6,110,79,138,8192,2434571,297.188842773,2490000
chain,0,2097152,6,111,81,77,8192,2322769,283.541137695,2490000
chain,0,2097152,6,112,83,42,8192,2210231,269.803588867,2490000
chain,0,2097152,6,113,85,54,8192,2211510,269.959716797,2490000
chain,0,2097152,6,114,87,104,8192,2324797,283.788696289,2490000
chain,0,2097152,6,115,89,141,8192,2448278,298.862060547,2490000
chain,0,2097152,6,116,91,129,8192,2341721,285.854614258,2490000
chain,0,2097152,6,117,93,81,8192,2226422,271.780029297,2490000
chain,0,2097152,6,118,95,132,8192,2431598,296.825927734,2490000
chain,0,2097152,6,119,97,25,8192,2132112,260.267578125,2490000
chain,0,2097152,6,120,99,58,8192,2252805,275.000610352,2490000
chain,0,2097152,6,121,101,107,8192,2356902,287.707763672,2490000
chain,0,2097152,6,122,103,115,8192,2344788,286.229003906,2490000
chain,0,2097152,6,123,105,70,8192,2233138,272.599853516,2490000
chain,0,2097152,6,124,107,47,8192,2119373,258.712524414,2490000
chain,0,2097152,6,125,109,60,8192,2120647,258.868041992,2490000
chain,0,2097152,6,126,111,98,8192,2234667,272.786499023,2490000
chain,0,2097152,6,127,113,126,8192,2358695,287.926635742,2490000
chain,0,2097152,6,128,115,114,8192,2252243,274.932006836,2490000
chain,0,2097152,6,129,117,89,8192,2135602,260.693603516,2490000
chain,0,2097152,6,130,119,106,8192,2267203,276.758178711,2490000
chain,0,2097152,6,131,121,39,8192,2058562,251.289306641,2490000
chain,0,2097152,6,132,123,64,8192,2179032,265.995117188,2490000
chain,0,2097152,6,133,125,93,8192,2283255,278.717651367,2490000
chain,0,2097152,6,134,127,103,8192,2270950,277.215576172,2490000
chain,0,2097152,6,135,129,85,8192,2159111,263.563354492,2490000
chain,0,2097152,6,136,131,56,8192,2046366,249.800537109,2490000
chain,0,2097152,6,137,133,68,8192,2047364,249.922363281,2490000
chain,0,2097152,6,138,135,110,8192,2161234,263.822509766,2490000
chain,0,2097152,6,139,137,121,8192,2284687,278.892456055,2490000
chain,0,2097152,6,140,139,108,8192,2178388,265.916503906,2490000
chain,0,2097152,6,141,141,97,8192,2062564,251.777832031,2490000
chain,0,2097152,7,0,0,6,8192,2287265,279.20715332,2490000
chain,0,2097152,7,1,2,32,8192,2408661,294.026000977,2490000
chain,0,2097152,7,2,4,105,8192,2512777,306.735473633,2490000
chain,0,2097152,7,3,6,128,8192,2500644,305.254394531,2490000
chain,0,2097152,7,4,8,79,8192,2388909,291.614868164,2490000
chain,0,2097152,7,5,10,33,8192,2274811,277.686889648,2490000
chain,0,2097152,7,6,12,56,8192,2276465,277.888793945,2490000
chain,0,2097152,7,7,14,125,8192,2389616,291.701171875,2490000
chain,0,2097152,7,8,16,126,8192,2514425,306.936645508,2490000
chain,0,2097152,7,9,18,82,8192,2408037,293.949829102,2490000
chain,0,2097152,7,10,20,36,8192,2290932,279.654785156,2490000
chain,0,2097152,7,11,22,135,8192,2496653,304.767211914,2490000
chain,0,2097152,7,12,24,5,8192,2189080,267.221679688,2490000
chain,0,2097152,7,13,26,23,8192,2310699,282.067749023,2490000
chain,0,2097152,7,14,28,75,8192,2415132,294.815917969,2490000
chain,0,2097152,7,15,30,99,8192,2402336,293.25390625,2490000
chain,0,2097152,7,16,32,57,8192,2289681,279.502075195,2490000
chain,0,2097152,7,17,34,27,8192,2177291,265.782592773,2490000
chain,0,2097152,7,18,36,49,8192,2178766,265.962646484,2490000
chain,0,2097152,7,19,38,101,8192,2291559,279.731323242,2490000
chain,0,2097152,7,20,40,109,8192,2415421,294.851196289,2490000
chain,0,2097152,7,21,42,74,8192,2308631,281.815307617,2490000
chain,0,2097152,7,22,44,28,8192,2193461,267.756469727,2490000
chain,0,2097152,7,23,46,96,8192,2317172,282.857910156,2490000
chain,0,2097152,7,24,48,1,8192,2107402,257.251220703,2490000
chain,0,2097152,7,25,50,10,8192,2228475,272.030639648,2490000
chain,0,2097152,7,26,52,54,8192,2333061,284.797485352,2490000
chain,0,2097152,7,27,54,113,8192,2320123,283.218139648,2490000
chain,0,2097152,7,28,56,37,8192,2208078,269.540771484,2490000
chain,0,2097152,7,29,58,13,8192,2095550,255.804443359,2490000
chain,0,2097152,7,30,60,25,8192,2096867,255.965209961,2490000
chain,0,2097152,7,31,62,80,8192,2209834,269.755126953,2490000
chain,0,2097152,7,32,64,81,8192,2333574,284.860107422,2490000
chain,0,2097152,7,33,66,46,8192,2226954,271.844970703,2490000
chain,0,2097152,7,34,68,15,8192,2111802,257.788330078,2490000
chain,0,2097152,7,35,70,127,8192,2399097,292.858520508,2490000
chain,0,2097152,7,36,72,8,8192,2278768,278.169921875,2490000
chain,0,2097152,7,37,74,45,8192,2400739,293.058959961,2490000
chain,0,2097152,7,38,76,123,8192,2504887,305.772338867,2490000
chain,0,2097152,7,39,78,132,8192,2492797,304.296508789,2490000
chain,0,2097152,7,40,80,93,8192,2380695,290.612182617,2490000
chain,0,2097152,7,41,82,48,8192,2266868,276.717285156,2490000
chain,0,2097152,7,42,84,69,8192,2268215,276.881713867,2490000
chain,0,2097152,7,43,86,137,8192,2381564,290.718261719,2490000
chain,0,2097152,7,44,88,138,8192,2506538,305.973876953,2490000
chain,0,2097152,7,45,90,104,8192,2399210,292.872314453,2490000
chain,0,2097152,7,46,92,43,8192,2282916,278.676269531,2490000
chain,0,2097152,7,47,94,141,8192,2488737,303.80090332,2490000
chain,0,2097152,7,48,96,4,8192,2181321,266.274536133,2490000
chain,0,2097152,7,49,98,19,8192,2301563,280.952514648,2490000
chain,0,2097152,7,50,100,67,8192,2406322,293.740478516,2490000
chain,0,2097152,7,51,102,91,8192,2393543,292.180541992,2490000
chain,0,2097152,7,52,104,51,8192,2281860,278.547363281,2490000
chain,0,2097152,7,53,106,22,8192,2169157,264.789672852,2490000
chain,0,2097152,7,54,108,41,8192,2170527,264.95690918,2490000
chain,0,2097152,7,55,110,94,8192,2284030,278.812255859,2490000
chain,0,2097152,7,56,112,102,8192,2407354,293.866455078,2490000
chain,0,2097152,7,57,114,66,8192,2300869,280.867797852,2490000
chain,0,2097152,7,58,116,24,8192,2185580,266.794433594,2490000
chain,0,2097152,7,59,118,103,8192,2308186,281.760986328,2490000
chain,0,2097152,7,60,120,0,8192,2099619,256.301147461,2490000
chain,0,2097152,7,61,122,9,8192,2220118,271.010498047,2490000
chain,0,2097152,7,62,124,47,8192,2324171,283.712280273,2490000
chain,0,2097152,7,63,126,84,8192,2311847,282.207885742,2490000
chain,0,2097152,7,64,128,31,8192,2200421,268.606079102,2490000
chain,0,2097152,7,65,130,11,8192,2087433,254.813598633,2490000
chain,0,2097152,7,66,132,30,8192,2088435,254.935913086,2490000
chain,0,2097152,7,67,134,72,8192,2202045,268.804321289,2490000
chain,0,2097152,7,68,136,73,8192,2325657,283.893676758,2490000
chain,0,2097152,7,69,138,39,8192,2219533,270.939086914,2490000
chain,0,2097152,7,70,140,12,8192,2103935,256.82800293,2490000
chain,0,2097152,7,71,1,7,8192,2230036,272.221191406,2490000
chain,0,2097152,7,72,3,38,8192,2351712,287.07421875,2490000
chain,0,2097152,7,73,5,112,8192,2456074,299.813720703,2490000
chain,0,2097152,7,74,7,136,8192,2443525,298.281860352,2490000
chain,0,2097152,7,75,9,71,8192,2330545,284.490356445,2490000
chain,0,2097152,7,76,11,40,8192,2218175,270.77331543,2490000
chain,0,2097152,7,77,13,62,8192,2219595,270.946655273,2490000
chain,0,2097152,7,78,15,129,8192,2332521,284.731567383,2490000
chain,0,2097152,7,79,17,130,8192,2456602,299.878173828,2490000
chain,0,2097152,7,80,19,89,8192,2349533,286.808227539,2490000
chain,0,2097152,7,81,21,50,8192,2234208,272.73046875,2490000
chain,0,2097152,7,82,23,131,8192,2439969,297.84777832,2490000
chain,0,2097152,7,83,25,3,8192,2148199,262.231323242,2490000
chain,0,2097152,7,84,27,18,8192,2269699,277.062866211,2490000
chain,0,2097152,7,85,29,83,8192,2374040,289.799804688,2490000
chain,0,2097152,7,86,31,124,8192,2361240,288.237304688,2490000
chain,0,2097152,7,87,33,64,8192,2248772,274.508300781,2490000
chain,0,2097152,7,88,35,20,8192,2136203,260.766967773,2490000
chain,0,2097152,7,89,37,34,8192,2137888,260.97265625,2490000
chain,0,2097152,7,90,39,114,8192,2250763,274.751342773,2490000
chain,0,2097152,7,91,41,95,8192,2374418,289.845947266,2490000
chain,0,2097152,7,92,43,59,8192,2267655,276.813354492,2490000
chain,0,2097152,7,93,45,21,8192,2152433,262.748168945,2490000
chain,0,2097152,7,94,47,110,8192,2267121,276.748168945,2490000
chain,0,2097152,7,95,49,2,8192,2058641,251.298950195,2490000
chain,0,2097152,7,96,51,14,8192,2179206,266.016357422,2490000
chain,0,2097152,7,97,53,60,8192,2283260,278.718261719,2490000
chain,0,2097152,7,98,55,76,8192,2270907,277.210327148,2490000
chain,0,2097152,7,99,57,44,8192,2159301,263.586547852,2490000
chain,0,2097152,7,100,59,16,8192,2046607,249.829956055,2490000
chain,0,2097152,7,101,61,29,8192,2047360,249.921875,2490000
chain,0,2097152,7,102,63,87,8192,2161134,263.810302734,2490000
chain,0,2097152,7,103,65,88,8192,2284617,278.883911133,2490000
chain,0,2097152,7,104,67,53,8192,2178366,265.913818359,2490000
chain,0,2097152,7,105,69,17,8192,2062664,251.790039062,2490000
chain,0,2097152,7,106,71,122,8192,2358186,287.864501953,2490000
chain,0,2097152,7,107,73,26,8192,2222185,271.262817383,2490000
chain,0,2097152,7,108,75,58,8192,2342532,285.953613281,2490000
chain,0,2097152,7,109,77,118,8192,2447153,298.724731445,2490000
chain,0,2097152,7,110,79,140,8192,2434547,297.185913086,2490000
chain,0,2097152,7,111,81,100,8192,2322700,283.532714844,2490000
chain,0,2097152,7,112,83,61,8192,2210289,269.810668945,2490000
chain,0,2097152,7,113,85,77,8192,2211363,269.941772461,2490000
chain,0,2097152,7,114,87,133,8192,2324790,283.787841797,2490000
chain,0,2097152,7,115,89,134,8192,2448221,298.855102539,2490000
chain,0,2097152,7,116,91,111,8192,2341777,285.861450195,2490000
chain,0,2097152,7,117,93,63,8192,2226259,271.760131836,2490000
chain,0,2097152,7,118,95,139,8192,2431560,296.821289062,2490000
chain,0,2097152,7,119,97,35,8192,2132246,260.283935547,2490000
chain,0,2097152,7,120,99,52,8192,2252854,275.006591797,2490000
chain,0,2097152,7,121,101,98,8192,2356958,287.714599609,2490000
chain,0,2097152,7,122,103,119,8192,2344898,286.242431641,2490000
chain,0,2097152,7,123,105,86,8192,2233064,272.590820312,2490000
chain,0,2097152,7,124,107,55,8192,2119365,258.711547852,2490000
chain,0,2097152,7,125,109,85,8192,2120709,258.875610352,2490000
chain,0,2097152,7,126,111,120,8192,2234507,272.766967773,2490000
chain,0,2097152,7,127,113,121,8192,2358624,287.91796875,2490000
chain,0,2097152,7,128,115,97,8192,2252265,274.934692383,2490000
chain,0,2097152,7,129,117,70,8192,2135771,260.714233398,2490000
chain,0,2097152,7,130,119,116,8192,2267221,276.760375977,2490000
chain,0,2097152,7,131,121,42,8192,2058726,251.309326172,2490000
chain,0,2097152,7,132,123,65,8192,2178973,265.987915039,2490000
chain,0,2097152,7,133,125,90,8192,2283243,278.716186523,2490000
chain,0,2097152,7,134,127,106,8192,2270933,277.213500977,2490000
chain,0,2097152,7,135,129,107,8192,2159135,263.56628418,2490000
chain,0,2097152,7,136,131,68,8192,2046359,249.799682617,2490000
chain,0,2097152,7,137,133,92,8192,2047399,249.926635742,2490000
chain,0,2097152,7,138,135,108,8192,2161084,263.804199219,2490000
chain,0,2097152,7,139,137,115,8192,2284749,278.900024414,2490000
chain,0,2097152,7,140,139,117,8192,2178420,265.920410156,2490000
chain,0,2097152,7,141,141,78,8192,2062645,251.787719727,2490000
chain,0,2097152,8,0,0,14,8192,2287185,279.197387695,2490000
chain,0,2097152,8,1,2,78,8192,2408618,294.020751953,2490000
chain,0,2097152,8,2,4,129,8192,2512757,306.733032227,2490000
chain,0,2097152,8,3,6,114,8192,2500713,305.262817383,2490000
chain,0,2097152,8,4,8,69,8192,2388848,291.607421875,2490000
chain,0,2097152,8,5,10,20,8192,2274730,277.677001953,2490000
chain,0,2097152,8,6,12,36,8192,2276466,277.888916016,2490000
chain,0,2097152,8,7,14,97,8192,2389665,291.70715332,2490000
chain,0,2097152,8,8,16,135,8192,2514472,306.942382812,2490000
chain,0,2097152,8,9,18,117,8192,2408061,293.952758789,2490000
chain,0,2097152,8,10,20,60,8192,2290862,279.646240234,2490000
chain,0,2097152,8,11,22,128,8192,2496553,304.755004883,2490000
chain,0,2097152,8,12,24,10,8192,2189243,267.241577148,2490000
chain,0,2097152,8,13,26,51,8192,2310614,282.057373047,2490000
chain,0,2097152,8,14,28,100,8192,2415030,294.803466797,2490000
chain,0,2097152,8,15,30,85,8192,2402267,293.245483398,2490000
chain,0,2097152,8,16,32,45,8192,2289625,279.495239258,2490000
chain,0,2097152,8,17,34,11,8192,2177304,265.784179688,2490000
chain,0,2097152,8,18,36,24,8192,2178844,265.972167969,2490000
chain,0,2097152,8,19,38,72,8192,2291609,279.737426758,2490000
chain,0,2097152,8,20,40,109,8192,2415481,294.858520508,2490000
chain,0,2097152,8,21,42,90,8192,2308535,281.803588867,2490000
chain,0,2097152,8,22,44,37,8192,2193455,267.755737305,2490000
chain,0,2097152,8,23,46,82,8192,2317118,282.851318359,2490000
chain,0,2097152,8,24,48,1,8192,2107441,257.255981445,2490000
chain,0,2097152,8,25,50,40,8192,2228474,272.030517578,2490000
chain,0,2097152,8,26,52,75,8192,2332979,284.787475586,2490000
chain,0,2097152,8,27,54,70,8192,2320077,283.212524414,2490000
chain,0,2097152,8,28,56,29,8192,2208140,269.548339844,2490000
chain,0,2097152,8,29,58,4,8192,2095648,255.81640625,2490000
chain,0,2097152,8,30,60,13,8192,2096850,255.963134766,2490000
chain,0,2097152,8,31,62,47,8192,2209881,269.760864258,2490000
chain,0,2097152,8,32,64,121,8192,2333526,284.854248047,2490000
chain,0,2097152,8,33,66,68,8192,2226864,271.833984375,2490000
chain,0,2097152,8,34,68,26,8192,2111795,257.787475586,2490000
chain,0,2097152,8,35,70,118,8192,2399157,292.865844727,2490000
chain,0,2097152,8,36,72,19,8192,2278710,278.162841797,2490000
chain,0,2097152,8,37,74,102,8192,2400747,293.059936523,2490000
chain,0,2097152,8,38,76,134,8192,2504994,305.785400391,2490000
chain,0,2097152,8,39,78,130,8192,2492909,304.310180664,2490000
chain,0,2097152,8,40,80,76,8192,2380690,290.611572266,2490000
chain,0,2097152,8,41,82,22,8192,2266817,276.71105957,2490000
chain,0,2097152,8,42,84,42,8192,2268188,276.878417969,2490000
chain,0,2097152,8,43,86,104,8192,2381511,290.711791992,2490000
chain,0,2097152,8,44,88,138,8192,2506511,305.970581055,2490000
chain,0,2097152,8,45,90,132,8192,2399227,292.874389648,2490000
chain,0,2097152,8,46,92,67,8192,2282980,278.684082031,2490000
chain,0,2097152,8,47,94,136,8192,2488797,303.808227539,2490000
chain,0,2097152,8,48,96,7,8192,2181394,266.283447266,2490000
chain,0,2097152,8,49,98,46,8192,2301550,280.950927734,2490000
chain,0,2097152,8,50,100,92,8192,2406116,293.715332031,2490000
chain,0,2097152,8,51,102,77,8192,2393549,292.181274414,2490000
chain,0,2097152,8,52,104,38,8192,2281963,278.559936523,2490000
chain,0,2097152,8,53,106,9,8192,2169219,264.797241211,2490000
chain,0,2097152,8,54,108,21,8192,2170572,264.962402344,2490000
chain,0,2097152,8,55,110,66,8192,2283906,278.797119141,2490000
chain,0,2097152,8,56,112,103,8192,2407477,293.881469727,2490000
chain,0,2097152,8,57,114,81,8192,2300950,280.877685547,2490000
chain,0,2097152,8,58,116,49,8192,2185521,266.787231445,2490000
chain,0,2097152,8,59,118,91,8192,2308121,281.753051758,2490000
chain,0,2097152,8,60,120,0,8192,2099630,256.302490234,2490000
chain,0,2097152,8,61,122,34,8192,2219793,270.970825195,2490000
chain,0,2097152,8,62,124,83,8192,2324205,283.716430664,2490000
chain,0,2097152,8,63,126,63,8192,2311916,282.216308594,2490000
chain,0,2097152,8,64,128,27,8192,2200639,268.63269043,2490000
chain,0,2097152,8,65,130,2,8192,2087423,254.81237793,2490000
chain,0,2097152,8,66,132,12,8192,2088690,254.967041016,2490000
chain,0,2097152,8,67,134,43,8192,2202208,268.82421875,2490000
chain,0,2097152,8,68,136,96,8192,2325603,283.887084961,2490000
chain,0,2097152,8,69,138,61,8192,2219412,270.924316406,2490000
chain,0,2097152,8,70,140,32,8192,2103689,256.797973633,2490000
chain,0,2097152,8,71,1,16,8192,2230022,272.219482422,2490000
chain,0,2097152,8,72,3,86,8192,2351672,287.069335938,2490000
chain,0,2097152,8,73,5,137,8192,2455997,299.804321289,2490000
chain,0,2097152,8,74,7,120,8192,2443468,298.274902344,2490000
chain,0,2097152,8,75,9,62,8192,2330576,284.494140625,2490000
chain,0,2097152,8,76,11,17,8192,2218099,270.764038086,2490000
chain,0,2097152,8,77,13,31,8192,2219539,270.939819336,2490000
chain,0,2097152,8,78,15,88,8192,2332452,284.723144531,2490000
chain,0,2097152,8,79,17,140,8192,2456540,299.870605469,2490000
chain,0,2097152,8,80,19,122,8192,2349524,286.807128906,2490000
chain,0,2097152,8,81,21,55,8192,2234232,272.733398438,2490000
chain,0,2097152,8,82,23,123,8192,2440073,297.860473633,2490000
chain,0,2097152,8,83,25,6,8192,2148300,262.243652344,2490000
chain,0,2097152,8,84,27,65,8192,2269521,277.041137695,2490000
chain,0,2097152,8,85,29,124,8192,2374077,289.804321289,2490000
chain,0,2097152,8,86,31,101,8192,2361172,288.229003906,2490000
chain,0,2097152,8,87,33,50,8192,2248833,274.51574707,2490000
chain,0,2097152,8,88,35,8,8192,2136292,260.777832031,2490000
chain,0,2097152,8,89,37,18,8192,2137895,260.973510742,2490000
chain,0,2097152,8,90,39,59,8192,2250757,274.750610352,2490000
chain,0,2097152,8,91,41,131,8192,2374473,289.852661133,2490000
chain,0,2097152,8,92,43,98,8192,2267715,276.820678711,2490000
chain,0,2097152,8,93,45,44,8192,2152497,262.755981445,2490000
chain,0,2097152,8,94,47,99,8192,2267118,276.747802734,2490000
chain,0,2097152,8,95,49,3,8192,2058635,251.298217773,2490000
chain,0,2097152,8,96,51,30,8192,2179318,266.030029297,2490000
chain,0,2097152,8,97,53,107,8192,2283229,278.714477539,2490000
chain,0,2097152,8,98,55,57,8192,2270925,277.212524414,2490000
chain,0,2097152,8,99,57,33,8192,2159263,263.58190918,2490000
chain,0,2097152,8,100,59,5,8192,2046623,249.83190918,2490000
chain,0,2097152,8,101,61,15,8192,2047345,249.920043945,2490000
chain,0,2097152,8,102,63,53,8192,2161211,263.819702148,2490000
chain,0,2097152,8,103,65,87,8192,2284676,278.891113281,2490000
chain,0,2097152,8,104,67,74,8192,2178491,265.929077148,2490000
chain,0,2097152,8,105,69,28,8192,2062569,251.778442383,2490000
chain,0,2097152,8,106,71,112,8192,2358167,287.862182617,2490000
chain,0,2097152,8,107,73,25,8192,2222131,271.256225586,2490000
chain,0,2097152,8,108,75,95,8192,2342549,285.955688477,2490000
chain,0,2097152,8,109,77,139,8192,2447066,298.714111328,2490000
chain,0,2097152,8,110,79,125,8192,2434496,297.1796875,2490000
chain,0,2097152,8,111,81,93,8192,2322773,283.541625977,2490000
chain,0,2097152,8,112,83,35,8192,2210156,269.794433594,2490000
chain,0,2097152,8,113,85,48,8192,2211393,269.94543457,2490000
chain,0,2097152,8,114,87,110,8192,2324784,283.787109375,2490000
chain,0,2097152,8,115,89,141,8192,2448466,298.885009766,2490000
chain,0,2097152,8,116,91,127,8192,2341677,285.849243164,2490000
chain,0,2097152,8,117,93,80,8192,2226479,271.786987305,2490000
chain,0,2097152,8,118,95,133,8192,2431479,296.811401367,2490000
chain,0,2097152,8,119,97,23,8192,2132199,260.278198242,2490000
chain,0,2097152,8,120,99,71,8192,2252847,275.005737305,2490000
chain,0,2097152,8,121,101,119,8192,2356916,287.709472656,2490000
chain,0,2097152,8,122,103,108,8192,2344924,286.245605469,2490000
chain,0,2097152,8,123,105,56,8192,2233086,272.593505859,2490000
chain,0,2097152,8,124,107,41,8192,2119311,258.704956055,2490000
chain,0,2097152,8,125,109,54,8192,2120648,258.868164062,2490000
chain,0,2097152,8,126,111,79,8192,2234550,272.772216797,2490000
chain,0,2097152,8,127,113,126,8192,2358742,287.932373047,2490000
chain,0,2097152,8,128,115,105,8192,2252281,274.936645508,2490000
chain,0,2097152,8,129,117,73,8192,2135414,260.670654297,2490000
chain,0,2097152,8,130,119,106,8192,2267202,276.758056641,2490000
chain,0,2097152,8,131,121,39,8192,2058663,251.301635742,2490000
chain,0,2097152,8,132,123,58,8192,2178951,265.985229492,2490000
chain,0,2097152,8,133,125,113,8192,2283167,278.70690918,2490000
chain,0,2097152,8,134,127,94,8192,2270940,277.214355469,2490000
chain,0,2097152,8,135,129,84,8192,2159119,263.564331055,2490000
chain,0,2097152,8,136,131,52,8192,2046334,249.796630859,2490000
chain,0,2097152,8,137,133,64,8192,2047217,249.904418945,2490000
chain,0,2097152,8,138,135,116,8192,2161217,263.82043457,2490000
chain,0,2097152,8,139,137,115,8192,2284703,278.89440918,2490000
chain,0,2097152,8,140,139,111,8192,2178382,265.915771484,2490000
chain,0,2097152,8,141,141,89,8192,2062567,251.778198242,2490000
chain,0,2097152,9,0,0,7,8192,2287394,279.222900391,2490000
chain,0,2097152,9,1,2,31,8192,2408596,294.018066406,2490000
chain,0,2097152,9,2,4,109,8192,2512727,306.729370117,2490000
chain,0,2097152,9,3,6,131,8192,2500592,305.248046875,2490000
chain,0,2097152,9,4,8,89,8192,2388949,291.619750977,2490000
chain,0,2097152,9,5,10,35,8192,2274721,277.67590332,2490000
chain,0,2097152,9,6,12,62,8192,2276441,277.885864258,2490000
chain,0,2097152,9,7,14,123,8192,2389698,291.711181641,2490000
chain,0,2097152,9,8,16,120,8192,2514385,306.931762695,2490000
chain,0,2097152,9,9,18,81,8192,2408076,293.954589844,2490000
chain,0,2097152,9,10,20,42,8192,2290955,279.657592773,2490000
chain,0,2097152,9,11,22,133,8192,2496532,304.752441406,2490000
chain,0,2097152,9,12,24,5,8192,2189057,267.21887207,2490000
chain,0,2097152,9,13,26,18,8192,2310742,282.072998047,2490000
chain,0,2097152,9,14,28,78,8192,2415076,294.809082031,2490000
chain,0,2097152,9,15,30,100,8192,2402399,293.26159668,2490000
chain,0,2097152,9,16,32,66,8192,2289637,279.496704102,2490000
chain,0,2097152,9,17,34,29,8192,2177205,265.772094727,2490000
chain,0,2097152,9,18,36,55,8192,2178736,265.958984375,2490000
chain,0,2097152,9,19,38,95,8192,2291617,279.73840332,2490000
chain,0,2097152,9,20,40,107,8192,2415445,294.854125977,2490000
chain,0,2097152,9,21,42,73,8192,2308605,281.812133789,2490000
chain,0,2097152,9,22,44,28,8192,2193313,267.73840332,2490000
chain,0,2097152,9,23,46,90,8192,2317276,282.870605469,2490000
chain,0,2097152,9,24,48,1,8192,2107595,257.274780273,2490000
chain,0,2097152,9,25,50,10,8192,2228622,272.048583984,2490000
chain,0,2097152,9,26,52,61,8192,2332976,284.787109375,2490000
chain,0,2097152,9,27,54,115,8192,2320061,283.210571289,2490000
chain,0,2097152,9,28,56,39,8192,2208008,269.532226562,2490000
chain,0,2097152,9,29,58,16,8192,2095616,255.8125,2490000
chain,0,2097152,9,30,60,30,8192,2096825,255.960083008,2490000
chain,0,2097152,9,31,62,72,8192,2209841,269.755981445,2490000
chain,0,2097152,9,32,64,75,8192,2333563,284.858764648,2490000
chain,0,2097152,9,33,66,43,8192,2226887,271.836791992,2490000
chain,0,2097152,9,34,68,17,8192,2111772,257.784667969,2490000
chain,0,2097152,9,35,70,124,8192,2399106,292.859619141,2490000
chain,0,2097152,9,36,72,8,8192,2278731,278.165405273,2490000
chain,0,2097152,9,37,74,38,8192,2400690,293.052978516,2490000
chain,0,2097152,9,38,76,127,8192,2505060,305.793457031,2490000
chain,0,2097152,9,39,78,135,8192,2492805,304.297485352,2490000
chain,0,2097152,9,40,80,97,8192,2380703,290.61315918,2490000
chain,0,2097152,9,41,82,48,8192,2266845,276.714477539,2490000
chain,0,2097152,9,42,84,79,8192,2268234,276.884033203,2490000
chain,0,2097152,9,43,86,136,8192,2381565,290.718383789,2490000
chain,0,2097152,9,44,88,138,8192,2506581,305.979125977,2490000
chain,0,2097152,9,45,90,96,8192,2399132,292.862792969,2490000
chain,0,2097152,9,46,92,49,8192,2282877,278.671508789,2490000
chain,0,2097152,9,47,94,140,8192,2488845,303.814086914,2490000
chain,0,2097152,9,48,96,4,8192,2181140,266.252441406,2490000
chain,0,2097152,9,49,98,13,8192,2301568,280.953125,2490000
chain,0,2097152,9,50,100,69,8192,2406135,293.717651367,2490000
chain,0,2097152,9,51,102,92,8192,2393501,292.175415039,2490000
chain,0,2097152,9,52,104,59,8192,2281766,278.535888672,2490000
chain,0,2097152,9,53,106,23,8192,2169324,264.810058594,2490000
chain,0,2097152,9,54,108,47,8192,2170351,264.935424805,2490000
chain,0,2097152,9,55,110,87,8192,2283955,278.803100586,2490000
chain,0,2097152,9,56,112,99,8192,2407339,293.864624023,2490000
chain,0,2097152,9,57,114,65,8192,2300834,280.863525391,2490000
chain,0,2097152,9,58,116,24,8192,2185601,266.79699707,2490000
chain,0,2097152,9,59,118,98,8192,2308288,281.7734375,2490000
chain,0,2097152,9,60,120,0,8192,2099785,256.321411133,2490000
chain,0,2097152,9,61,122,9,8192,2220103,271.008666992,2490000
chain,0,2097152,9,62,124,54,8192,2324191,283.71472168,2490000
chain,0,2097152,9,63,126,84,8192,2311865,282.210083008,2490000
chain,0,2097152,9,64,128,32,8192,2200408,268.604492188,2490000
chain,0,2097152,9,65,130,14,8192,2087435,254.813842773,2490000
chain,0,2097152,9,66,132,25,8192,2088531,254.947631836,2490000
chain,0,2097152,9,67,134,64,8192,2202127,268.814331055,2490000
chain,0,2097152,9,68,136,67,8192,2325704,283.899414062,2490000
chain,0,2097152,9,69,138,37,8192,2219494,270.934326172,2490000
chain,0,2097152,9,70,140,15,8192,2103679,256.79675293,2490000
chain,0,2097152,9,71,1,6,8192,2230014,272.218505859,2490000
chain,0,2097152,9,72,3,26,8192,2351709,287.073852539,2490000
chain,0,2097152,9,73,5,116,8192,2456066,299.812744141,2490000
chain,0,2097152,9,74,7,139,8192,2443486,298.277099609,2490000
chain,0,2097152,9,75,9,82,8192,2330541,284.489868164,2490000
chain,0,2097152,9,76,11,41,8192,2218075,270.761108398,2490000
chain,0,2097152,9,77,13,70,8192,2219648,270.953125,2490000
chain,0,2097152,9,78,15,128,8192,2332563,284.736694336,2490000
chain,0,2097152,9,79,17,130,8192,2456589,299.876586914,2490000
chain,0,2097152,9,80,19,88,8192,2349570,286.812744141,2490000
chain,0,2097152,9,81,21,36,8192,2234249,272.735473633,2490000
chain,0,2097152,9,82,23,129,8192,2440013,297.853149414,2490000
chain,0,2097152,9,83,25,3,8192,2148189,262.230102539,2490000
chain,0,2097152,9,84,27,12,8192,2269624,277.053710938,2490000
chain,0,2097152,9,85,29,85,8192,2374078,289.804443359,2490000
chain,0,2097152,9,86,31,126,8192,2361339,288.249389648,2490000
chain,0,2097152,9,87,33,52,8192,2248808,274.512695312,2490000
chain,0,2097152,9,88,35,21,8192,2136214,260.768310547,2490000
chain,0,2097152,9,89,37,40,8192,2137925,260.977172852,2490000
chain,0,2097152,9,90,39,103,8192,2250751,274.74987793,2490000
chain,0,2097152,9,91,41,91,8192,2374486,289.854248047,2490000
chain,0,2097152,9,92,43,57,8192,2267772,276.827636719,2490000
chain,0,2097152,9,93,45,22,8192,2152462,262.751708984,2490000
chain,0,2097152,9,94,47,106,8192,2267196,276.757324219,2490000
chain,0,2097152,9,95,49,2,8192,2058591,251.29284668,2490000
chain,0,2097152,9,96,51,11,8192,2179297,266.02746582,2490000
chain,0,2097152,9,97,53,46,8192,2283282,278.720947266,2490000
chain,0,2097152,9,98,55,77,8192,2270974,277.218505859,2490000
chain,0,2097152,9,99,57,45,8192,2159318,263.588623047,2490000
chain,0,2097152,9,100,59,19,8192,2046378,249.802001953,2490000
chain,0,2097152,9,101,61,33,8192,2047305,249.915161133,2490000
chain,0,2097152,9,102,63,80,8192,2161243,263.823608398,2490000
chain,0,2097152,9,103,65,83,8192,2284747,278.899780273,2490000
chain,0,2097152,9,104,67,50,8192,2178409,265.919067383,2490000
chain,0,2097152,9,105,69,20,8192,2062649,251.788208008,2490000
chain,0,2097152,9,106,71,119,8192,2358157,287.860961914,2490000
chain,0,2097152,9,107,73,27,8192,2222158,271.259521484,2490000
chain,0,2097152,9,108,75,44,8192,2342694,285.973388672,2490000
chain,0,2097152,9,109,77,122,8192,2447119,298.720581055,2490000
chain,0,2097152,9,110,79,141,8192,2434478,297.177490234,2490000
chain,0,2097152,9,111,81,105,8192,2322723,283.535522461,2490000
chain,0,2097152,9,112,83,56,8192,2210258,269.806884766,2490000
chain,0,2097152,9,113,85,94,8192,2211430,269.949951172,2490000
chain,0,2097152,9,114,87,132,8192,2324776,283.786132812,2490000
chain,0,2097152,9,115,89,134,8192,2448310,298.865966797,2490000
chain,0,2097152,9,116,91,104,8192,2341810,285.865478516,2490000
chain,0,2097152,9,117,93,60,8192,2226351,271.771362305,2490000
chain,0,2097152,9,118,95,137,8192,2431469,296.810180664,2490000
chain,0,2097152,9,119,97,34,8192,2132198,260.278076172,2490000
chain,0,2097152,9,120,99,51,8192,2252861,275.007446289,2490000
chain,0,2097152,9,121,101,101,8192,2356847,287.701049805,2490000
chain,0,2097152,9,122,103,121,8192,2344844,286.235839844,2490000
chain,0,2097152,9,123,105,74,8192,2233087,272.59362793,2490000
chain,0,2097152,9,124,107,63,8192,2119409,258.716918945,2490000
chain,0,2097152,9,125,109,86,8192,2120672,258.87109375,2490000
chain,0,2097152,9,126,111,110,8192,2234618,272.780517578,2490000
chain,0,2097152,9,127,113,114,8192,2358595,287.914428711,2490000
chain,0,2097152,9,128,115,111,8192,2252261,274.934204102,2490000
chain,0,2097152,9,129,117,68,8192,2135817,260.719848633,2490000
chain,0,2097152,9,130,119,113,8192,2267228,276.761230469,2490000
chain,0,2097152,9,131,121,53,8192,2058700,251.306152344,2490000
chain,0,2097152,9,132,123,58,8192,2178974,265.988037109,2490000
chain,0,2097152,9,133,125,93,8192,2283224,278.713867188,2490000
chain,0,2097152,9,134,127,108,8192,2270904,277.209960938,2490000
chain,0,2097152,9,135,129,112,8192,2159185,263.572387695,2490000
chain,0,2097152,9,136,131,71,8192,2046314,249.794189453,2490000
chain,0,2097152,9,137,133,102,8192,2047393,249.92590332,2490000
chain,0,2097152,9,138,135,117,8192,2161197,263.817993164,2490000
chain,0,2097152,9,139,137,125,8192,2284697,278.893676758,2490000
chain,0,2097152,9,140,139,118,8192,2178476,265.927246094,2490000
chain,0,2097152,9,141,141,76,8192,2062573,251.778930664,2490000
chain,0,2097152,10,0,0,14,8192,2287289,279.210083008,2490000
chain,0,2097152,10,1,2,70,8192,2408612,294.020019531,2490000
chain,0,2097152,10,2,4,121,8192,2512717,306.728149414,2490000
chain,0,2097152,10,3,6,120,8192,2500578,305.246337891,2490000
chain,0,2097152,10,4,8,54,8192,2388951,291.619995117,2490000
chain,0,2097152,10,5,10,20,8192,2274769,277.681762695,2490000
chain,0,2097152,10,6,12,33,8192,2276388,277.879394531,2490000
chain,0,2097152,10,7,14,91,8192,2389597,291.698852539,2490000
chain,0,2097152,10,8,16,137,8192,2514433,306.93762207,2490000
chain,0,2097152,10,9,18,119,8192,2407912,293.934570312,2490000
chain,0,2097152,10,10,20,81,8192,2290907,279.651733398,2490000
chain,0,2097152,10,11,22,128,8192,2496468,304.744628906,2490000
chain,0,2097152,10,12,24,10,8192,2189271,267.244995117,2490000
chain,0,2097152,10,13,26,47,8192,2310738,282.072509766,2490000
chain,0,2097152,10,14,28,89,8192,2415051,294.806030273,2490000
chain,0,2097152,10,15,30,87,8192,2402523,293.276733398,2490000
chain,0,2097152,10,16,32,43,8192,2289708,279.505371094,2490000
chain,0,2097152,10,17,34,11,8192,2177166,265.767333984,2490000
chain,0,2097152,10,18,36,25,8192,2178650,265.948486328,2490000
chain,0,2097152,10,19,38,69,8192,2291633,279.740356445,2490000
chain,0,2097152,10,20,40,111,8192,2415544,294.866210938,2490000
chain,0,2097152,10,21,42,94,8192,2308603,281.811889648,2490000
chain,0,2097152,10,22,44,60,8192,2193457,267.755981445,2490000
chain,0,2097152,10,23,46,84,8192,2317252,282.867675781,2490000
chain,0,2097152,10,24,48,1,8192,2107538,257.267822266,2490000
chain,0,2097152,10,25,50,31,8192,2228454,272.028076172,2490000
chain,0,2097152,10,26,52,104,8192,2332895,284.77722168,2490000
chain,0,2097152,10,27,54,102,8192,2320282,283.237548828,2490000
chain,0,2097152,10,28,56,27,8192,2208142,269.548583984,2490000
chain,0,2097152,10,29,58,4,8192,2095454,255.792724609,2490000
chain,0,2097152,10,30,60,13,8192,2096903,255.969604492,2490000
chain,0,2097152,10,31,62,46,8192,2209976,269.772460938,2490000
chain,0,2097152,10,32,64,122,8192,2333525,284.854125977,2490000
chain,0,2097152,10,33,66,71,8192,2226854,271.832763672,2490000
chain,0,2097152,10,34,68,40,8192,2111733,257.779907227,2490000
chain,0,2097152,10,35,70,118,8192,2399240,292.875976562,2490000
chain,0,2097152,10,36,72,17,8192,2278800,278.173828125,2490000
chain,0,2097152,10,37,74,93,8192,2400672,293.05078125,2490000
chain,0,2097152,10,38,76,126,8192,2504891,305.772827148,2490000
chain,0,2097152,10,39,78,125,8192,2492792,304.295898438,2490000
chain,0,2097152,10,40,80,66,8192,2380667,290.608764648,2490000
chain,0,2097152,10,41,82,23,8192,2266769,276.705200195,2490000
chain,0,2097152,10,42,84,39,8192,2268141,276.872680664,2490000
chain,0,2097152,10,43,86,99,8192,2381495,290.709838867,2490000
chain,0,2097152,10,44,88,139,8192,2506541,305.974243164,2490000
chain,0,2097152,10,45,90,134,8192,2399238,292.875732422,2490000
chain,0,2097152,10,46,92,88,8192,2282912,278.67578125,2490000
chain,0,2097152,10,47,94,138,8192,2488756,303.803222656,2490000
chain,0,2097152,10,48,96,6,8192,2181357,266.278930664,2490000
chain,0,2097152,10,49,98,42,8192,2301507,280.945678711,2490000
chain,0,2097152,10,50,100,82,8192,2406169,293.721801758,2490000
chain,0,2097152,10,51,102,79,8192,2393512,292.176757812,2490000
chain,0,2097152,10,52,104,37,8192,2281912,278.553710938,2490000
chain,0,2097152,10,53,106,9,8192,2169187,264.793334961,2490000
chain,0,2097152,10,54,108,22,8192,2170447,264.947143555,2490000
chain,0,2097152,10,55,110,61,8192,2283861,278.791625977,2490000
chain,0,2097152,10,56,112,105,8192,2407431,293.875854492,2490000
chain,0,2097152,10,57,114,86,8192,2300935,280.875854492,2490000
chain,0,2097152,10,58,116,56,8192,2185468,266.780761719,2490000
chain,0,2097152,10,59,118,92,8192,2308181,281.760375977,2490000
chain,0,2097152,10,60,120,0,8192,2099533,256.290649414,2490000
chain,0,2097152,10,61,122,29,8192,2219831,270.975463867,2490000
chain,0,2097152,10,62,124,75,8192,2324161,283.71105957,2490000
chain,0,2097152,10,63,126,72,8192,2311791,282.201049805,2490000
chain,0,2097152,10,64,128,26,8192,2200704,268.640625,2490000
chain,0,2097152,10,65,130,3,8192,2087414,254.811279297,2490000
chain,0,2097152,10,66,132,12,8192,2088714,254.969970703,2490000
chain,0,2097152,10,67,134,41,8192,2202220,268.825683594,2490000
chain,0,2097152,10,68,136,98,8192,2325609,283.887817383,2490000
chain,0,2097152,10,69,138,63,8192,2219271,270.907104492,2490000
chain,0,2097152,10,70,140,34,8192,2103602,256.787353516,2490000
chain,0,2097152,10,71,1,15,8192,2229989,272.215454102,2490000
chain,0,2097152,10,72,3,77,8192,2351770,287.081298828,2490000
chain,0,2097152,10,73,5,131,8192,2456067,299.812866211,2490000
chain,0,2097152,10,74,7,130,8192,2443545,298.284301758,2490000
chain,0,2097152,10,75,9,48,8192,2330546,284.490478516,2490000
chain,0,2097152,10,76,11,18,8192,2218041,270.756958008,2490000
chain,0,2097152,10,77,13,30,8192,2219733,270.963500977,2490000
chain,0,2097152,10,78,15,83,8192,2332452,284.723144531,2490000
chain,0,2097152,10,79,17,140,8192,2456616,299.879882812,2490000
chain,0,2097152,10,80,19,124,8192,2349582,286.814208984,2490000
chain,0,2097152,10,81,21,74,8192,2234308,272.742675781,2490000
chain,0,2097152,10,82,23,123,8192,2440003,297.851928711,2490000
chain,0,2097152,10,83,25,5,8192,2148293,262.242797852,2490000
chain,0,2097152,10,84,27,53,8192,2269543,277.043823242,2490000
chain,0,2097152,10,85,29,116,8192,2374045,289.800415039,2490000
chain,0,2097152,10,86,31,115,8192,2361371,288.253295898,2490000
chain,0,2097152,10,87,33,32,8192,2248838,274.516357422,2490000
chain,0,2097152,10,88,35,8,8192,2136378,260.788330078,2490000
chain,0,2097152,10,89,37,19,8192,2137927,260.977416992,2490000
chain,0,2097152,10,90,39,57,8192,2250736,274.748046875,2490000
chain,0,2097152,10,91,41,132,8192,2374450,289.849853516,2490000
chain,0,2097152,10,92,43,108,8192,2267705,276.819458008,2490000
chain,0,2097152,10,93,45,51,8192,2152391,262.743041992,2490000
chain,0,2097152,10,94,47,100,8192,2267203,276.758178711,2490000
chain,0,2097152,10,95,49,2,8192,2058661,251.301391602,2490000
chain,0,2097152,10,96,51,36,8192,2179230,266.019287109,2490000
chain,0,2097152,10,97,53,68,8192,2283280,278.720703125,2490000
chain,0,2097152,10,98,55,65,8192,2270986,277.219970703,2490000
chain,0,2097152,10,99,57,28,8192,2159339,263.591186523,2490000
chain,0,2097152,10,100,59,7,8192,2046314,249.794189453,2490000
chain,0,2097152,10,101,61,16,8192,2047402,249.927001953,2490000
chain,0,2097152,10,102,63,52,8192,2161095,263.805541992,2490000
chain,0,2097152,10,103,65,90,8192,2284672,278.890625,2490000
chain,0,2097152,10,104,67,78,8192,2178353,265.912231445,2490000
chain,0,2097152,10,105,69,45,8192,2062528,251.7734375,2490000
chain,0,2097152,10,106,71,113,8192,2358184,287.864257812,2490000
chain,0,2097152,10,107,73,21,8192,2222239,271.26940918,2490000
chain,0,2097152,10,108,75,85,8192,2342591,285.96081543,2490000
chain,0,2097152,10,109,77,136,8192,2447159,298.725463867,2490000
chain,0,2097152,10,110,79,135,8192,2434509,297.181274414,2490000
chain,0,2097152,10,111,81,73,8192,2322787,283.543334961,2490000
chain,0,2097152,10,112,83,38,8192,2210211,269.801147461,2490000
chain,0,2097152,10,113,85,55,8192,2211344,269.939453125,2490000
chain,0,2097152,10,114,87,112,8192,2324757,283.783813477,2490000
chain,0,2097152,10,115,89,141,8192,2448392,298.875976562,2490000
chain,0,2097152,10,116,91,129,8192,2341782,285.862060547,2490000
chain,0,2097152,10,117,93,96,8192,2226417,271.779418945,2490000
chain,0,2097152,10,118,95,133,8192,2431524,296.816894531,2490000
chain,0,2097152,10,119,97,24,8192,2132179,260.275756836,2490000
chain,0,2097152,10,120,99,62,8192,2252980,275.021972656,2490000
chain,0,2097152,10,121,101,110,8192,2356887,287.705932617,2490000
chain,0,2097152,10,122,103,109,8192,2344876,286.239746094,2490000
chain,0,2097152,10,123,105,59,8192,2233146,272.600830078,2490000
chain,0,2097152,10,124,107,44,8192,2119396,258.715332031,2490000
chain,0,2097152,10,125,109,49,8192,2120584,258.860351562,2490000
chain,0,2097152,10,126,111,76,8192,2234606,272.779052734,2490000
chain,0,2097152,10,127,113,127,8192,2358557,287.909790039,2490000
chain,0,2097152,10,128,115,114,8192,2252314,274.940673828,2490000
chain,0,2097152,10,129,117,67,8192,2135573,260.690063477,2490000
chain,0,2097152,10,130,119,107,8192,2267212,276.759277344,2490000
chain,0,2097152,10,131,121,35,8192,2058499,251.281616211,2490000
chain,0,2097152,10,132,123,58,8192,2178959,265.986206055,2490000
chain,0,2097152,10,133,125,97,8192,2283189,278.709594727,2490000
chain,0,2097152,10,134,127,95,8192,2270931,277.213256836,2490000
chain,0,2097152,10,135,129,80,8192,2159140,263.566894531,2490000
chain,0,2097152,10,136,131,50,8192,2046372,249.801269531,2490000
chain,0,2097152,10,137,133,64,8192,2047351,249.920776367,2490000
chain,0,2097152,10,138,135,106,8192,2161174,263.815185547,2490000
chain,0,2097152,10,139,137,117,8192,2284709,278.895141602,2490000
chain,0,2097152,10,140,139,101,8192,2178296,265.905273438,2490000
chain,0,2097152,10,141,141,103,8192,2062589,251.780883789,2490000
chain,0,2097152,11,0,0,7,8192,2287313,279.213012695,2490000
chain,0,2097152,11,1,2,36,8192,2408604,294.019042969,2490000
chain,0,2097152,11,2,4,92,8192,2512703,306.72644043,2490000
chain,0,2097152,11,3,6,133,8192,2500613,305.250610352,2490000
chain,0,2097152,11,4,8,93,8192,2388968,291.622070312,2490000
chain,0,2097152,11,5,10,38,8192,2274788,277.684082031,2490000
chain,0,2097152,11,6,12,50,8192,2276393,277.880004883,2490000
chain,0,2097152,11,7,14,123,8192,2389632,291.703125,2490000
chain,0,2097152,11,8,16,116,8192,2514494,306.945068359,2490000
chain,0,2097152,11,9,18,85,8192,2408027,293.948608398,2490000
chain,0,2097152,11,10,20,39,8192,2290891,279.649780273,2490000
chain,0,2097152,11,11,22,136,8192,2496536,304.752929688,2490000
chain,0,2097152,11,12,24,4,8192,2189102,267.224365234,2490000
chain,0,2097152,11,13,26,23,8192,2310703,282.068237305,2490000
chain,0,2097152,11,14,28,73,8192,2415092,294.811035156,2490000
chain,0,2097152,11,15,30,105,8192,2402439,293.266479492,2490000
chain,0,2097152,11,16,32,67,8192,2289605,279.492797852,2490000
chain,0,2097152,11,17,34,24,8192,2177153,265.76574707,2490000
chain,0,2097152,11,18,36,35,8192,2178861,265.974243164,2490000
chain,0,2097152,11,19,38,95,8192,2291583,279.73425293,2490000
chain,0,2097152,11,20,40,102,8192,2415581,294.870727539,2490000
chain,0,2097152,11,21,42,79,8192,2308518,281.801513672,2490000
chain,0,2097152,11,22,44,34,8192,2193491,267.760131836,2490000
chain,0,2097152,11,23,46,96,8192,2317168,282.857421875,2490000
chain,0,2097152,11,24,48,1,8192,2107590,257.274169922,2490000
chain,0,2097152,11,25,50,11,8192,2228707,272.058959961,2490000
chain,0,2097152,11,26,52,54,8192,2333055,284.79675293,2490000
chain,0,2097152,11,27,54,119,8192,2320111,283.216674805,2490000
chain,0,2097152,11,28,56,44,8192,2207932,269.522949219,2490000
chain,0,2097152,11,29,58,12,8192,2095550,255.804443359,2490000
chain,0,2097152,11,30,60,25,8192,2096895,255.96862793,2490000
chain,0,2097152,11,31,62,77,8192,2209846,269.756591797,2490000
chain,0,2097152,11,32,64,76,8192,2333622,284.865966797,2490000
chain,0,2097152,11,33,66,47,8192,2226997,271.850219727,2490000
chain,0,2097152,11,34,68,18,8192,2111760,257.783203125,2490000
chain,0,2097152,11,35,70,128,8192,2399156,292.865722656,2490000
chain,0,2097152,11,36,72,8,8192,2278766,278.169677734,2490000
chain,0,2097152,11,37,74,40,8192,2400679,293.051635742,2490000
chain,0,2097152,11,38,76,121,8192,2504948,305.779785156,2490000
chain,0,2097152,11,39,78,137,8192,2492782,304.294677734,2490000
chain,0,2097152,11,40,80,108,8192,2380665,290.608520508,2490000
chain,0,2097152,11,41,82,41,8192,2266758,276.703857422,2490000
chain,0,2097152,11,42,84,57,8192,2268154,276.874267578,2490000
chain,0,2097152,11,43,86,135,8192,2381560,290.717773438,2490000
chain,0,2097152,11,44,88,130,8192,2506561,305.97668457,2490000
chain,0,2097152,11,45,90,98,8192,2399168,292.8671875,2490000
chain,0,2097152,11,46,92,43,8192,2282892,278.673339844,2490000
chain,0,2097152,11,47,94,140,8192,2488892,303.819824219,2490000
chain,0,2097152,11,48,96,3,8192,2181349,266.277954102,2490000
chain,0,2097152,11,49,98,19,8192,2301573,280.953735352,2490000
chain,0,2097152,11,50,100,66,8192,2406135,293.717651367,2490000
chain,0,2097152,11,51,102,97,8192,2393596,292.187011719,2490000
chain,0,2097152,11,52,104,61,8192,2281833,278.544067383,2490000
chain,0,2097152,11,53,106,20,8192,2169236,264.799316406,2490000
chain,0,2097152,11,54,108,30,8192,2170346,264.934814453,2490000
chain,0,2097152,11,55,110,89,8192,2283844,278.789550781,2490000
chain,0,2097152,11,56,112,94,8192,2407438,293.876708984,2490000
chain,0,2097152,11,57,114,72,8192,2300950,280.877685547,2490000
chain,0,2097152,11,58,116,28,8192,2185464,266.780273438,2490000
chain,0,2097152,11,59,118,104,8192,2308172,281.759277344,2490000
chain,0,2097152,11,60,120,0,8192,2099594,256.298095703,2490000
chain,0,2097152,11,61,122,9,8192,2220136,271.012695312,2490000
chain,0,2097152,11,62,124,48,8192,2324192,283.71484375,2490000
chain,0,2097152,11,63,126,90,8192,2311738,282.194580078,2490000
chain,0,2097152,11,64,128,49,8192,2200133,268.570922852,2490000
chain,0,2097152,11,65,130,10,8192,2087364,254.805175781,2490000
chain,0,2097152,11,66,132,21,8192,2088713,254.969848633,2490000
chain,0,2097152,11,67,134,71,8192,2202097,268.810668945,2490000
chain,0,2097152,11,68,136,70,8192,2325767,283.907104492,2490000
chain,0,2097152,11,69,138,59,8192,2219262,270.906005859,2490000
chain,0,2097152,11,70,140,15,8192,2103674,256.796142578,2490000
chain,0,2097152,11,71,1,6,8192,2229930,272.208251953,2490000
chain,0,2097152,11,72,3,31,8192,2351792,287.083984375,2490000
chain,0,2097152,11,73,5,99,8192,2456042,299.809814453,2490000
chain,0,2097152,11,74,7,139,8192,2443487,298.27722168,2490000
chain,0,2097152,11,75,9,101,8192,2330589,284.495727539,2490000
chain,0,2097152,11,76,11,33,8192,2218053,270.758422852,2490000
chain,0,2097152,11,77,13,45,8192,2219705,270.960083008,2490000
chain,0,2097152,11,78,15,127,8192,2332537,284.733520508,2490000
chain,0,2097152,11,79,17,122,8192,2456604,299.878417969,2490000
chain,0,2097152,11,80,19,91,8192,2349427,286.795288086,2490000
chain,0,2097152,11,81,21,42,8192,2234212,272.730957031,2490000
chain,0,2097152,11,82,23,132,8192,2439999,297.85144043,2490000
chain,0,2097152,11,83,25,5,8192,2148168,262.227539062,2490000
chain,0,2097152,11,84,27,16,8192,2269515,277.040405273,2490000
chain,0,2097152,11,85,29,80,8192,2373974,289.791748047,2490000
chain,0,2097152,11,86,31,129,8192,2361274,288.241455078,2490000
chain,0,2097152,11,87,33,81,8192,2248696,274.499023438,2490000
chain,0,2097152,11,88,35,17,8192,2136566,260.811279297,2490000
chain,0,2097152,11,89,37,29,8192,2137913,260.975708008,2490000
chain,0,2097152,11,90,39,103,8192,2250617,274.733520508,2490000
chain,0,2097152,11,91,41,88,8192,2374497,289.85559082,2490000
chain,0,2097152,11,92,43,63,8192,2267661,276.814086914,2490000
chain,0,2097152,11,93,45,26,8192,2152400,262.744140625,2490000
chain,0,2097152,11,94,47,111,8192,2267217,276.759887695,2490000
chain,0,2097152,11,95,49,2,8192,2058633,251.297973633,2490000
chain,0,2097152,11,96,51,13,8192,2179321,266.030395508,2490000
chain,0,2097152,11,97,53,60,8192,2283301,278.723266602,2490000
chain,0,2097152,11,98,55,84,8192,2271063,277.229370117,2490000
chain,0,2097152,11,99,57,55,8192,2159268,263.582519531,2490000
chain,0,2097152,11,100,59,14,8192,2046628,249.832519531,2490000
chain,0,2097152,11,101,61,27,8192,2047396,249.926269531,2490000
chain,0,2097152,11,102,63,83,8192,2161182,263.816162109,2490000
chain,0,2097152,11,103,65,82,8192,2284742,278.899169922,2490000
chain,0,2097152,11,104,67,53,8192,2178392,265.916992188,2490000
chain,0,2097152,11,105,69,22,8192,2062592,251.78125,2490000
chain,0,2097152,11,106,71,124,8192,2358253,287.872680664,2490000
chain,0,2097152,11,107,73,32,8192,2222201,271.264770508,2490000
chain,0,2097152,11,108,75,46,8192,2342618,285.964111328,2490000
chain,0,2097152,11,109,77,114,8192,2447241,298.735473633,2490000
chain,0,2097152,11,110,79,141,8192,2434505,297.180786133,2490000
chain,0,2097152,11,111,81,74,8192,2322821,283.547485352,2490000
chain,0,2097152,11,112,83,58,8192,2210083,269.785522461,2490000
chain,0,2097152,11,113,85,62,8192,2211484,269.956542969,2490000
chain,0,2097152,11,114,87,131,8192,2324779,283.786499023,2490000
chain,0,2097152,11,115,89,126,8192,2448290,298.863525391,2490000
chain,0,2097152,11,116,91,106,8192,2341824,285.8671875,2490000
chain,0,2097152,11,117,93,75,8192,2226424,271.780273438,2490000
chain,0,2097152,11,118,95,138,8192,2431562,296.821533203,2490000
chain,0,2097152,11,119,97,37,8192,2132228,260.281738281,2490000
chain,0,2097152,11,120,99,51,8192,2252801,275.00012207,2490000
chain,0,2097152,11,121,101,86,8192,2356926,287.710693359,2490000
chain,0,2097152,11,122,103,125,8192,2344812,286.231933594,2490000
chain,0,2097152,11,123,105,87,8192,2232997,272.582641602,2490000
chain,0,2097152,11,124,107,52,8192,2119453,258.722290039,2490000
chain,0,2097152,11,125,109,69,8192,2120598,258.862060547,2490000
chain,0,2097152,11,126,111,117,8192,2234635,272.782592773,2490000
chain,0,2097152,11,127,113,109,8192,2358608,287.916015625,2490000
chain,0,2097152,11,128,115,113,8192,2252309,274.940063477,2490000
chain,0,2097152,11,129,117,68,8192,2135664,260.701171875,2490000
chain,0,2097152,11,130,119,118,8192,2267173,276.754516602,2490000
chain,0,2097152,11,131,121,56,8192,2058575,251.290893555,2490000
chain,0,2097152,11,132,123,64,8192,2179005,265.991821289,2490000
chain,0,2097152,11,133,125,107,8192,2283310,278.724365234,2490000
chain,0,2097152,11,134,127,112,8192,2270898,277.209228516,2490000
chain,0,2097152,11,135,129,115,8192,2159087,263.560424805,2490000
chain,0,2097152,11,136,131,65,8192,2046338,249.797119141,2490000
chain,0,2097152,11,137,133,78,8192,2047288,249.913085938,2490000
chain,0,2097152,11,138,135,110,8192,2161158,263.813232422,2490000
chain,0,2097152,11,139,137,134,8192,2284759,278.901245117,2490000
chain,0,2097152,11,140,139,120,8192,2178399,265.91784668,2490000
chain,0,2097152,11,141,141,100,8192,2062583,251.780151367,2490000
chain,0,2097152,12,0,0,17,8192,2287271,279.207885742,2490000
chain,0,2097152,12,1,2,70,8192,2408581,294.016235352,2490000
chain,0,2097152,12,2,4,126,8192,2512611,306.715209961,2490000
chain,0,2097152,12,3,6,121,8192,2500612,305.250488281,2490000
chain,0,2097152,12,4,8,54,8192,2388870,291.610107422,2490000
chain,0,2097152,12,5,10,22,8192,2274797,277.685180664,2490000
chain,0,2097152,12,6,12,31,8192,2276390,277.879638672,2490000
chain,0,2097152,12,7,14,104,8192,2389711,291.712768555,2490000
chain,0,2097152,12,8,16,129,8192,2514415,306.935424805,2490000
chain,0,2097152,12,9,18,113,8192,2407893,293.932250977,2490000
chain,0,2097152,12,10,20,58,8192,2290885,279.649047852,2490000
chain,0,2097152,12,11,22,128,8192,2496507,304.749389648,2490000
chain,0,2097152,12,12,24,9,8192,2188988,267.210449219,2490000
chain,0,2097152,12,13,26,45,8192,2310704,282.068359375,2490000
chain,0,2097152,12,14,28,95,8192,2415126,294.815185547,2490000
chain,0,2097152,12,15,30,96,8192,2402447,293.267456055,2490000
chain,0,2097152,12,16,32,40,8192,2289759,279.51159668,2490000
chain,0,2097152,12,17,34,13,8192,2177099,265.759155273,2490000
chain,0,2097152,12,18,36,21,8192,2178750,265.960693359,2490000
chain,0,2097152,12,19,38,81,8192,2291577,279.733520508,2490000
chain,0,2097152,12,20,40,124,8192,2415530,294.864501953,2490000
chain,0,2097152,12,21,42,85,8192,2308504,281.799804688,2490000
chain,0,2097152,12,22,44,51,8192,2193229,267.728149414,2490000
chain,0,2097152,12,23,46,83,8192,2317214,282.863037109,2490000
chain,0,2097152,12,24,48,1,8192,2107552,257.26953125,2490000
chain,0,2097152,12,25,50,34,8192,2228440,272.026367188,2490000
chain,0,2097152,12,26,52,108,8192,2333020,284.792480469,2490000
chain,0,2097152,12,27,54,79,8192,2320275,283.236694336,2490000
chain,0,2097152,12,28,56,26,8192,2208184,269.553710938,2490000
chain,0,2097152,12,29,58,4,8192,2095623,255.813354492,2490000
chain,0,2097152,12,30,60,12,8192,2096920,255.971679688,2490000
chain,0,2097152,12,31,62,53,8192,2209896,269.762695312,2490000
chain,0,2097152,12,32,64,92,8192,2333683,284.873413086,2490000
chain,0,2097152,12,33,66,55,8192,2226852,271.832519531,2490000
chain,0,2097152,12,34,68,32,8192,2111789,257.786743164,2490000
chain,0,2097152,12,35,70,117,8192,2399154,292.865478516,2490000
chain,0,2097152,12,36,72,19,8192,2278607,278.150268555,2490000
chain,0,2097152,12,37,74,94,8192,2400788,293.064941406,2490000
chain,0,2097152,12,38,76,131,8192,2504913,305.775512695,2490000
chain,0,2097152,12,39,78,136,8192,2492798,304.296630859,2490000
chain,0,2097152,12,40,80,61,8192,2380820,290.627441406,2490000
chain,0,2097152,12,41,82,23,8192,2266677,276.693969727,2490000
chain,0,2097152,12,42,84,35,8192,2268238,276.884521484,2490000
chain,0,2097152,12,43,86,110,8192,2381419,290.700561523,2490000
chain,0,2097152,12,44,88,140,8192,2506528,305.97265625,2490000
chain,0,2097152,12,45,90,125,8192,2399206,292.871826172,2490000
chain,0,2097152,12,46,92,73,8192,2282830,278.665771484,2490000
chain,0,2097152,12,47,94,137,8192,2488834,303.812744141,2490000
chain,0,2097152,12,48,96,7,8192,2181322,266.274658203,2490000
chain,0,2097152,12,49,98,41,8192,2301535,280.94909668,2490000
chain,0,2097152,12,50,100,87,8192,2406194,293.724853516,2490000
chain,0,2097152,12,51,102,88,8192,2393530,292.178955078,2490000
chain,0,2097152,12,52,104,37,8192,2281887,278.55065918,2490000
chain,0,2097152,12,53,106,11,8192,2169216,264.796875,2490000
chain,0,2097152,12,54,108,18,8192,2170604,264.966308594,2490000
chain,0,2097152,12,55,110,74,8192,2283863,278.791870117,2490000
chain,0,2097152,12,56,112,118,8192,2407525,293.887329102,2490000
chain,0,2097152,12,57,114,76,8192,2300856,280.866210938,2490000
chain,0,2097152,12,58,116,46,8192,2185544,266.790039062,2490000
chain,0,2097152,12,59,118,91,8192,2308280,281.772460938,2490000
chain,0,2097152,12,60,120,0,8192,2099418,256.276611328,2490000
chain,0,2097152,12,61,122,30,8192,2220134,271.012451172,2490000
chain,0,2097152,12,62,124,78,8192,2324180,283.713378906,2490000
chain,0,2097152,12,63,126,72,8192,2311777,282.19934082,2490000
chain,0,2097152,12,64,128,24,8192,2200419,268.605834961,2490000
chain,0,2097152,12,65,130,2,8192,2087419,254.811889648,2490000
chain,0,2097152,12,66,132,10,8192,2088711,254.969604492,2490000
chain,0,2097152,12,67,134,47,8192,2202141,268.816040039,2490000
chain,0,2097152,12,68,136,100,8192,2325613,283.888305664,2490000
chain,0,2097152,12,69,138,62,8192,2219410,270.924072266,2490000
chain,0,2097152,12,70,140,39,8192,2103582,256.784912109,2490000
chain,0,2097152,12,71,1,15,8192,2229889,272.20324707,2490000
chain,0,2097152,12,72,3,77,8192,2351705,287.073364258,2490000
chain,0,2097152,12,73,5,135,8192,2456079,299.814331055,2490000
chain,0,2097152,12,74,7,127,8192,2443633,298.295043945,2490000
chain,0,2097152,12,75,9,48,8192,2330623,284.49987793,2490000
chain,0,2097152,12,76,11,20,8192,2218174,270.773193359,2490000
chain,0,2097152,12,77,13,27,8192,2219713,270.96105957,2490000
chain,0,2097152,12,78,15,98,8192,2332552,284.735351562,2490000
chain,0,2097152,12,79,17,138,8192,2456690,299.888916016,2490000
chain,0,2097152,12,80,19,119,8192,2349529,286.807739258,2490000
chain,0,2097152,12,81,21,65,8192,2234335,272.74597168,2490000
chain,0,2097152,12,82,23,123,8192,2440095,297.86315918,2490000
chain,0,2097152,12,83,25,5,8192,2148193,262.23059082,2490000
chain,0,2097152,12,84,27,50,8192,2269574,277.047607422,2490000
chain,0,2097152,12,85,29,120,8192,2374064,289.802734375,2490000
chain,0,2097152,12,86,31,109,8192,2361395,288.256225586,2490000
chain,0,2097152,12,87,33,33,8192,2248856,274.518554688,2490000
chain,0,2097152,12,88,35,8,8192,2136233,260.770629883,2490000
chain,0,2097152,12,89,37,16,8192,2137905,260.974731445,2490000
chain,0,2097152,12,90,39,67,8192,2250756,274.750488281,2490000
chain,0,2097152,12,91,41,134,8192,2374491,289.854858398,2490000
chain,0,2097152,12,92,43,101,8192,2267645,276.812133789,2490000
chain,0,2097152,12,93,45,42,8192,2152493,262.755493164,2490000
chain,0,2097152,12,94,47,99,8192,2267239,276.762573242,2490000
chain,0,2097152,12,95,49,3,8192,2058646,251.299560547,2490000
chain,0,2097152,12,96,51,38,8192,2179168,266.01171875,2490000
chain,0,2097152,12,97,53,71,8192,2283266,278.718994141,2490000
chain,0,2097152,12,98,55,64,8192,2270963,277.217163086,2490000
chain,0,2097152,12,99,57,29,8192,2159440,263.603515625,2490000
chain,0,2097152,12,100,59,6,8192,2046505,249.817504883,2490000
chain,0,2097152,12,101,61,14,8192,2047468,249.935058594,2490000
chain,0,2097152,12,102,63,60,8192,2161176,263.815429688,2490000
chain,0,2097152,12,103,65,106,8192,2284669,278.890258789,2490000
chain,0,2097152,12,104,67,69,8192,2178398,265.917724609,2490000
chain,0,2097152,12,105,69,36,8192,2062528,251.7734375,2490000
chain,0,2097152,12,106,71,111,8192,2358160,287.861328125,2490000
chain,0,2097152,12,107,73,25,8192,2222207,271.26550293,2490000
chain,0,2097152,12,108,75,86,8192,2342635,285.966186523,2490000
chain,0,2097152,12,109,77,139,8192,2447225,298.733520508,2490000
chain,0,2097152,12,110,79,132,8192,2434592,297.19140625,2490000
chain,0,2097152,12,111,81,75,8192,2322695,283.532104492,2490000
chain,0,2097152,12,112,83,43,8192,2210121,269.790161133,2490000
chain,0,2097152,12,113,85,59,8192,2211462,269.953857422,2490000
chain,0,2097152,12,114,87,116,8192,2324687,283.775268555,2490000
chain,0,2097152,12,115,89,141,8192,2448352,298.87109375,2490000
chain,0,2097152,12,116,91,93,8192,2341666,285.847900391,2490000
chain,0,2097152,12,117,93,89,8192,2226416,271.779296875,2490000
chain,0,2097152,12,118,95,133,8192,2431661,296.833618164,2490000
chain,0,2097152,12,119,97,28,8192,2132202,260.278564453,2490000
chain,0,2097152,12,120,99,57,8192,2252781,274.997680664,2490000
chain,0,2097152,12,121,101,114,8192,2356875,287.704467773,2490000
chain,0,2097152,12,122,103,115,8192,2344846,286.236083984,2490000
chain,0,2097152,12,123,105,68,8192,2233168,272.603515625,2490000
chain,0,2097152,12,124,107,49,8192,2119442,258.720947266,2490000
chain,0,2097152,12,125,109,52,8192,2120691,258.873413086,2490000
chain,0,2097152,12,126,111,90,8192,2234616,272.780273438,2490000
chain,0,2097152,12,127,113,84,8192,2358668,287.923339844,2490000
chain,0,2097152,12,128,115,107,8192,2252298,274.938720703,2490000
chain,0,2097152,12,129,117,80,8192,2135625,260.696411133,2490000
chain,0,2097152,12,130,119,105,8192,2267234,276.761962891,2490000
chain,0,2097152,12,131,121,44,8192,2058597,251.293579102,2490000
chain,0,2097152,12,132,123,63,8192,2178950,265.985107422,2490000
chain,0,2097152,12,133,125,102,8192,2283242,278.716064453,2490000
chain,0,2097152,12,134,127,103,8192,2270878,277.206787109,2490000
chain,0,2097152,12,135,129,82,8192,2159118,263.564208984,2490000
chain,0,2097152,12,136,131,56,8192,2046314,249.794189453,2490000
chain,0,2097152,12,137,133,66,8192,2047377,249.923950195,2490000
chain,0,2097152,12,138,135,122,8192,2161185,263.81652832,2490000
chain,0,2097152,12,139,137,112,8192,2284606,278.882568359,2490000
chain,0,2097152,12,140,139,130,8192,2178306,265.906494141,2490000
chain,0,2097152,12,141,141,97,8192,2062595,251.781616211,2490000
chain,0,2097152,13,0,0,6,8192,2287294,279.210693359,2490000
chain,0,2097152,13,1,2,30,8192,2408541,294.011352539,2490000
chain,0,2097152,13,2,4,102,8192,2512652,306.720214844,2490000
chain,0,2097152,13,3,6,134,8192,2500689,305.259887695,2490000
chain,0,2097152,13,4,8,103,8192,2388939,291.618530273,2490000
chain,0,2097152,13,5,10,33,8192,2274841,277.690551758,2490000
chain,0,2097152,13,6,12,71,8192,2276410,277.882080078,2490000
chain,0,2097152,13,7,14,114,8192,2389688,291.709960938,2490000
chain,0,2097152,13,8,16,125,8192,2514399,306.93347168,2490000
chain,0,2097152,13,9,18,88,8192,2407971,293.941772461,2490000
chain,0,2097152,13,10,20,37,8192,2290877,279.648071289,2490000
chain,0,2097152,13,11,22,135,8192,2496634,304.764892578,2490000
chain,0,2097152,13,12,24,5,8192,2189122,267.226806641,2490000
chain,0,2097152,13,13,26,26,8192,2310747,282.073608398,2490000
chain,0,2097152,13,14,28,72,8192,2415120,294.814453125,2490000
chain,0,2097152,13,15,30,106,8192,2402356,293.256347656,2490000
chain,0,2097152,13,16,32,73,8192,2289663,279.49987793,2490000
chain,0,2097152,13,17,34,28,8192,2177288,265.782226562,2490000
chain,0,2097152,13,18,36,55,8192,2178767,265.962768555,2490000
chain,0,2097152,13,19,38,84,8192,2291585,279.73449707,2490000
chain,0,2097152,13,20,40,105,8192,2415444,294.854003906,2490000
chain,0,2097152,13,21,42,74,8192,2308619,281.813842773,2490000
chain,0,2097152,13,22,44,25,8192,2193443,267.754272461,2490000
chain,0,2097152,13,23,46,93,8192,2317224,282.864257812,2490000
chain,0,2097152,13,24,48,1,8192,2107560,257.270507812,2490000
chain,0,2097152,13,25,50,10,8192,2228472,272.030273438,2490000
chain,0,2097152,13,26,52,49,8192,2333035,284.794311523,2490000
chain,0,2097152,13,27,54,120,8192,2320150,283.221435547,2490000
chain,0,2097152,13,28,56,50,8192,2207984,269.529296875,2490000
chain,0,2097152,13,29,58,15,8192,2095468,255.794433594,2490000
chain,0,2097152,13,30,60,31,8192,2096885,255.967407227,2490000
chain,0,2097152,13,31,62,54,8192,2209915,269.765014648,2490000
chain,0,2097152,13,32,64,75,8192,2333701,284.875610352,2490000
chain,0,2097152,13,33,66,39,8192,2226749,271.819946289,2490000
chain,0,2097152,13,34,68,12,8192,2111802,257.788330078,2490000
chain,0,2097152,13,35,70,128,8192,2399159,292.866088867,2490000
chain,0,2097152,13,36,72,8,8192,2278779,278.171264648,2490000
chain,0,2097152,13,37,74,40,8192,2400618,293.044189453,2490000
chain,0,2097152,13,38,76,123,8192,2504849,305.767700195,2490000
chain,0,2097152,13,39,78,137,8192,2492743,304.289916992,2490000
chain,0,2097152,13,40,80,124,8192,2380783,290.622924805,2490000
chain,0,2097152,13,41,82,45,8192,2266764,276.704589844,2490000
chain,0,2097152,13,42,84,85,8192,2268088,276.866210938,2490000
chain,0,2097152,13,43,86,127,8192,2381604,290.723144531,2490000
chain,0,2097152,13,44,88,136,8192,2506482,305.967041016,2490000
chain,0,2097152,13,45,90,96,8192,2399143,292.864135742,2490000
chain,0,2097152,13,46,92,44,8192,2282969,278.682739258,2490000
chain,0,2097152,13,47,94,140,8192,2488839,303.813354492,2490000
chain,0,2097152,13,48,96,4,8192,2181435,266.288452148,2490000
chain,0,2097152,13,49,98,20,8192,2301599,280.95690918,2490000
chain,0,2097152,13,50,100,64,8192,2406161,293.720825195,2490000
chain,0,2097152,13,51,102,98,8192,2393531,292.179077148,2490000
chain,0,2097152,13,52,104,65,8192,2281948,278.558105469,2490000
chain,0,2097152,13,53,106,24,8192,2169300,264.807128906,2490000
chain,0,2097152,13,54,108,48,8192,2170378,264.938720703,2490000
chain,0,2097152,13,55,110,77,8192,2283818,278.786376953,2490000
chain,0,2097152,13,56,112,97,8192,2407449,293.878051758,2490000
chain,0,2097152,13,57,114,67,8192,2301034,280.887939453,2490000
chain,0,2097152,13,58,116,23,8192,2185442,266.777587891,2490000
chain,0,2097152,13,59,118,101,8192,2308240,281.767578125,2490000
chain,0,2097152,13,60,120,0,8192,2099437,256.278930664,2490000
chain,0,2097152,13,61,122,9,8192,2220214,271.022216797,2490000
chain,0,2097152,13,62,124,42,8192,2324250,283.721923828,2490000
chain,0,2097152,13,63,126,90,8192,2311849,282.208129883,2490000
chain,0,2097152,13,64,128,43,8192,2200444,268.608886719,2490000
chain,0,2097152,13,65,130,13,8192,2087408,254.810546875,2490000
chain,0,2097152,13,66,132,29,8192,2088448,254.9375,2490000
chain,0,2097152,13,67,134,62,8192,2202116,268.812988281,2490000
chain,0,2097152,13,68,136,68,8192,2325606,283.887451172,2490000
chain,0,2097152,13,69,138,52,8192,2219457,270.92980957,2490000
chain,0,2097152,13,70,140,11,8192,2103666,256.795166016,2490000
chain,0,2097152,13,71,1,7,8192,2230009,272.217895508,2490000
chain,0,2097152,13,72,3,34,8192,2351700,287.072753906,2490000
chain,0,2097152,13,73,5,109,8192,2456117,299.818969727,2490000
chain,0,2097152,13,74,7,139,8192,2443476,298.275878906,2490000
chain,0,2097152,13,75,9,110,8192,2330571,284.493530273,2490000
chain,0,2097152,13,76,11,38,8192,2218074,270.760986328,2490000
chain,0,2097152,13,77,13,63,8192,2219633,270.951293945,2490000
chain,0,2097152,13,78,15,121,8192,2332529,284.732543945,2490000
chain,0,2097152,13,79,17,129,8192,2456549,299.871704102,2490000
chain,0,2097152,13,80,19,81,8192,2349588,286.814941406,2490000
chain,0,2097152,13,81,21,32,8192,2234294,272.740966797,2490000
chain,0,2097152,13,82,23,132,8192,2440030,297.855224609,2490000
chain,0,2097152,13,83,25,3,8192,2148303,262.244018555,2490000
chain,0,2097152,13,84,27,17,8192,2269721,277.065551758,2490000
chain,0,2097152,13,85,29,79,8192,2374028,289.798339844,2490000
chain,0,2097152,13,86,31,130,8192,2361190,288.231201172,2490000
chain,0,2097152,13,87,33,80,8192,2248676,274.496582031,2490000
chain,0,2097152,13,88,35,21,8192,2136408,260.791992188,2490000
chain,0,2097152,13,89,37,41,8192,2137894,260.973388672,2490000
chain,0,2097152,13,90,39,99,8192,2250601,274.731567383,2490000
chain,0,2097152,13,91,41,89,8192,2374414,289.845458984,2490000
chain,0,2097152,13,92,43,59,8192,2267761,276.826293945,2490000
chain,0,2097152,13,93,45,19,8192,2152440,262.749023438,2490000
chain,0,2097152,13,94,47,108,8192,2267210,276.759033203,2490000
chain,0,2097152,13,95,49,2,8192,2058577,251.291137695,2490000
chain,0,2097152,13,96,51,14,8192,2179372,266.036621094,2490000
chain,0,2097152,13,97,53,56,8192,2283321,278.725708008,2490000
chain,0,2097152,13,98,55,83,8192,2270956,277.216308594,2490000
chain,0,2097152,13,99,57,57,8192,2159166,263.570068359,2490000
chain,0,2097152,13,100,59,18,8192,2046398,249.804443359,2490000
chain,0,2097152,13,101,61,36,8192,2047408,249.927734375,2490000
chain,0,2097152,13,102,63,70,8192,2161146,263.811767578,2490000
chain,0,2097152,13,103,65,82,8192,2284699,278.893920898,2490000
chain,0,2097152,13,104,67,46,8192,2178388,265.916503906,2490000
chain,0,2097152,13,105,69,16,8192,2062700,251.794433594,2490000
chain,0,2097152,13,106,71,122,8192,2358187,287.864624023,2490000
chain,0,2097152,13,107,73,22,8192,2222228,271.268066406,2490000
chain,0,2097152,13,108,75,53,8192,2342544,285.955078125,2490000
chain,0,2097152,13,109,77,116,8192,2447158,298.725341797,2490000
chain,0,2097152,13,110,79,141,8192,2434485,297.178344727,2490000
chain,0,2097152,13,111,81,117,8192,2322765,283.540649414,2490000
chain,0,2097152,13,112,83,51,8192,2210060,269.782714844,2490000
chain,0,2097152,13,113,85,92,8192,2211432,269.950195312,2490000
chain,0,2097152,13,114,87,91,8192,2324819,283.791381836,2490000
chain,0,2097152,13,115,89,133,8192,2448259,298.859741211,2490000
chain,0,2097152,13,116,91,111,8192,2341749,285.858032227,2490000
chain,0,2097152,13,117,93,69,8192,2226330,271.768798828,2490000
chain,0,2097152,13,118,95,138,8192,2431681,296.83605957,2490000
chain,0,2097152,13,119,97,27,8192,2132235,260.282592773,2490000
chain,0,2097152,13,120,99,47,8192,2252804,275.000488281,2490000
chain,0,2097152,13,121,101,86,8192,2356927,287.71081543,2490000
chain,0,2097152,13,122,103,126,8192,2344773,286.227172852,2490000
chain,0,2097152,13,123,105,87,8192,2233143,272.600463867,2490000
chain,0,2097152,13,124,107,58,8192,2119462,258.723388672,2490000
chain,0,2097152,13,125,109,78,8192,2120691,258.873413086,2490000
chain,0,2097152,13,126,111,107,8192,2234579,272.775756836,2490000
chain,0,2097152,13,127,113,112,8192,2358668,287.923339844,2490000
chain,0,2097152,13,128,115,104,8192,2252348,274.944824219,2490000
chain,0,2097152,13,129,117,61,8192,2135746,260.711181641,2490000
chain,0,2097152,13,130,119,115,8192,2267278,276.767333984,2490000
chain,0,2097152,13,131,121,35,8192,2058586,251.292236328,2490000
chain,0,2097152,13,132,123,60,8192,2179009,265.99230957,2490000
chain,0,2097152,13,133,125,94,8192,2283266,278.718994141,2490000
chain,0,2097152,13,134,127,113,8192,2270854,277.203857422,2490000
chain,0,2097152,13,135,129,95,8192,2159177,263.571411133,2490000
chain,0,2097152,13,136,131,66,8192,2046366,249.800537109,2490000
chain,0,2097152,13,137,133,100,8192,2047330,249.918212891,2490000
chain,0,2097152,13,138,135,131,8192,2161282,263.828369141,2490000
chain,0,2097152,13,139,137,119,8192,2284712,278.895507812,2490000
chain,0,2097152,13,140,139,118,8192,2178386,265.916259766,2490000
chain,0,2097152,13,141,141,76,8192,2062584,251.780273438,2490000
chain,0,2097152,14,0,0,12,8192,2287310,279.212646484,2490000
chain,0,2097152,14,1,2,69,8192,2408526,294.009521484,2490000
chain,0,2097152,14,2,4,122,8192,2512713,306.727661133,2490000
chain,0,2097152,14,3,6,123,8192,2500676,305.258300781,2490000
chain,0,2097152,14,4,8,73,8192,2388999,291.625854492,2490000
chain,0,2097152,14,5,10,22,8192,2274710,277.674560547,2490000
chain,0,2097152,14,6,12,35,8192,2276460,277.888183594,2490000
chain,0,2097152,14,7,14,85,8192,2389669,291.707641602,2490000
chain,0,2097152,14,8,16,135,8192,2514456,306.940429688,2490000
chain,0,2097152,14,9,18,121,8192,2407973,293.942016602,2490000
chain,0,2097152,14,10,20,65,8192,2290900,279.650878906,2490000
chain,0,2097152,14,11,22,124,8192,2496580,304.758300781,2490000
chain,0,2097152,14,12,24,8,8192,2189092,267.223144531,2490000
chain,0,2097152,14,13,26,46,8192,2310586,282.053955078,2490000
chain,0,2097152,14,14,28,91,8192,2415034,294.803955078,2490000
chain,0,2097152,14,15,30,92,8192,2402368,293.2578125,2490000
chain,0,2097152,14,16,32,51,8192,2289625,279.495239258,2490000
chain,0,2097152,14,17,34,13,8192,2177184,265.76953125,2490000
chain,0,2097152,14,18,36,24,8192,2178738,265.959228516,2490000
chain,0,2097152,14,19,38,58,8192,2291633,279.740356445,2490000
chain,0,2097152,14,20,40,110,8192,2415421,294.851196289,2490000
chain,0,2097152,14,21,42,97,8192,2308663,281.819213867,2490000
chain,0,2097152,14,22,44,55,8192,2193524,267.764160156,2490000
chain,0,2097152,14,23,46,78,8192,2317214,282.863037109,2490000
chain,0,2097152,14,24,48,1,8192,2107271,257.235229492,2490000
chain,0,2097152,14,25,50,34,8192,2228418,272.023681641,2490000
chain,0,2097152,14,26,52,106,8192,2332944,284.783203125,2490000
chain,0,2097152,14,27,54,107,8192,2320125,283.218383789,2490000
chain,0,2097152,14,28,56,32,8192,2207918,269.521240234,2490000
chain,0,2097152,14,29,58,6,8192,2095631,255.814331055,2490000
chain,0,2097152,14,30,60,14,8192,2096879,255.966674805,2490000
chain,0,2097152,14,31,62,43,8192,2209906,269.763916016,2490000
chain,0,2097152,14,32,64,120,8192,2333571,284.859741211,2490000
chain,0,2097152,14,33,66,71,8192,2226921,271.840942383,2490000
chain,0,2097152,14,34,68,31,8192,2111852,257.794433594,2490000
chain,0,2097152,14,35,70,114,8192,2399215,292.872924805,2490000
chain,0,2097152,14,36,72,17,8192,2278732,278.165527344,2490000
chain,0,2097152,14,37,74,93,8192,2400728,293.057617188,2490000
chain,0,2097152,14,38,76,127,8192,2504959,305.78112793,2490000
chain,0,2097152,14,39,78,128,8192,2492798,304.296630859,2490000
chain,0,2097152,14,40,80,81,8192,2380644,290.605957031,2490000
chain,0,2097152,14,41,82,23,8192,2266774,276.705810547,2490000
chain,0,2097152,14,42,84,41,8192,2268193,276.87902832,2490000
chain,0,2097152,14,43,86,94,8192,2381506,290.711181641,2490000
chain,0,2097152,14,44,88,139,8192,2506539,305.973999023,2490000
chain,0,2097152,14,45,90,136,8192,2399225,292.874145508,2490000
chain,0,2097152,14,46,92,80,8192,2282930,278.677978516,2490000
chain,0,2097152,14,47,94,134,8192,2488826,303.811767578,2490000
chain,0,2097152,14,48,96,4,8192,2181264,266.267578125,2490000
chain,0,2097152,14,49,98,40,8192,2301627,280.960327148,2490000
chain,0,2097152,14,50,100,82,8192,2406000,293.701171875,2490000
chain,0,2097152,14,51,102,83,8192,2393584,292.185546875,2490000
chain,0,2097152,14,52,104,45,8192,2281807,278.540893555,2490000
chain,0,2097152,14,53,106,10,8192,2169210,264.796142578,2490000
chain,0,2097152,14,54,108,19,8192,2170429,264.944946289,2490000
chain,0,2097152,14,55,110,54,8192,2283994,278.807861328,2490000
chain,0,2097152,14,56,112,104,8192,2407386,293.870361328,2490000
chain,0,2097152,14,57,114,88,8192,2301069,280.892211914,2490000
chain,0,2097152,14,58,116,49,8192,2185469,266.780883789,2490000
chain,0,2097152,14,59,118,86,8192,2308252,281.769042969,2490000
chain,0,2097152,14,60,120,0,8192,2099650,256.304931641,2490000
chain,0,2097152,14,61,122,29,8192,2219892,270.982910156,2490000
chain,0,2097152,14,62,124,74,8192,2324162,283.711181641,2490000
chain,0,2097152,14,63,126,75,8192,2311811,282.203491211,2490000
chain,0,2097152,14,64,128,28,8192,2200401,268.603637695,2490000
chain,0,2097152,14,65,130,5,8192,2087416,254.811523438,2490000
chain,0,2097152,14,66,132,11,8192,2088713,254.969848633,2490000
chain,0,2097152,14,67,134,37,8192,2202262,268.830810547,2490000
chain,0,2097152,14,68,136,96,8192,2325700,283.898925781,2490000
chain,0,2097152,14,69,138,63,8192,2219349,270.916625977,2490000
chain,0,2097152,14,70,140,27,8192,2103607,256.787963867,2490000
chain,0,2097152,14,71,1,15,8192,2229920,272.20703125,2490000
chain,0,2097152,14,72,3,76,8192,2351712,287.07421875,2490000
chain,0,2097152,14,73,5,132,8192,2456028,299.808105469,2490000
chain,0,2097152,14,74,7,133,8192,2443496,298.278320312,2490000
chain,0,2097152,14,75,9,66,8192,2330601,284.497192383,2490000
chain,0,2097152,14,76,11,21,8192,2218048,270.7578125,2490000
chain,0,2097152,14,77,13,30,8192,2219630,270.950927734,2490000
chain,0,2097152,14,78,15,77,8192,2332435,284.721069336,2490000
chain,0,2097152,14,79,17,140,8192,2456556,299.872558594,2490000
chain,0,2097152,14,80,19,126,8192,2349550,286.810302734,2490000
chain,0,2097152,14,81,21,59,8192,2234293,272.740844727,2490000
chain,0,2097152,14,82,23,119,8192,2440063,297.85925293,2490000
chain,0,2097152,14,83,25,3,8192,2148495,262.267456055,2490000
chain,0,2097152,14,84,27,52,8192,2269513,277.040161133,2490000
chain,0,2097152,14,85,29,117,8192,2374086,289.805419922,2490000
chain,0,2097152,14,86,31,118,8192,2361154,288.226806641,2490000
chain,0,2097152,14,87,33,56,8192,2248730,274.503173828,2490000
chain,0,2097152,14,88,35,9,8192,2136299,260.778686523,2490000
chain,0,2097152,14,89,37,18,8192,2137870,260.970458984,2490000
chain,0,2097152,14,90,39,62,8192,2250649,274.737426758,2490000
chain,0,2097152,14,91,41,130,8192,2374442,289.848876953,2490000
chain,0,2097152,14,92,43,111,8192,2267580,276.804199219,2490000
chain,0,2097152,14,93,45,44,8192,2152460,262.751464844,2490000
chain,0,2097152,14,94,47,95,8192,2267269,276.766235352,2490000
chain,0,2097152,14,95,49,2,8192,2058596,251.293457031,2490000
chain,0,2097152,14,96,51,26,8192,2179322,266.030517578,2490000
chain,0,2097152,14,97,53,67,8192,2283278,278.720458984,2490000
chain,0,2097152,14,98,55,68,8192,2270943,277.21472168,2490000
chain,0,2097152,14,99,57,39,8192,2159387,263.597045898,2490000
chain,0,2097152,14,100,59,7,8192,2046636,249.833496094,2490000
chain,0,2097152,14,101,61,16,8192,2047396,249.926269531,2490000
chain,0,2097152,14,102,63,48,8192,2161276,263.827636719,2490000
chain,0,2097152,14,103,65,87,8192,2284746,278.899658203,2490000
chain,0,2097152,14,104,67,79,8192,2178387,265.916381836,2490000
chain,0,2097152,14,105,69,38,8192,2062575,251.779174805,2490000
chain,0,2097152,14,106,71,109,8192,2358277,287.875610352,2490000
chain,0,2097152,14,107,73,20,8192,2222161,271.259887695,2490000
chain,0,2097152,14,108,75,84,8192,2342618,285.964111328,2490000
chain,0,2097152,14,109,77,137,8192,2447194,298.729736328,2490000
chain,0,2097152,14,110,79,138,8192,2434552,297.186523438,2490000
chain,0,2097152,14,111,81,99,8192,2322743,283.537963867,2490000
chain,0,2097152,14,112,83,42,8192,2210156,269.794433594,2490000
chain,0,2097152,14,113,85,47,8192,2211377,269.943481445,2490000
chain,0,2097152,14,114,87,108,8192,2324883,283.799194336,2490000
chain,0,2097152,14,115,89,141,8192,2448416,298.87890625,2490000
chain,0,2097152,14,116,91,131,8192,2341837,285.868774414,2490000
chain,0,2097152,14,117,93,89,8192,2226421,271.779907227,2490000
chain,0,2097152,14,118,95,129,8192,2431442,296.806884766,2490000
chain,0,2097152,14,119,97,25,8192,2132224,260.28125,2490000
chain,0,2097152,14,120,99,61,8192,2252821,275.002563477,2490000
chain,0,2097152,14,121,101,112,8192,2356847,287.701049805,2490000
chain,0,2097152,14,122,103,113,8192,2344876,286.239746094,2490000
chain,0,2097152,14,123,105,60,8192,2233251,272.613647461,2490000
chain,0,2097152,14,124,107,36,8192,2119290,258.702392578,2490000
chain,0,2097152,14,125,109,53,8192,2120696,258.874023438,2490000
chain,0,2097152,14,126,111,70,8192,2234592,272.77734375,2490000
chain,0,2097152,14,127,113,125,8192,2358515,287.904663086,2490000
chain,0,2097152,14,128,115,116,8192,2252311,274.940307617,2490000
chain,0,2097152,14,129,117,72,8192,2135521,260.68371582,2490000
chain,0,2097152,14,130,119,103,8192,2267233,276.76184082,2490000
chain,0,2097152,14,131,121,33,8192,2058575,251.290893555,2490000
chain,0,2097152,14,132,123,57,8192,2178956,265.985839844,2490000
chain,0,2097152,14,133,125,100,8192,2283262,278.718505859,2490000
chain,0,2097152,14,134,127,101,8192,2270835,277.201538086,2490000
chain,0,2097152,14,135,129,90,8192,2159158,263.569091797,2490000
chain,0,2097152,14,136,131,50,8192,2046394,249.803955078,2490000
chain,0,2097152,14,137,133,64,8192,2047402,249.927001953,2490000
chain,0,2097152,14,138,135,102,8192,2161145,263.811645508,2490000
chain,0,2097152,14,139,137,115,8192,2284685,278.892211914,2490000
chain,0,2097152,14,140,139,105,8192,2178402,265.918212891,2490000
chain,0,2097152,14,141,141,98,8192,2062557,251.776977539,2490000
chain,0,2097152,15,0,0,6,8192,2287312,279.212890625,2490000
chain,0,2097152,15,1,2,35,8192,2408570,294.014892578,2490000
chain,0,2097152,15,2,4,96,8192,2512688,306.724609375,2490000
chain,0,2097152,15,3,6,132,8192,2500655,305.255737305,2490000
chain,0,2097152,15,4,8,95,8192,2388898,291.613525391,2490000
chain,0,2097152,15,5,10,38,8192,2274777,277.682739258,2490000
chain,0,2097152,15,6,12,60,8192,2276360,277.875976562,2490000
chain,0,2097152,15,7,14,113,8192,2389669,291.707641602,2490000
chain,0,2097152,15,8,16,121,8192,2514403,306.933959961,2490000
chain,0,2097152,15,9,18,89,8192,2407977,293.942504883,2490000
chain,0,2097152,15,10,20,43,8192,2290933,279.654907227,2490000
chain,0,2097152,15,11,22,135,8192,2496472,304.745117188,2490000
chain,0,2097152,15,12,24,5,8192,2189105,267.224731445,2490000
chain,0,2097152,15,13,26,28,8192,2310649,282.061645508,2490000
chain,0,2097152,15,14,28,63,8192,2415080,294.809570312,2490000
chain,0,2097152,15,15,30,105,8192,2402355,293.256225586,2490000
chain,0,2097152,15,16,32,71,8192,2289538,279.484619141,2490000
chain,0,2097152,15,17,34,23,8192,2177306,265.784423828,2490000
chain,0,2097152,15,18,36,44,8192,2178739,265.959350586,2490000
chain,0,2097152,15,19,38,91,8192,2291654,279.742919922,2490000
chain,0,2097152,15,20,40,107,8192,2415442,294.853759766,2490000
chain,0,2097152,15,21,42,81,8192,2308677,281.820922852,2490000
chain,0,2097152,15,22,44,36,8192,2193431,267.752807617,2490000
chain,0,2097152,15,23,46,93,8192,2317115,282.850952148,2490000
chain,0,2097152,15,24,48,1,8192,2107610,257.276611328,2490000
chain,0,2097152,15,25,50,12,8192,2228427,272.024780273,2490000
chain,0,2097152,15,26,52,40,8192,2333027,284.793334961,2490000
chain,0,2097152,15,27,54,119,8192,2320073,283.212036133,2490000
chain,0,2097152,15,28,56,39,8192,2207926,269.522216797,2490000
chain,0,2097152,15,29,58,10,8192,2095678,255.820068359,2490000
chain,0,2097152,15,30,60,24,8192,2096918,255.971435547,2490000
chain,0,2097152,15,31,62,65,8192,2209936,269.767578125,2490000
chain,0,2097152,15,32,64,76,8192,2333649,284.869262695,2490000
chain,0,2097152,15,33,66,48,8192,2227115,271.864624023,2490000
chain,0,2097152,15,34,68,17,8192,2111841,257.79309082,2490000
chain,0,2097152,15,35,70,127,8192,2399160,292.866210938,2490000
chain,0,2097152,15,36,72,8,8192,2278709,278.162719727,2490000
chain,0,2097152,15,37,74,49,8192,2400657,293.048950195,2490000
chain,0,2097152,15,38,76,103,8192,2504922,305.776611328,2490000
chain,0,2097152,15,39,78,136,8192,2492814,304.298583984,2490000
chain,0,2097152,15,40,80,102,8192,2380732,290.616699219,2490000
chain,0,2097152,15,41,82,45,8192,2266765,276.704711914,2490000
chain,0,2097152,15,42,84,69,8192,2268096,276.8671875,2490000
chain,0,2097152,15,43,86,133,8192,2381546,290.716064453,2490000
chain,0,2097152,15,44,88,137,8192,2506644,305.986816406,2490000
chain,0,2097152,15,45,90,104,8192,2399144,292.864257812,2490000
chain,0,2097152,15,46,92,59,8192,2282916,278.676269531,2490000
chain,0,2097152,15,47,94,140,8192,2488803,303.808959961,2490000
chain,0,2097152,15,48,96,4,8192,2181366,266.280029297,2490000
chain,0,2097152,15,49,98,22,8192,2301536,280.94921875,2490000
chain,0,2097152,15,50,100,55,8192,2406071,293.709838867,2490000
chain,0,2097152,15,51,102,98,8192,2393479,292.172729492,2490000
chain,0,2097152,15,52,104,62,8192,2281868,278.548339844,2490000
chain,0,2097152,15,53,106,19,8192,2169331,264.810913086,2490000
chain,0,2097152,15,54,108,37,8192,2170454,264.947998047,2490000
chain,0,2097152,15,55,110,83,8192,2283944,278.801757812,2490000
chain,0,2097152,15,56,112,100,8192,2407437,293.876586914,2490000
chain,0,2097152,15,57,114,73,8192,2301067,280.891967773,2490000
chain,0,2097152,15,58,116,29,8192,2185501,266.784790039,2490000
chain,0,2097152,15,59,118,101,8192,2308326,281.778076172,2490000
chain,0,2097152,15,60,120,0,8192,2099797,256.322875977,2490000
chain,0,2097152,15,61,122,11,8192,2219937,270.98840332,2490000
chain,0,2097152,15,62,124,34,8192,2324198,283.715576172,2490000
chain,0,2097152,15,63,126,90,8192,2311897,282.213989258,2490000
chain,0,2097152,15,64,128,33,8192,2200255,268.58581543,2490000
chain,0,2097152,15,65,130,9,8192,2087442,254.814697266,2490000
chain,0,2097152,15,66,132,20,8192,2088701,254.968383789,2490000
chain,0,2097152,15,67,134,57,8192,2202083,268.808959961,2490000
chain,0,2097152,15,68,136,67,8192,2325758,283.906005859,2490000
chain,0,2097152,15,69,138,41,8192,2219515,270.936889648,2490000
chain,0,2097152,15,70,140,14,8192,2103648,256.79296875,2490000
chain,0,2097152,15,71,1,7,8192,2230081,272.22668457,2490000
chain,0,2097152,15,72,3,42,8192,2351732,287.076660156,2490000
chain,0,2097152,15,73,5,88,8192,2456042,299.809814453,2490000
chain,0,2097152,15,74,7,139,8192,2443462,298.274169922,2490000
chain,0,2097152,15,75,9,87,8192,2330525,284.487915039,2490000
chain,0,2097152,15,76,11,31,8192,2218112,270.765625,2490000
chain,0,2097152,15,77,13,51,8192,2219653,270.953735352,2490000
chain,0,2097152,15,78,15,120,8192,2332634,284.745361328,2490000
chain,0,2097152,15,79,17,126,8192,2456554,299.872314453,2490000
chain,0,2097152,15,80,19,97,8192,2349565,286.812133789,2490000
chain,0,2097152,15,81,21,50,8192,2234310,272.742919922,2490000
chain,0,2097152,15,82,23,131,8192,2440045,297.857055664,2490000
chain,0,2097152,15,83,25,3,8192,2148415,262.25769043,2490000
chain,0,2097152,15,84,27,18,8192,2269705,277.063598633,2490000
chain,0,2097152,15,85,29,72,8192,2374053,289.801391602,2490000
chain,0,2097152,15,86,31,128,8192,2361234,288.236572266,2490000
chain,0,2097152,15,87,33,53,8192,2248910,274.525146484,2490000
chain,0,2097152,15,88,35,16,8192,2136263,260.774291992,2490000
chain,0,2097152,15,89,37,30,8192,2137904,260.974609375,2490000
chain,0,2097152,15,90,39,99,8192,2250740,274.748535156,2490000
chain,0,2097152,15,91,41,92,8192,2374392,289.842773438,2490000
chain,0,2097152,15,92,43,64,8192,2267756,276.825683594,2490000
chain,0,2097152,15,93,45,25,8192,2152431,262.747924805,2490000
chain,0,2097152,15,94,47,108,8192,2267188,276.756347656,2490000
chain,0,2097152,15,95,49,2,8192,2058622,251.296630859,2490000
chain,0,2097152,15,96,51,15,8192,2179379,266.037475586,2490000
chain,0,2097152,15,97,53,47,8192,2283304,278.723632812,2490000
chain,0,2097152,15,98,55,82,8192,2270950,277.215576172,2490000
chain,0,2097152,15,99,57,46,8192,2159222,263.576904297,2490000
chain,0,2097152,15,100,59,13,8192,2046376,249.801757812,2490000
chain,0,2097152,15,101,61,26,8192,2047360,249.921875,2490000
chain,0,2097152,15,102,63,74,8192,2161148,263.812011719,2490000
chain,0,2097152,15,103,65,84,8192,2284631,278.885620117,2490000
chain,0,2097152,15,104,67,56,8192,2178428,265.921386719,2490000
chain,0,2097152,15,105,69,21,8192,2062683,251.792358398,2490000
chain,0,2097152,15,106,71,122,8192,2358145,287.85949707,2490000
chain,0,2097152,15,107,73,27,8192,2222334,271.281005859,2490000
chain,0,2097152,15,108,75,58,8192,2342550,285.955810547,2490000
chain,0,2097152,15,109,77,110,8192,2447219,298.732788086,2490000
chain,0,2097152,15,110,79,141,8192,2434462,297.175537109,2490000
chain,0,2097152,15,111,81,109,8192,2322733,283.536743164,2490000
chain,0,2097152,15,112,83,52,8192,2210152,269.793945312,2490000
chain,0,2097152,15,113,85,86,8192,2211423,269.94909668,2490000
chain,0,2097152,15,114,87,129,8192,2324795,283.788452148,2490000
chain,0,2097152,15,115,89,134,8192,2448375,298.873901367,2490000
chain,0,2097152,15,116,91,118,8192,2341761,285.85949707,2490000
chain,0,2097152,15,117,93,68,8192,2226416,271.779296875,2490000
chain,0,2097152,15,118,95,138,8192,2431523,296.816772461,2490000
chain,0,2097152,15,119,97,32,8192,2132229,260.281860352,2490000
chain,0,2097152,15,120,99,66,8192,2252738,274.992431641,2490000
chain,0,2097152,15,121,101,80,8192,2356891,287.706420898,2490000
chain,0,2097152,15,122,103,124,8192,2344846,286.236083984,2490000
chain,0,2097152,15,123,105,79,8192,2233248,272.61328125,2490000
chain,0,2097152,15,124,107,61,8192,2119405,258.716430664,2490000
chain,0,2097152,15,125,109,78,8192,2120683,258.872436523,2490000
chain,0,2097152,15,126,111,106,8192,2234675,272.787475586,2490000
chain,0,2097152,15,127,113,114,8192,2358730,287.930908203,2490000
chain,0,2097152,15,128,115,111,8192,2252278,274.936279297,2490000
chain,0,2097152,15,129,117,77,8192,2135596,260.692871094,2490000
chain,0,2097152,15,130,119,115,8192,2267246,276.763427734,2490000
chain,0,2097152,15,131,121,54,8192,2058616,251.295898438,2490000
chain,0,2097152,15,132,123,75,8192,2179070,265.999755859,2490000
chain,0,2097152,15,133,125,117,8192,2283240,278.715820312,2490000
chain,0,2097152,15,134,127,112,8192,2270930,277.213134766,2490000
chain,0,2097152,15,135,129,116,8192,2159215,263.576049805,2490000
chain,0,2097152,15,136,131,70,8192,2046350,249.798583984,2490000
chain,0,2097152,15,137,133,94,8192,2047339,249.919311523,2490000
chain,0,2097152,15,138,135,125,8192,2161184,263.81640625,2490000
chain,0,2097152,15,139,137,130,8192,2284596,278.881347656,2490000
chain,0,2097152,15,140,139,123,8192,2178435,265.922241211,2490000
chain,0,2097152,15,141,141,85,8192,2062512,251.771484375,2490000


==> anc/results/raw/l40_placement_20260621T144558Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_placement_20260621T144558Z/manifest.json <==
{
  "completed_utc": "20260621T144603Z",
  "config": {
    "campaign": "l40_placement",
    "description": "NUCA-aware work placement makespan: oblivious vs aware (per-SM 1/latency from the topology map) vs dynamic work-stealing. The L2 runs are latency-bound and L2-resident; the dram run uses a large per-thread footprint that fills VRAM as a negative control where the topology no longer helps.",
    "runs": [
      {
        "base_work": 200000,
        "chain_kind": "random",
        "lat_csv": "results/processed/topology_per_sm.csv",
        "name": "l2_t1",
        "region_words": 16384,
        "reps": 25,
        "seed": 1,
        "threads_per_block": 1
      },
      {
        "base_work": 120000,
        "chain_kind": "random",
        "lat_csv": "results/processed/topology_per_sm.csv",
        "name": "l2_t8",
        "region_words": 8192,
        "reps": 15,
        "seed": 2,
        "threads_per_block": 8
      },
      {
        "base_work": 300000,
        "chain_kind": "seq",
        "lat_csv": "results/processed/topology_per_sm.csv",
        "name": "dram_fill",
        "region_words": 2097152,
        "reps": 8,
        "seed": 3,
        "threads_per_block": 24
      }
    ]
  },
  "nvidia_smi": {
    "command": [
      "nvidia-smi",
      "-q"
    ],
    "stderr": "",
    "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                              : Sun Jun 21 14:45:59 2026\nDriver Version                                         : 580.142\nCUDA Version                                           : 13.0\n\nAttached GPUs                                          : 1\nGPU 00000000:61:00.0\n    Product Name                                       : NVIDIA L40\n    Product Brand                                      : NVIDIA\n    Product Architecture                               : Ada Lovelace\n    Display Mode                                       : Requested functionality has been deprecated\n    Display Attached                                   : Yes\n    Display Active                                     : Disabled\n    Persistence Mode                                   : Enabled\n    Addressing Mode                                    : None\n    MIG Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    Accounting Mode                                    : Disabled\n    Accounting Mode Buffer Size                        : 4000\n    Driver Model\n        Current                                        : N/A\n        Pending                                        : N/A\n    Serial Number                                      : 1790325047687\n    GPU UUID                                           : GPU-942b9830-6d75-06f2-bd0d-ad3c3f0ae0ec\n    GPU PDI                                            : 0xb8e14a5cedd39393\n    Minor Number                                       : 0\n    VBIOS Version                                      : 95.02.5D.00.05\n    MultiGPU Board                                     : No\n    Board ID                                           : 0x6100\n    Board Part Number                                  : 900-2G133-0110-031\n    GPU Part Number                                    : 26B5-895-A1\n    FRU Part Number                                    : N/A\n    Platform Info\n        Chassis Serial Number                          : N/A\n        Slot Number                                    : N/A\n        Tray Index                                     : N/A\n        Host ID                                        : N/A\n        Peer Type                                      : N/A\n        Module Id                                      : 1\n        GPU Fabric GUID                                : N/A\n    Inforom Version\n        Image Version                                  : G133.0250.00.01\n        OEM Object                                     : 2.1\n        ECC Object                                     : 6.16\n        Power Management Object                        : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                               : N/A\n        Latest Duration                                : N/A\n    GPU Operation Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    GPU C2C Mode                                       : N/A\n    GPU Virtualization Mode\n        Virtualization Mode                            : None\n        Host VGPU Mode                                 : N/A\n        vGPU Heterogeneous Mode                        : N/A\n    GPU Recovery Action                                : None\n    GSP Firmware Version                               : 580.142\n    IBMNPU\n        Relaxed Ordering Mode                          : N/A\n    PCI\n        Bus                                            : 0x61\n        Device                                         : 0x00\n        Domain                                         : 0x0000\n        Base Classcode                                 : 0x3\n        Sub Classcode                                  : 0x2\n        Device Id                                      : 0x26B510DE\n        Bus Id                                         : 00000000:61:00.0\n        Sub System Id                                  : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                                    : 4\n                Current                                : 4\n                Device Current                         : 4\n                Device Max                             : 4\n                Host Max                               : 5\n            Link Width\n                Max                                    : 16x\n                Current                                : 16x\n        Bridge Chip\n            Type                                       : N/A\n            Firmware                                   : N/A\n        Replays Since Reset                            : 0\n        Replay Number Rollovers                        : 0\n        Tx Throughput                                  : 537 KB/s\n        Rx Throughput                                  : 341 KB/s\n        Atomic Caps Outbound                           : N/A\n        Atomic Caps Inbound                            : N/A\n    Fan Speed                                          : N/A\n    Performance State                                  : P0\n    Clocks Event Reasons\n        Idle                                           : Not Active\n        Applications Clocks Setting                    : Not Active\n        SW Power Cap                                   : Not Active\n        HW Slowdown                                    : Not Active\n            HW Thermal Slowdown                        : Not Active\n            HW Power Brake Slowdown                    : Not Active\n        Sync Boost                                     : Not Active\n        SW Thermal Slowdown                            : Not Active\n        Display Clock Setting                          : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                               : 732364359669 us\n        Sync Boost                                     : 0 us\n        SW Thermal Slowdown                            : 0 us\n        HW Thermal Slowdown                            : 0 us\n        HW Power Braking                               : 0 us\n    Sparse Operation Mode                              : N/A\n    FB Memory Usage\n        Total                                          : 46068 MiB\n        Reserved                                       : 611 MiB\n        Used                                           : 0 MiB\n        Free                                           : 45458 MiB\n    BAR1 Memory Usage\n        Total                                          : 65536 MiB\n        Used                                           : 1 MiB\n        Free                                           : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                                          : 0 MiB\n        Used                                           : 0 MiB\n        Free                                           : 0 MiB\n    Compute Mode                                       : Default\n    Utilization\n        GPU                                            : 9 %\n        Memory                                         : 1 %\n        Encoder                                        : 0 %\n        Decoder                                        : 0 %\n        JPEG                                           : 0 %\n        OFA                                            : 0 %\n    Encoder Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    FBC Stats\n        Active Sessions                                : 0\n        Average FPS                                    : 0\n        Average Latency                                : 0\n    DRAM Encryption Mode\n        Current                                        : N/A\n        Pending                                        : N/A\n    ECC Mode\n        Current                                        : Enabled\n        Pending                                        : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n        Aggregate\n            SRAM Correctable                           : 0\n            SRAM Uncorrectable Parity                  : 0\n            SRAM Uncorrectable SEC-DED                 : 0\n            DRAM Correctable                           : 0\n            DRAM Uncorrectable                         : 0\n            SRAM Threshold Exceeded                    : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                                    : 0\n            SRAM SM                                    : 0\n            SRAM Microcontroller                       : 0\n            SRAM PCIE                                  : 0\n            SRAM Other                                 : 0\n        Channel Repair Pending                         : No\n        TPC Repair Pending                             : No\n    Retired Pages\n        Single Bit ECC                                 : N/A\n        Double Bit ECC                                 : N/A\n        Pending Page Blacklist                         : N/A\n    Remapped Rows\n        Correctable Error                              : 0\n        Uncorrectable Error                            : 0\n        Pending                                        : No\n        Remapping Failure Occurred                     : No\n        Bank Remap Availability Histogram\n            Max                                        : 192 bank(s)\n            High                                       : 0 bank(s)\n            Partial                                    : 0 bank(s)\n            Low                                        : 0 bank(s)\n            None                                       : 0 bank(s)\n    Temperature\n        GPU Current Temp                               : 27 C\n        GPU T.Limit Temp                               : 61 C\n        GPU Shutdown T.Limit Temp                      : -5 C\n        GPU Slowdown T.Limit Temp                      : -2 C\n        GPU Max Operating T.Limit Temp                 : 0 C\n        GPU Target Temperature                         : N/A\n        Memory Current Temp                            : N/A\n        Memory Max Operating T.Limit Temp              : N/A\n    GPU Power Readings\n        Average Power Draw                             : 40.26 W\n        Instantaneous Power Draw                       : 78.76 W\n        Current Power Limit                            : 300.00 W\n        Requested Power Limit                          : 300.00 W\n        Default Power Limit                            : 300.00 W\n        Min Power Limit                                : 100.00 W\n        Max Power Limit                                : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n    Module Power Readings\n        Average Power Draw                             : N/A\n        Instantaneous Power Draw                       : N/A\n        Current Power Limit                            : N/A\n        Requested Power Limit                          : N/A\n        Default Power Limit                            : N/A\n        Min Power Limit                                : N/A\n        Max Power Limit                                : N/A\n    Power Smoothing                                    : N/A\n    Workload Power Profiles\n        Requested Profiles                             : N/A\n        Enforced Profiles                              : N/A\n    Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Default Applications Clocks\n        Graphics                                       : 2490 MHz\n        Memory                                         : 9001 MHz\n    Deferred Clocks\n        Memory                                         : N/A\n    Max Clocks\n        Graphics                                       : 2490 MHz\n        SM                                             : 2490 MHz\n        Memory                                         : 9001 MHz\n        Video                                          : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                                       : 2490 MHz\n    Clock Policy\n        Auto Boost                                     : N/A\n        Auto Boost Default                             : N/A\n    Fabric\n        State                                          : N/A\n        Status                                         : N/A\n        CliqueId                                       : N/A\n        ClusterUUID                                    : N/A\n        Health\n            Summary                                    : N/A\n            Bandwidth                                  : N/A\n            Route Recovery in progress                 : N/A\n            Route Unhealthy                            : N/A\n            Access Timeout Recovery                    : N/A\n            Incorrect Configuration                    : N/A\n            Partition Assigned                         : N/A\n    Processes                                          : None\n    Capabilities\n        EGM                                            : disabled\n\n"
  },
  "outputs": {
    "placement_dram_fill.csv": "894c42558fc31b99ce21b343646f87ec4203b318645b964f2a7323ec7cc55b80",
    "placement_l2_t1.csv": "734cbacb7490595721d742cbeb5ca1658827ed29271b71f038fdf434cc0c943e",
    "placement_l2_t8.csv": "4d14e1a5b595df5d8e58e2dc4c7e53b8debc006fce265ab32b8089f2b55b1ffd"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_placement_20260621T144558Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/placement_sched",
        "16384",
        "1",
        "random",
        "200000",
        "25",
        "1",
        "results/processed/topology_per_sm.csv",
        "0"
      ],
      "config": {
        "base_work": 200000,
        "chain_kind": "random",
        "lat_csv": "results/processed/topology_per_sm.csv",
        "name": "l2_t1",
        "region_words": 16384,
        "reps": 25,
        "seed": 1,
        "threads_per_block": 1
      },
      "name": "l2_t1",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,clocks.sm,temperature.gpu,power.draw,memory.used,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "stderr": "",
        "stdout": "2026/06/21 14:46:01.273, 2490, 29, 96.12, 0, 59\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,clocks.sm,temperature.gpu,power.draw,memory.used,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "stderr": "",
        "stdout": "2026/06/21 14:45:59.307, 2490, 27, 40.26, 0, 9\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/placement_sched",
        "8192",
        "8",
        "random",
        "120000",
        "15",
        "2",
        "results/processed/topology_per_sm.csv",
        "0"
      ],
      "config": {
        "base_work": 120000,
        "chain_kind": "random",
        "lat_csv": "results/processed/topology_per_sm.csv",
        "name": "l2_t8",
        "region_words": 8192,
        "reps": 15,
        "seed": 2,
        "threads_per_block": 8
      },
      "name": "l2_t8",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,clocks.sm,temperature.gpu,power.draw,memory.used,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "stderr": "",
        "stdout": "2026/06/21 14:46:02.250, 2490, 30, 101.86, 0, 100\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,clocks.sm,temperature.gpu,power.draw,memory.used,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "stderr": "",
        "stdout": "2026/06/21 14:46:01.295, 2490, 29, 96.12, 0, 59\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/placement_sched",
        "2097152",
        "24",
        "seq",
        "300000",
        "8",
        "3",
        "results/processed/topology_per_sm.csv",
        "0"
      ],
      "config": {
        "base_work": 300000,
        "chain_kind": "seq",
        "lat_csv": "results/processed/topology_per_sm.csv",
        "name": "dram_fill",
        "region_words": 2097152,
        "reps": 8,
        "seed": 3,
        "threads_per_block": 24
      },
      "name": "dram_fill",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,clocks.sm,temperature.gpu,power.draw,memory.used,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "stderr": "",
        "stdout": "2026/06/21 14:46:03.901, 2490, 31, 164.64, 0, 94\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,clocks.sm,temperature.gpu,power.draw,memory.used,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "stderr": "",
        "stdout": "2026/06/21 14:46:02.273, 2490, 30, 100.81, 0, 38\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "placement.json": "624a1261d86b2fcebcf0a2da40f7c7c50660ffa704c093e750869bc54a34f128",
    "src/placement_sched.cu": "33c92424ce86a4e3ae61715cb8025a598925087d5e58e75bd7548a7ece7b8488"
  },
  "started_utc": "20260621T144558Z"
}


==> anc/results/raw/l40_placement_20260621T144558Z/placement_dram_fill.csv <==
policy,lat_source,chain_kind,rep,threads_per_block,region_words,base_work,total_loads,makespan_ms,gloads_per_s,vram_used_mib,core_clock_khz
oblivious,results/processed/topology_per_sm.csv,seq,0,24,2097152,300000,1022400000,55.0901,18.5587,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,1,24,2097152,300000,1022400000,55.2069,18.5194,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,2,24,2097152,300000,1022400000,55.2233,18.5139,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,3,24,2097152,300000,1022400000,55.2284,18.5122,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,4,24,2097152,300000,1022400000,55.2264,18.5129,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,5,24,2097152,300000,1022400000,55.2028,18.5208,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,6,24,2097152,300000,1022400000,55.029,18.5793,27700.2,2490000
oblivious,results/processed/topology_per_sm.csv,seq,7,24,2097152,300000,1022400000,55.0392,18.5759,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,0,24,2097152,300000,1022400072,54.7105,18.6874,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,1,24,2097152,300000,1022400072,54.7308,18.6805,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,2,24,2097152,300000,1022400072,54.7215,18.6837,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,3,24,2097152,300000,1022400072,54.7316,18.6802,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,4,24,2097152,300000,1022400072,54.7205,18.684,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,5,24,2097152,300000,1022400072,54.7123,18.6868,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,6,24,2097152,300000,1022400072,54.7174,18.6851,27700.2,2490000
aware,results/processed/topology_per_sm.csv,seq,7,24,2097152,300000,1022400072,54.7079,18.6883,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,0,24,2097152,300000,1022400000,52.3785,19.5195,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,1,24,2097152,300000,1022400000,52.3674,19.5236,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,2,24,2097152,300000,1022400000,52.3735,19.5213,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,3,24,2097152,300000,1022400000,52.3602,19.5263,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,4,24,2097152,300000,1022400000,52.3837,19.5175,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,5,24,2097152,300000,1022400000,52.3663,19.524,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,6,24,2097152,300000,1022400000,52.3725,19.5217,27700.2,2490000
dynamic,results/processed/topology_per_sm.csv,seq,7,24,2097152,300000,1022400000,52.3827,19.5179,27700.2,2490000


==> anc/results/raw/l40_placement_20260621T144558Z/placement_l2_t1.csv <==
policy,lat_source,chain_kind,rep,threads_per_block,region_words,base_work,total_loads,makespan_ms,gloads_per_s,vram_used_mib,core_clock_khz
oblivious,results/processed/topology_per_sm.csv,random,0,1,16384,200000,28400000,24.6408,1.15256,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,1,1,16384,200000,28400000,24.6239,1.15335,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,2,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,3,1,16384,200000,28400000,24.6231,1.15339,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,4,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,5,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,6,1,16384,200000,28400000,24.6212,1.15348,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,7,1,16384,200000,28400000,24.6231,1.15339,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,8,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,9,1,16384,200000,28400000,24.6211,1.15348,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,10,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,11,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,12,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,13,1,16384,200000,28400000,24.6211,1.15348,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,14,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,15,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,16,1,16384,200000,28400000,24.623,1.15339,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,17,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,18,1,16384,200000,28400000,24.6211,1.15348,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,19,1,16384,200000,28400000,24.6221,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,20,1,16384,200000,28400000,24.6239,1.15335,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,21,1,16384,200000,28400000,24.6218,1.15345,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,22,1,16384,200000,28400000,24.622,1.15344,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,23,1,16384,200000,28400000,24.6212,1.15348,446.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,24,1,16384,200000,28400000,24.6231,1.15339,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,0,1,16384,200000,28399996,22.2036,1.27907,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,1,1,16384,200000,28399996,22.2032,1.27909,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,2,1,16384,200000,28399996,22.2034,1.27908,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,3,1,16384,200000,28399996,22.2031,1.2791,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,4,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,5,1,16384,200000,28399996,22.2034,1.27908,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,6,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,7,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,8,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,9,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,10,1,16384,200000,28399996,22.2016,1.27919,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,11,1,16384,200000,28399996,22.218,1.27825,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,12,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,13,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,14,1,16384,200000,28399996,22.2033,1.27909,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,15,1,16384,200000,28399996,22.2042,1.27904,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,16,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,17,1,16384,200000,28399996,22.2034,1.27908,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,18,1,16384,200000,28399996,22.2034,1.27908,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,19,1,16384,200000,28399996,22.2033,1.27909,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,20,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,21,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,22,1,16384,200000,28399996,22.2024,1.27914,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,23,1,16384,200000,28399996,22.2044,1.27902,446.25,2490000
aware,results/processed/topology_per_sm.csv,random,24,1,16384,200000,28399996,22.2034,1.27908,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,0,1,16384,200000,28400000,22.9612,1.23687,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,1,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,2,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,3,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,4,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,5,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,6,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,7,1,16384,200000,28400000,22.9581,1.23704,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,8,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,9,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,10,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,11,1,16384,200000,28400000,22.9581,1.23704,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,12,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,13,1,16384,200000,28400000,22.9581,1.23704,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,14,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,15,1,16384,200000,28400000,22.9581,1.23704,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,16,1,16384,200000,28400000,22.9573,1.23708,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,17,1,16384,200000,28400000,22.9578,1.23705,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,18,1,16384,200000,28400000,22.9563,1.23713,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,19,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,20,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,21,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,22,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,23,1,16384,200000,28400000,22.9571,1.23709,446.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,24,1,16384,200000,28400000,22.9573,1.23708,446.25,2490000


==> anc/results/raw/l40_placement_20260621T144558Z/placement_l2_t8.csv <==
policy,lat_source,chain_kind,rep,threads_per_block,region_words,base_work,total_loads,makespan_ms,gloads_per_s,vram_used_mib,core_clock_khz
oblivious,results/processed/topology_per_sm.csv,random,0,8,8192,120000,136320000,16.08,8.47759,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,1,8,8192,120000,136320000,16.0563,8.49011,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,2,8,8192,120000,136320000,16.0535,8.4916,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,3,8,8192,120000,136320000,16.0553,8.49066,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,4,8,8192,120000,136320000,16.0542,8.49122,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,5,8,8192,120000,136320000,16.0533,8.49169,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,6,8,8192,120000,136320000,16.0532,8.49174,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,7,8,8192,120000,136320000,16.0543,8.4912,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,8,8,8192,120000,136320000,16.0542,8.49123,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,9,8,8192,120000,136320000,16.054,8.49137,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,10,8,8192,120000,136320000,16.054,8.49132,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,11,8,8192,120000,136320000,16.0543,8.4912,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,12,8,8192,120000,136320000,16.0543,8.4912,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,13,8,8192,120000,136320000,16.0533,8.49171,472.25,2490000
oblivious,results/processed/topology_per_sm.csv,random,14,8,8192,120000,136320000,16.0532,8.49174,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,0,8,8192,120000,136319960,14.7436,9.24607,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,1,8,8192,120000,136319960,14.7427,9.24664,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,2,8,8192,120000,136319960,14.7422,9.24692,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,3,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,4,8,8192,120000,136319960,14.7432,9.24627,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,5,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,6,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,7,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,8,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,9,8,8192,120000,136319960,14.7433,9.24625,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,10,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,11,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,12,8,8192,120000,136319960,14.7435,9.24613,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,13,8,8192,120000,136319960,14.7425,9.24672,472.25,2490000
aware,results/processed/topology_per_sm.csv,random,14,8,8192,120000,136319960,14.7428,9.24651,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,0,8,8192,120000,136320000,14.7651,9.23261,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,1,8,8192,120000,136320000,14.764,9.23325,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,2,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,3,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,4,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,5,8,8192,120000,136320000,14.764,9.23325,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,6,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,7,8,8192,120000,136320000,14.7623,9.23435,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,8,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,9,8,8192,120000,136320000,14.764,9.23325,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,10,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,11,8,8192,120000,136320000,14.762,9.23453,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,12,8,8192,120000,136320000,14.763,9.23389,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,13,8,8192,120000,136320000,14.764,9.23325,472.25,2490000
dynamic,results/processed/topology_per_sm.csv,random,14,8,8192,120000,136320000,14.763,9.23389,472.25,2490000


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/manifest.json <==
{
  "commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "0",
        "0"
      ],
      "mode": "fma0000",
      "result_sha256": "ebbbcb419e42f1cde03b10c65ac4ca1f15cc63e4faba959e15caba2418c11356",
      "stderr": "",
      "telemetry_sha256": "66692c565d542f7ca0ac375e5687ae582e00fddf95ffe45e8e7ead3a59e4f982",
      "wall_seconds": 12.372986930888146
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "1",
        "0"
      ],
      "mode": "fma0001",
      "result_sha256": "c79e8f402d5f5060f4fc6f78b6045a344cbd9884d77cb93d7be23ce94c7d6ebf",
      "stderr": "",
      "telemetry_sha256": "5d11d0e0b7ff0cfd07e953fe9e03e15eb737f853da406722b8317e06a110348e",
      "wall_seconds": 13.382637179922312
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "4",
        "0"
      ],
      "mode": "fma0004",
      "result_sha256": "b0615eb5d019e5447907d79679ea5623be123aea298385175e6ed1548b24f944",
      "stderr": "",
      "telemetry_sha256": "dd64e1e4b1178968ebf4dbb2744b8417107e0e88df22fc9369563e8adbadb52f",
      "wall_seconds": 13.447414673864841
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "16",
        "0"
      ],
      "mode": "fma0016",
      "result_sha256": "03e913655d861e3c076076a2bec570e42cc348e5a256a56ccd283c7f60e5faf2",
      "stderr": "",
      "telemetry_sha256": "fe8f823ec839c208d6d87c5a82087102765d56568425b5bb1b5c304407fba01f",
      "wall_seconds": 13.450871236156672
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "64",
        "0"
      ],
      "mode": "fma0064",
      "result_sha256": "f76619211c182fec0395316672014090a509e7fa00bb51c2490222d1c5da5c04",
      "stderr": "",
      "telemetry_sha256": "ff47f2e959e0c1127186f46094e46e53a7062d00fc858528f5565661b54d7c35",
      "wall_seconds": 13.490845234133303
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "256",
        "0"
      ],
      "mode": "fma0256",
      "result_sha256": "2658471bba2426a3703655f1537b02114afe5754eb73b62fd201abee8273f404",
      "stderr": "",
      "telemetry_sha256": "a8183db257c99be1e5690eefb431a2721515ea674c32888e536b09d89705d843",
      "wall_seconds": 13.509790339041501
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "512",
        "0"
      ],
      "mode": "fma0512",
      "result_sha256": "4737f716bd51a690700ee84bca934e9640e73f4c5d3eed5cd547fffcec221dc3",
      "stderr": "",
      "telemetry_sha256": "fdb1bd6e012145dfcc3c82cb7614288705d79847b5876936ec9f247dfeb39aff",
      "wall_seconds": 13.638575070071965
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "12",
        "1024",
        "0"
      ],
      "mode": "fma1024",
      "result_sha256": "b24d4882f72a379ff6a4c77fefecc39f2f1d9120cb39a5539028b2773adc0405",
      "stderr": "",
      "telemetry_sha256": "6c2bb81b9863f36afe07f6d0f31a7f508d722c8f9b93c425ef30e4a36c5e3139",
      "wall_seconds": 14.516699528787285
    }
  ],
  "completed_utc": "20260621T121515Z",
  "config": {
    "campaign": "l40_roofline_saturation",
    "duration_seconds": 12,
    "modes": [
      {
        "fma_iterations": 0,
        "name": "fma0000"
      },
      {
        "fma_iterations": 1,
        "name": "fma0001"
      },
      {
        "fma_iterations": 4,
        "name": "fma0004"
      },
      {
        "fma_iterations": 16,
        "name": "fma0016"
      },
      {
        "fma_iterations": 64,
        "name": "fma0064"
      },
      {
        "fma_iterations": 256,
        "name": "fma0256"
      },
      {
        "fma_iterations": 512,
        "name": "fma0512"
      },
      {
        "fma_iterations": 1024,
        "name": "fma1024"
      }
    ],
    "working_set_gib": 40
  },
  "config_sha256": "2be981c18997cfbbb5042db9bc1bc9da1fd49cf81c1bc35f2eab1480f12fa6df",
  "run_id": "l40_roofline_saturation_20260621T121327Z",
  "schema_version": 1,
  "source_sha256": {
    "scripts/run_saturation.py": "9d77f10b958f65d6f7ccdf29696bad73526b98c41c513b58c447a1ef4f0dffe3",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T121327Z"
}


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0001.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,1,143.824768066,597.250022196,0.149312505549
1,42949672960,1,143.749282837,597.563648491,0.149390912123
2,42949672960,1,144.006149292,596.497763063,0.149124440766
3,42949672960,1,143.846206665,597.161009049,0.149290252262
4,42949672960,1,143.656799316,597.948348625,0.149487087156
5,42949672960,1,143.804321289,597.334942024,0.149333735506
6,42949672960,1,143.822845459,597.258006166,0.149314501542
7,42949672960,1,143.68447876,597.833159583,0.149458289896
8,42949672960,1,143.892227173,596.970021298,0.149242505325
9,42949672960,1,143.681533813,597.845412978,0.149461353244
10,42949672960,1,143.814651489,597.292035481,0.14932300887
11,42949672960,1,143.904067993,596.920900972,0.149230225243
12,42949672960,1,143.841278076,597.181470221,0.149295367555
13,42949672960,1,143.796218872,597.368599771,0.149342149943
14,42949672960,1,143.926239014,596.828948694,0.149207237173
15,42949672960,1,143.744003296,597.585596271,0.149396399068
16,42949672960,1,143.853561401,597.130478267,0.149282619567
17,42949672960,1,143.704071045,597.751652374,0.149437913094
18,42949672960,1,143.794021606,597.37772795,0.149344431987
19,42949672960,1,143.749404907,597.563141047,0.149390785262
20,42949672960,1,143.817733765,597.279234427,0.149319808607
21,42949672960,1,143.894790649,596.959386315,0.149239846579
22,42949672960,1,143.787002563,597.406889278,0.149351722319
23,42949672960,1,143.67427063,597.875635933,0.149468908983
24,42949672960,1,143.74911499,597.564346228,0.149391086557
25,42949672960,1,143.71635437,597.700563005,0.149425140751
26,42949672960,1,143.760665894,597.516333039,0.14937908326
27,42949672960,1,143.903747559,596.922230153,0.149230557538
28,42949672960,1,143.807495117,597.321758855,0.149330439714
29,42949672960,1,143.670272827,597.89227256,0.14947306814
30,42949672960,1,143.667098999,597.905480924,0.149476370231
31,42949672960,1,143.774719238,597.457928453,0.149364482113
32,42949672960,1,143.735809326,597.619662927,0.149404915732
33,42949672960,1,143.911834717,596.888685972,0.149222171493
34,42949672960,1,143.621124268,598.096877169,0.149524219292
35,42949672960,1,143.637496948,598.028702428,0.149507175607
36,42949672960,1,143.789245605,597.397570022,0.149349392505
37,42949672960,1,143.75730896,597.530285879,0.14938257147
38,42949672960,1,143.715332031,597.70481483,0.149426203708
39,42949672960,1,143.859710693,597.104953889,0.149276238472
40,42949672960,1,143.956222534,596.70463984,0.14917615996
41,42949672960,1,143.867904663,597.070945887,0.149267736472
42,42949672960,1,143.836166382,597.202693042,0.14930067326
43,42949672960,1,143.844345093,597.168737253,0.149292184313
44,42949672960,1,143.847427368,597.155941483,0.149288985371
45,42949672960,1,143.844345093,597.168737253,0.149292184313
46,42949672960,1,143.654663086,597.957240473,0.149489310118
47,42949672960,1,143.916320801,596.870080072,0.149217520018
48,42949672960,1,143.901443481,596.93178777,0.149232946942
49,42949672960,1,143.798980713,597.357126554,0.149339281638
50,42949672960,1,143.852737427,597.133898573,0.149283474643
51,42949672960,1,143.810562134,597.309019904,0.149327254976
52,42949672960,1,143.841278076,597.181470221,0.149295367555
53,42949672960,1,143.87097168,597.058217632,0.149264554408
54,42949672960,1,143.665145874,597.913609438,0.14947840236
55,42949672960,1,143.760131836,597.518552766,0.149379638191
56,42949672960,1,143.763320923,597.505298073,0.149376324518
57,42949672960,1,143.934463501,596.794845589,0.149198711397
58,42949672960,1,143.873031616,597.049669108,0.149262417277
59,42949672960,1,143.730682373,597.640980351,0.149410245088
60,42949672960,1,143.918075562,596.862802569,0.149215700642
61,42949672960,1,143.738876343,597.606911266,0.149401727816
62,42949672960,1,143.790084839,597.3940833,0.149348520825
63,42949672960,1,143.784255981,597.418301007,0.149354575252
64,42949672960,1,143.767547607,597.487731755,0.149371932939
65,42949672960,1,143.795196533,597.372846875,0.149343211719
66,42949672960,1,143.861755371,597.096467358,0.149274116839
67,42949672960,1,143.848449707,597.151697463,0.149287924366
68,42949672960,1,143.739898682,597.602660833,0.149400665208
69,42949672960,1,143.958755493,596.694140803,0.149173535201
70,42949672960,1,143.760391235,597.517474611,0.149379368653
71,42949672960,1,143.751174927,597.555783205,0.149388945801
72,42949672960,1,143.776763916,597.449431886,0.149362357971
73,42949672960,1,143.83821106,597.194203732,0.149298550933
74,42949672960,1,143.817733765,597.279234427,0.149319808607
75,42949672960,1,143.921981812,596.846602852,0.149211650713
76,42949672960,1,143.795074463,597.373353996,0.149343338499
77,42949672960,1,143.815673828,597.287789526,0.149321947382
78,42949672960,1,143.748092651,597.568596116,0.149392149029
79,42949672960,1,143.740890503,597.598537337,0.149399634334
80,42949672960,1,143.784698486,597.416462421,0.149354115605
81,42949672960,1,143.794174194,597.377094039,0.14934427351
82,42949672960,1,143.842300415,597.177225838,0.149294306459
83,42949672960,1,143.853286743,597.131618365,0.149282904591


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0004.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,4,143.815673828,597.287789526,0.597287789526
1,42949672960,4,143.774658203,597.458182085,0.597458182085
2,42949672960,4,143.784957886,597.415384635,0.597415384635
3,42949672960,4,143.877120972,597.03269943,0.59703269943
4,42949672960,4,143.839233398,597.189959168,0.597189959168
5,42949672960,4,143.814651489,597.292035481,0.597292035481
6,42949672960,4,143.838882446,597.191416251,0.597191416251
7,42949672960,4,143.762435913,597.50897635,0.59750897635
8,42949672960,4,144.134140015,595.968074679,0.595968074679
9,42949672960,4,143.441894531,598.844195419,0.598844195419
10,42949672960,4,143.788024902,597.40264169,0.59740264169
11,42949672960,4,143.766525269,597.491980553,0.597491980553
12,42949672960,4,143.835128784,597.207001141,0.597207001141
13,42949672960,4,143.714279175,597.709193639,0.597709193639
14,42949672960,4,143.759353638,597.521787253,0.597521787253
15,42949672960,4,144.147460938,595.913000211,0.595913000211
16,42949672960,4,143.968261719,596.654741083,0.596654741083
17,42949672960,4,143.395843506,599.036511937,0.599036511937
18,42949672960,4,143.763458252,597.50472731,0.59750472731
19,42949672960,4,143.648513794,597.98283777,0.59798283777
20,42949672960,4,143.694976807,597.789483174,0.597789483174
21,42949672960,4,143.782913208,597.423880233,0.597423880233
22,42949672960,4,143.945541382,596.748916954,0.596748916954
23,42949672960,4,143.805511475,597.329998268,0.597329998268
24,42949672960,4,143.793029785,597.381848399,0.597381848399
25,42949672960,4,143.949798584,596.731268574,0.596731268574
26,42949672960,4,143.683578491,597.836905386,0.597836905386
27,42949672960,4,143.773696899,597.462176827,0.597462176827
28,42949672960,4,143.760070801,597.51880645,0.59751880645
29,42949672960,4,143.960861206,596.685412968,0.596685412968
30,42949672960,4,143.741699219,597.595175143,0.597595175143
31,42949672960,4,143.820800781,597.26649729,0.59726649729
32,42949672960,4,143.641830444,598.010660643,0.598010660643
33,42949672960,4,143.760574341,597.516713563,0.597516713563
34,42949672960,4,143.736831665,597.615412313,0.597615412313
35,42949672960,4,143.76550293,597.496229412,0.597496229412
36,42949672960,4,143.774719238,597.457928453,0.597457928453
37,42949672960,4,143.820800781,597.26649729,0.59726649729
38,42949672960,4,143.817733765,597.279234427,0.597279234427
39,42949672960,4,143.826629639,597.242291889,0.597242291889
40,42949672960,4,143.92729187,596.824582773,0.596824582773
41,42949672960,4,143.850494385,597.143209604,0.597143209604
42,42949672960,4,143.952697754,596.719250561,0.596719250561
43,42949672960,4,143.7552948,597.538657895,0.597538657895
44,42949672960,4,143.913665771,596.881091587,0.596881091587
45,42949672960,4,143.807495117,597.321758855,0.597321758855
46,42949672960,4,143.72454834,597.666487126,0.597666487126
47,42949672960,4,143.78604126,597.410883333,0.597410883333
48,42949672960,4,143.671264648,597.888145066,0.597888145066
49,42949672960,4,144.06451416,596.256103877,0.596256103877
50,42949672960,4,143.943939209,596.755559088,0.596755559088
51,42949672960,4,143.823867798,597.253760695,0.597253760695
52,42949672960,4,143.877120972,597.03269943,0.59703269943
53,42949672960,4,143.934463501,596.794845589,0.596794845589
54,42949672960,4,143.780609131,597.433453922,0.597433453922
55,42949672960,4,143.849151611,597.148783693,0.597148783693
56,42949672960,4,143.788024902,597.40264169,0.59740264169
57,42949672960,4,143.910919189,596.892483238,0.596892483238
58,42949672960,4,143.925247192,596.833061577,0.596833061577
59,42949672960,4,143.832061768,597.219735742,0.597219735742
60,42949672960,4,143.786682129,597.408220624,0.597408220624
61,42949672960,4,143.850494385,597.143209604,0.597143209604
62,42949672960,4,143.904541016,596.918938859,0.596918938859
63,42949672960,4,143.831039429,597.223980729,0.597223980729
64,42949672960,4,143.860733032,597.100710593,0.597100710593
65,42949672960,4,143.734786987,597.623913601,0.597623913601
66,42949672960,4,143.756286621,597.534535282,0.597534535282
67,42949672960,4,143.838043213,597.194900607,0.597194900607
68,42949672960,4,143.779846191,597.436624085,0.597436624085
69,42949672960,4,143.762435913,597.50897635,0.59750897635
70,42949672960,4,143.772674561,597.466425262,0.597466425262
71,42949672960,4,143.78012085,597.435482822,0.597435482822
72,42949672960,4,143.903961182,596.921344031,0.596921344031
73,42949672960,4,143.865661621,597.080254955,0.597080254955
74,42949672960,4,143.86277771,597.092224183,0.597092224183
75,42949672960,4,143.902618408,596.92691398,0.59692691398
76,42949672960,4,143.803390503,597.338808352,0.597338808352
77,42949672960,4,143.772537231,597.466995952,0.597466995952
78,42949672960,4,143.72253418,597.674862959,0.597674862959
79,42949672960,4,143.428604126,598.89968562,0.59889968562
80,42949672960,4,144.001022339,596.519000524,0.596519000524
81,42949672960,4,143.835235596,597.206557658,0.597206557658
82,42949672960,4,143.799301147,597.355795435,0.597355795435
83,42949672960,4,143.739898682,597.602660833,0.597602660833


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0016.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,16,144.021499634,596.434186135,2.38573674454
1,42949672960,16,143.961090088,596.684464306,2.38673785722
2,42949672960,16,144.05229187,596.306693943,2.38522677577
3,42949672960,16,144.018432617,596.446887798,2.38578755119
4,42949672960,16,143.82182312,597.262251698,2.38904900679
5,42949672960,16,144.015518188,596.458958038,2.38583583215
6,42949672960,16,143.850494385,597.143209604,2.38857283841
7,42949672960,16,144.067260742,596.244736503,2.38497894601
8,42949672960,16,143.797241211,597.364352728,2.38945741091
9,42949672960,16,143.934463501,596.794845589,2.38717938236
10,42949672960,16,143.931396484,596.807562618,2.38723025047
11,42949672960,16,144.026596069,596.413081086,2.38565232434
12,42949672960,16,143.848449707,597.151697463,2.38860678985
13,42949672960,16,143.924926758,596.834390366,2.38733756146
14,42949672960,16,143.952896118,596.718428294,2.38687371318
15,42949672960,16,143.793151855,597.381341264,2.38952536506
16,42949672960,16,144.013244629,596.468374429,2.38587349771
17,42949672960,16,144.062469482,596.264566536,2.38505826614
18,42949672960,16,143.772506714,597.467122772,2.38986849109
19,42949672960,16,144.064575195,596.255851264,2.38502340505
20,42949672960,16,143.749191284,597.564029075,2.3902561163
21,42949672960,16,143.972351074,596.637793848,2.38655117539
22,42949672960,16,144.006820679,596.494982079,2.38597992832
23,42949672960,16,143.95085144,596.726904082,2.38690761633
24,42949672960,16,143.969284058,596.650504184,2.38660201674
25,42949672960,16,143.984313965,596.588222388,2.38635288955
26,42949672960,16,143.785980225,597.411136926,2.3896445477
27,42949672960,16,143.809539795,597.313266161,2.38925306464
28,42949672960,16,143.937561035,596.782002573,2.38712801029
29,42949672960,16,143.724578857,597.666360221,2.39066544088
30,42949672960,16,144.031616211,596.392293441,2.38556917376
31,42949672960,16,144.066558838,596.247641458,2.38499056583
32,42949672960,16,143.949829102,596.731142066,2.38692456826
33,42949672960,16,143.887619019,596.989139899,2.3879565596
34,42949672960,16,143.987716675,596.574123847,2.38629649539
35,42949672960,16,143.931396484,596.807562618,2.38723025047
36,42949672960,16,144.007171631,596.493528393,2.38597411357
37,42949672960,16,143.978500366,596.612311571,2.38644924628
38,42949672960,16,144.054275513,596.298482737,2.38519393095
39,42949672960,16,143.908859253,596.901027261,2.38760410904
40,42949672960,16,143.952865601,596.718554797,2.38687421919
41,42949672960,16,143.935455322,596.790733233,2.38716293293
42,42949672960,16,143.964157104,596.671752523,2.38668701009
43,42949672960,16,143.955963135,596.705715064,2.38682286025
44,42949672960,16,143.940612793,596.769349895,2.38707739958
45,42949672960,16,144.02355957,596.425655471,2.38570262188
46,42949672960,16,143.940612793,596.769349895,2.38707739958
47,42949672960,16,144.077697754,596.201544438,2.38480617775
48,42949672960,16,143.862503052,597.093364135,2.38837345654
49,42949672960,16,143.83821106,597.194203732,2.38877681493
50,42949672960,16,143.865859985,597.079431692,2.38831772677
51,42949672960,16,144.128005981,595.993438854,2.38397375541
52,42949672960,16,143.908859253,596.901027261,2.38760410904
53,42949672960,16,144.052032471,596.307767733,2.38523107093
54,42949672960,16,143.6927948,597.79856074,2.39119424296
55,42949672960,16,144.123901367,596.010412604,2.38404165042
56,42949672960,16,143.795196533,597.372846875,2.3894913875
57,42949672960,16,144.074752808,596.213731039,2.38485492416
58,42949672960,16,143.948806763,596.735380111,2.38694152044
59,42949672960,16,144.003067017,596.510530641,2.38604212256
60,42949672960,16,143.911941528,596.888242961,2.38755297185
61,42949672960,16,143.929382324,596.815914394,2.38726365758
62,42949672960,16,144.140548706,595.9415771,2.3837663084
63,42949672960,16,143.748092651,597.568596116,2.39027438446
64,42949672960,16,143.965179443,596.667515382,2.38667006153
65,42949672960,16,144.058074951,596.282755751,2.385131023
66,42949672960,16,143.746047974,597.577096073,2.39030838429
67,42949672960,16,144.069625854,596.234948279,2.38493979312
68,42949672960,16,143.959259033,596.692053689,2.38676821475
69,42949672960,16,143.942657471,596.760872902,2.38704349161
70,42949672960,16,144.075775146,596.209500401,2.3848380016
71,42949672960,16,143.928314209,596.820343461,2.38728137384
72,42949672960,16,143.88633728,596.994457873,2.38797783149
73,42949672960,16,143.916030884,596.871282459,2.38748512984
74,42949672960,16,143.875076294,597.041184149,2.38816473659
75,42949672960,16,144.255996704,595.464645371,2.38185858148
76,42949672960,16,144.065536499,596.251872637,2.38500749055
77,42949672960,16,144.133117676,595.972301891,2.38388920757
78,42949672960,16,143.995132446,596.543400188,2.38617360075
79,42949672960,16,143.858688354,597.109197245,2.38843678898
80,42949672960,16,143.848449707,597.151697463,2.38860678985
81,42949672960,16,144.006149292,596.497763063,2.38599105225
82,42949672960,16,143.924224854,596.837301069,2.38734920428
83,42949672960,16,143.969284058,596.650504184,2.38660201674


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0064.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,64,147.952636719,580.58678659,9.28938858543
1,42949672960,64,147.710754395,581.537520894,9.30460033431
2,42949672960,64,147.629058838,581.859334444,9.3097493511
3,42949672960,64,147.72026062,581.500097274,9.30400155639
4,42949672960,64,147.567428589,582.102342918,9.31363748669
5,42949672960,64,147.816452026,581.121686676,9.29794698681
6,42949672960,64,147.778564453,581.270675066,9.30033080106
7,42949672960,64,147.600387573,581.972360184,9.31155776294
8,42949672960,64,147.78163147,581.258611545,9.30013778473
9,42949672960,64,147.594207764,581.996727524,9.31194764039
10,42949672960,64,147.429382324,582.647397458,9.32235835932
11,42949672960,64,147.775421143,581.283039194,9.30052862711
12,42949672960,64,147.8256073,581.085696105,9.29737113769
13,42949672960,64,147.713882446,581.525206009,9.30440329615
14,42949672960,64,147.77456665,581.286400408,9.30058240652
15,42949672960,64,147.815429688,581.1257059,9.29801129439
16,42949672960,64,147.739654541,581.42376322,9.30278021151
17,42949672960,64,147.865478516,580.929009139,9.29486414623
18,42949672960,64,147.970046997,580.518474267,9.28829558828
19,42949672960,64,147.766143799,581.319534446,9.30111255113
20,42949672960,64,147.589950562,582.013515102,9.31221624163
21,42949672960,64,147.632125854,581.847246477,9.30955594363
22,42949672960,64,147.780609131,581.262632663,9.30020212261
23,42949672960,64,147.777542114,581.274696351,9.30039514162
24,42949672960,64,147.609924316,581.934760266,9.31095616426
25,42949672960,64,147.707901001,581.548754927,9.30478007883
26,42949672960,64,147.894271851,580.815908859,9.29305454175
27,42949672960,64,147.819519043,581.109629338,9.29775406941
28,42949672960,64,147.628189087,581.862762466,9.30980419946
29,42949672960,64,147.817474365,581.117667508,9.29788268012
30,42949672960,64,147.77973938,581.266053658,9.30025685853
31,42949672960,64,147.802780151,581.175440895,9.29880705432
32,42949672960,64,147.561477661,582.125818212,9.31401309139
33,42949672960,64,147.674118042,581.681794067,9.30690870508
34,42949672960,64,147.712005615,581.532594878,9.30452151804
35,42949672960,64,147.758789062,581.348469793,9.30157551669
36,42949672960,64,147.843078613,581.01702647,9.29627242351
37,42949672960,64,147.55619812,582.146646595,9.31434634553
38,42949672960,64,147.73248291,581.451988269,9.3032318123
39,42949672960,64,147.723266602,581.488264484,9.30381223174
40,42949672960,64,147.668899536,581.702350257,9.30723760411
41,42949672960,64,147.7449646,581.402866438,9.30244586301
42,42949672960,64,147.559417725,582.133944716,9.31414311545
43,42949672960,64,147.594238281,581.996607187,9.31194571499
44,42949672960,64,147.664901733,581.718098964,9.30748958342
45,42949672960,64,147.578872681,582.057203445,9.31291525511
46,42949672960,64,147.723129272,581.488805058,9.30382088092
47,42949672960,64,147.68006897,581.658354572,9.30653367315
48,42949672960,64,147.653762817,581.761983447,9.30819173515
49,42949672960,64,147.423233032,582.671700744,9.3227472119
50,42949672960,64,147.873794556,580.896339193,9.29434142709
51,42949672960,64,147.689468384,581.621336037,9.30594137659
52,42949672960,64,147.575805664,582.069300137,9.31310880219
53,42949672960,64,147.60534668,581.95280762,9.31124492192
54,42949672960,64,147.731460571,581.456012063,9.30329619301
55,42949672960,64,147.768325806,581.310950447,9.30097520715
56,42949672960,64,147.653625488,581.76252453,9.30820039247
57,42949672960,64,147.653564453,581.762765011,9.30820424018
58,42949672960,64,147.578872681,582.057203445,9.31291525511
59,42949672960,64,147.746810913,581.395600955,9.30232961528
60,42949672960,64,147.654663086,581.758436373,9.30813498196
61,42949672960,64,147.715072632,581.520520483,9.30432832772
62,42949672960,64,147.665924072,581.714071541,9.30742514466
63,42949672960,64,147.917831421,580.723399572,9.29157439315
64,42949672960,64,147.968002319,580.526496091,9.28842393745
65,42949672960,64,147.836700439,581.042093504,9.29667349606
66,42949672960,64,147.56729126,582.102884634,9.31364615415
67,42949672960,64,147.873794556,580.896339193,9.29434142709
68,42949672960,64,147.532806396,582.238947513,9.31582316022
69,42949672960,64,147.579910278,582.053111145,9.31284977832
70,42949672960,64,147.933181763,580.663140591,9.29061024946
71,42949672960,64,147.830780029,581.065363404,9.29704581446
72,42949672960,64,147.811416626,581.14148339,9.29826373424
73,42949672960,64,147.609603882,581.936023545,9.31097637671
74,42949672960,64,147.752960205,581.371404003,9.30194246405
75,42949672960,64,147.738616943,581.427846674,9.30284554679
76,42949672960,64,147.766265869,581.319054215,9.30110486745
77,42949672960,64,147.74067688,581.419739872,9.30271583795
78,42949672960,64,147.852096558,580.981588493,9.29570541588
79,42949672960,64,147.633148193,581.843217266,9.30949147626
80,42949672960,64,147.698684692,581.585043218,9.30536069148
81,42949672960,64,147.74067688,581.419739872,9.30271583795


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0256.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,256,167.23324585,513.649935356,32.8735958628
1,42949672960,256,167.19871521,513.756016678,32.8803850674
2,42949672960,256,167.773468018,511.996008278,32.7677445298
3,42949672960,256,167.543807983,512.697824849,32.8126607903
4,42949672960,256,167.684860229,512.266556459,32.7850596133
5,42949672960,256,167.77331543,511.996473933,32.7677743317
6,42949672960,256,167.38192749,513.193671551,32.8443949793
7,42949672960,256,167.969726562,511.397783862,32.7294581672
8,42949672960,256,166.851516724,514.825082845,32.9488053021
9,42949672960,256,167.580673218,512.585039018,32.8054424972
10,42949672960,256,168.330245972,510.302503416,32.6593602186
11,42949672960,256,167.456604004,512.964815159,32.8297481702
12,42949672960,256,167.998458862,511.31032095,32.7238605408
13,42949672960,256,167.209991455,513.721370191,32.8781676923
14,42949672960,256,167.727813721,512.135369886,32.7766636727
15,42949672960,256,168.226623535,510.616834095,32.6794773821
16,42949672960,256,167.988220215,511.3414846,32.7258550144
17,42949672960,256,167.747299194,512.075880402,32.7728563457
18,42949672960,256,167.84588623,511.775104229,32.7536066707
19,42949672960,256,167.525375366,512.754236379,32.8162711283
20,42949672960,256,167.48236084,512.885927146,32.8246993374
21,42949672960,256,166.875137329,514.752211113,32.9441415113
22,42949672960,256,168.038406372,511.18876794,32.7160811482
23,42949672960,256,167.757827759,512.043742266,32.770799505
24,42949672960,256,168.254470825,510.532323443,32.6740687003
25,42949672960,256,167.802886963,511.906245922,32.761999739
26,42949672960,256,167.863296509,511.722024448,32.7502095647
27,42949672960,256,167.397186279,513.146892306,32.8414011076
28,42949672960,256,167.677886963,512.287860229,32.7864230547
29,42949672960,256,167.297729492,513.451952879,32.8609249843
30,42949672960,256,168.01574707,511.257708982,32.7204933748
31,42949672960,256,168.162307739,510.812125944,32.6919760604
32,42949672960,256,167.518341064,512.775767562,32.817649124
33,42949672960,256,168.1612854,510.815231434,32.6921748118
34,42949672960,256,167.960571289,511.425659372,32.7312421998
35,42949672960,256,168.175613403,510.771711675,32.6893895472
36,42949672960,256,167.564102173,512.635730482,32.8086867509
37,42949672960,256,167.397186279,513.146892306,32.8414011076
38,42949672960,256,167.950332642,511.456837084,32.7332375733
39,42949672960,256,167.48614502,512.874339009,32.8239576966
40,42949672960,256,168.49407959,509.806315623,32.6276041999
41,42949672960,256,168.514556885,509.744365757,32.6236394084
42,42949672960,256,167.568222046,512.623126696,32.8078801085
43,42949672960,256,167.946243286,511.469290645,32.7340346013
44,42949672960,256,167.13104248,513.964040702,32.8936986049
45,42949672960,256,168.137405396,510.887780848,32.6968179743
46,42949672960,256,167.954116821,511.445313433,32.7325000597
47,42949672960,256,167.785476685,511.959363929,32.7653992915
48,42949672960,256,168.056838989,511.132700321,32.7124928205
49,42949672960,256,167.37689209,513.209110574,32.8453830767
50,42949672960,256,168.425476074,510.013971296,32.6408941629
51,42949672960,256,168.180740356,510.756140911,32.6883930183
52,42949672960,256,167.983108521,511.357044625,32.726850856
53,42949672960,256,167.837631226,511.800275616,32.7552176394
54,42949672960,256,167.567367554,512.625740763,32.8080474089
55,42949672960,256,167.667709351,512.31895666,32.7884132262
56,42949672960,256,167.610366821,512.494230214,32.7996307337
57,42949672960,256,167.552932739,512.669903867,32.8108738475
58,42949672960,256,168.173370361,510.778524183,32.6898255477
59,42949672960,256,167.502853394,512.823179902,32.8206835138
60,42949672960,256,167.390213013,513.168269363,32.8427692392
61,42949672960,256,166.913024902,514.635367553,32.9366635234
62,42949672960,256,167.757949829,512.043369673,32.7707756591
63,42949672960,256,168.052734375,511.145184513,32.7132918088
64,42949672960,256,167.214782715,513.706650365,32.8772256234
65,42949672960,256,167.720870972,512.156569557,32.7780204517
66,42949672960,256,168.597503662,509.493581187,32.607589196
67,42949672960,256,168.147964478,510.855698949,32.6947647327
68,42949672960,256,167.995391846,511.319655714,32.7244579657
69,42949672960,256,167.29498291,513.460382528,32.8614644818
70,42949672960,256,167.171066284,513.840988332,32.8858232533
71,42949672960,256,167.8387146,511.796972021,32.7550062094


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma0512.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,512,249.246627808,344.635940215,44.1134003476
1,42949672960,512,260.052978516,330.314793587,42.2802935791
2,42949672960,512,243.892028809,352.202350932,45.0819009193
3,42949672960,512,240.815109253,356.702476794,45.6579170297
4,42949672960,512,248.996643066,344.981943781,44.157688804
5,42949672960,512,255.080383301,336.754025568,43.1045152727
6,42949672960,512,246.843521118,347.991089784,44.5428594923
7,42949672960,512,241.333251953,355.936636269,45.5598894424
8,42949672960,512,250.94934082,342.297555511,43.8140871055
9,42949672960,512,258.084869385,332.833715222,42.6027155485
10,42949672960,512,249.222045898,344.669933233,44.1177514538
11,42949672960,512,243.651580811,352.549922452,45.1263900738
12,42949672960,512,251.588607788,341.427804205,43.7027589382
13,42949672960,512,254.517242432,337.499122257,43.1998876489
14,42949672960,512,247.956344604,346.429312212,44.3429519632
15,42949672960,512,245.273284912,350.218923968,44.8280222679
16,42949672960,512,254.554107666,337.450244695,43.193631321
17,42949672960,512,255.674362183,335.971683616,43.0043755029
18,42949672960,512,247.914245605,346.488140325,44.3504819616
19,42949672960,512,246.228988647,348.859597693,44.6540285048
20,42949672960,512,250.069854736,343.50140288,43.9681795687
21,42949672960,512,252.786682129,339.80961812,43.4956311193
22,42949672960,512,248.374267578,345.846398492,44.268339007
23,42949672960,512,247.015228271,347.749191502,44.5118965122
24,42949672960,512,252.421127319,340.301728434,43.5586212395
25,42949672960,512,253.17376709,339.290073009,43.4291293452
26,42949672960,512,248.528900146,345.631215804,44.2407956229
27,42949672960,512,248.933380127,345.069616121,44.1689108634
28,42949672960,512,249.445373535,344.361351356,44.0782529735
29,42949672960,512,247.792953491,346.657742723,44.3721910686
30,42949672960,512,245.396484375,350.043099186,44.8055166958
31,42949672960,512,246.606842041,348.325071637,44.5856091695
32,42949672960,512,251.797668457,341.144326103,43.6664737411
33,42949672960,512,250.085372925,343.480088081,43.9654512744
34,42949672960,512,248.320007324,345.921969178,44.2780120548
35,42949672960,512,251.315200806,341.79924511,43.7503033741
36,42949672960,512,252.722213745,339.896302138,43.5067266736
37,42949672960,512,250.527618408,342.873757655,43.8878409799
38,42949672960,512,249.029632568,344.936243266,44.151839138
39,42949672960,512,249.659393311,344.066148607,44.0404670217
40,42949672960,512,254.702590942,337.253522244,43.1684508472
41,42949672960,512,255.866882324,335.718890775,42.9720180192
42,42949672960,512,254.112762451,338.03633116,43.2686503885
43,42949672960,512,252.46925354,340.236859402,43.5503180034
44,42949672960,512,254.529541016,337.482814675,43.1978002785
45,42949672960,512,255.471618652,336.238312393,43.0385039863
46,42949672960,512,253.396987915,338.991187807,43.3908720393
47,42949672960,512,255.903747559,335.670527452,42.9658275139


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/saturation_fma1024.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,1024,436.637695312,196.729111669,50.3626525872
1,42949672960,1024,458.860229492,187.201549402,47.923596647
2,42949672960,1024,445.575164795,192.783064917,49.3524646187
3,42949672960,1024,459.802612305,186.817872759,47.8253754264
4,42949672960,1024,452.994049072,189.625771235,48.5441974361
5,42949672960,1024,449.43838501,191.125966951,48.9282475395
6,42949672960,1024,458.644470215,187.289614284,47.9461412567
7,42949672960,1024,448.89074707,191.359136896,48.9879390454
8,42949672960,1024,457.568267822,187.730120204,48.0589107723
9,42949672960,1024,445.181854248,192.953385454,49.3960666763
10,42949672960,1024,461.032440186,186.319526421,47.6977987637
11,42949672960,1024,447.271942139,192.051720278,49.1652403913
12,42949672960,1024,454.927612305,188.819811321,48.3378716981
13,42949672960,1024,443.507720947,193.681737347,49.5825247609
14,42949672960,1024,451.558166504,190.228750783,48.6985602005
15,42949672960,1024,450.460662842,190.692224662,48.8172095135
16,42949672960,1024,452.933624268,189.651068761,48.5506736027
17,42949672960,1024,453.959686279,189.222410087,48.4409369822
18,42949672960,1024,452.190216064,189.962858258,48.6304917141
19,42949672960,1024,464.061157227,185.103503239,47.3864968293
20,42949672960,1024,454.499145508,188.997816099,48.3834409214
21,42949672960,1024,462.370819092,185.780205785,47.559732681
22,42949672960,1024,459.255737305,187.040332744,47.8823251824
23,42949672960,1024,466.223114014,184.24514645,47.1667574913
24,42949672960,1024,461.866729736,185.982969522,47.6116401978
25,42949672960,1024,464.115722656,185.081740882,47.3809256658
26,42949672960,1024,462.036987305,185.914436031,47.5940956238


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0000.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:13:27.729, P8, 0, 0, 1, 46068, 210, 405, 26, 33.29
2026/06/21 12:13:28.306, P0, 49, 0, 41395, 46068, 2490, 9001, 28, 59.28
2026/06/21 12:13:28.826, P0, 49, 0, 41395, 46068, 2490, 9001, 28, 68.91
2026/06/21 12:13:29.346, P0, 49, 0, 41395, 46068, 2490, 9001, 28, 92.04
2026/06/21 12:13:29.866, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.06
2026/06/21 12:13:30.386, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.08
2026/06/21 12:13:30.907, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.15
2026/06/21 12:13:31.427, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.23
2026/06/21 12:13:31.947, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.22
2026/06/21 12:13:32.469, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.24
2026/06/21 12:13:32.989, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.24
2026/06/21 12:13:33.509, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.24
2026/06/21 12:13:34.029, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.24
2026/06/21 12:13:34.550, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.26
2026/06/21 12:13:35.070, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.26
2026/06/21 12:13:35.589, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.22
2026/06/21 12:13:36.111, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.24
2026/06/21 12:13:36.633, P0, 49, 0, 41395, 46068, 2490, 9001, 29, 92.26
2026/06/21 12:13:37.153, P0, 49, 0, 41395, 46068, 2490, 9001, 30, 92.25
2026/06/21 12:13:37.674, P0, 49, 0, 41395, 46068, 2490, 9001, 30, 92.32
2026/06/21 12:13:38.194, P0, 49, 0, 41395, 46068, 2490, 9001, 30, 92.37
2026/06/21 12:13:38.715, P0, 49, 0, 41395, 46068, 2490, 9001, 30, 92.40
2026/06/21 12:13:39.235, P0, 49, 0, 41395, 46068, 2490, 9001, 30, 92.39
2026/06/21 12:13:39.755, P0, 49, 0, 41395, 46068, 2490, 9001, 30, 92.37


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0001.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:13:40.166, P0, 100, 9, 1, 46068, 2490, 9001, 30, 96.05
2026/06/21 12:13:40.814, P0, 100, 9, 41395, 46068, 2490, 9001, 30, 100.86
2026/06/21 12:13:41.339, P0, 100, 100, 41395, 46068, 2490, 9001, 32, 144.06
2026/06/21 12:13:41.864, P0, 100, 100, 41395, 46068, 2490, 9001, 32, 186.19
2026/06/21 12:13:42.389, P0, 100, 100, 41395, 46068, 2490, 9001, 32, 194.12
2026/06/21 12:13:42.917, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 194.30
2026/06/21 12:13:43.441, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 194.55
2026/06/21 12:13:43.966, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 194.19
2026/06/21 12:13:44.491, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 194.76
2026/06/21 12:13:45.018, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 195.15
2026/06/21 12:13:45.543, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.11
2026/06/21 12:13:46.067, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.36
2026/06/21 12:13:46.595, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.07
2026/06/21 12:13:47.122, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 194.74
2026/06/21 12:13:47.647, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 194.96
2026/06/21 12:13:48.173, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.10
2026/06/21 12:13:48.698, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.39
2026/06/21 12:13:49.224, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.26
2026/06/21 12:13:49.749, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 195.12
2026/06/21 12:13:50.274, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 195.40
2026/06/21 12:13:50.800, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 195.39
2026/06/21 12:13:51.325, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 195.19
2026/06/21 12:13:51.854, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 194.92
2026/06/21 12:13:52.380, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 195.14
2026/06/21 12:13:52.906, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 195.23
2026/06/21 12:13:53.431, P0, 100, 100, 435, 46068, 2490, 9001, 35, 195.24


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0004.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:13:53.551, P0, 83, 16, 1, 46068, 2490, 9001, 35, 186.71
2026/06/21 12:13:54.257, P0, 100, 9, 41395, 46068, 2490, 9001, 33, 128.64
2026/06/21 12:13:54.783, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 143.49
2026/06/21 12:13:55.307, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 195.63
2026/06/21 12:13:55.833, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 198.14
2026/06/21 12:13:56.358, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 198.52
2026/06/21 12:13:56.882, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 198.25
2026/06/21 12:13:57.406, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 198.41
2026/06/21 12:13:57.932, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 198.92
2026/06/21 12:13:58.455, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 198.95
2026/06/21 12:13:58.980, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 198.75
2026/06/21 12:13:59.504, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 198.94
2026/06/21 12:14:00.029, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 199.50
2026/06/21 12:14:00.554, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 199.34
2026/06/21 12:14:01.078, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 199.47
2026/06/21 12:14:01.603, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 199.69
2026/06/21 12:14:02.128, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 199.59
2026/06/21 12:14:02.654, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 199.64
2026/06/21 12:14:03.180, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 199.24
2026/06/21 12:14:03.704, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 199.04
2026/06/21 12:14:04.229, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 199.59
2026/06/21 12:14:04.752, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 200.19
2026/06/21 12:14:05.275, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 200.71
2026/06/21 12:14:05.799, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 200.59
2026/06/21 12:14:06.327, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 200.56
2026/06/21 12:14:06.853, P0, 100, 100, 435, 46068, 2490, 9001, 38, 200.83


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0016.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:14:06.998, P0, 83, 61, 1, 46068, 2490, 9001, 37, 184.47
2026/06/21 12:14:07.703, P0, 100, 9, 41395, 46068, 2490, 9001, 36, 130.78
2026/06/21 12:14:08.228, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 149.01
2026/06/21 12:14:08.753, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.36
2026/06/21 12:14:09.278, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 206.07
2026/06/21 12:14:09.802, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 206.58
2026/06/21 12:14:10.326, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 206.45
2026/06/21 12:14:10.851, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 206.63
2026/06/21 12:14:11.378, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 207.54
2026/06/21 12:14:11.906, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 207.49
2026/06/21 12:14:12.433, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 207.29
2026/06/21 12:14:12.958, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.51
2026/06/21 12:14:13.482, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.62
2026/06/21 12:14:14.007, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.49
2026/06/21 12:14:14.533, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.36
2026/06/21 12:14:15.058, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.03
2026/06/21 12:14:15.586, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.19
2026/06/21 12:14:16.111, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.46
2026/06/21 12:14:16.636, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.59
2026/06/21 12:14:17.163, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.28
2026/06/21 12:14:17.690, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 207.22
2026/06/21 12:14:18.216, P0, 100, 100, 41395, 46068, 2490, 9001, 41, 207.59
2026/06/21 12:14:18.743, P0, 100, 100, 41395, 46068, 2490, 9001, 41, 207.36
2026/06/21 12:14:19.268, P0, 100, 100, 41395, 46068, 2490, 9001, 41, 206.96
2026/06/21 12:14:19.794, P0, 100, 100, 41395, 46068, 2490, 9001, 41, 206.82
2026/06/21 12:14:20.321, P0, 100, 100, 435, 46068, 2490, 9001, 41, 206.88


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0064.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:14:20.480, P0, 100, 100, 1, 46068, 2490, 9001, 39, 197.50
2026/06/21 12:14:21.160, P0, 100, 9, 41395, 46068, 2490, 9001, 38, 132.06
2026/06/21 12:14:21.688, P0, 100, 100, 41395, 46068, 2490, 9001, 42, 150.80
2026/06/21 12:14:22.214, P0, 100, 100, 41395, 46068, 2490, 9001, 42, 206.22
2026/06/21 12:14:22.740, P0, 100, 100, 41395, 46068, 2490, 9001, 42, 227.82
2026/06/21 12:14:23.267, P0, 100, 99, 41395, 46068, 2490, 9001, 43, 230.69
2026/06/21 12:14:23.794, P0, 100, 100, 41395, 46068, 2490, 9001, 43, 231.99
2026/06/21 12:14:24.319, P0, 100, 100, 41395, 46068, 2490, 9001, 43, 231.89
2026/06/21 12:14:24.843, P0, 100, 99, 41395, 46068, 2490, 9001, 43, 230.96
2026/06/21 12:14:25.369, P0, 100, 99, 41395, 46068, 2490, 9001, 43, 229.75
2026/06/21 12:14:25.895, P0, 100, 98, 41395, 46068, 2490, 9001, 43, 227.60
2026/06/21 12:14:26.423, P0, 100, 99, 41395, 46068, 2490, 9001, 44, 229.57
2026/06/21 12:14:26.949, P0, 100, 99, 41395, 46068, 2490, 9001, 44, 232.32
2026/06/21 12:14:27.478, P0, 100, 100, 41395, 46068, 2490, 9001, 44, 233.55
2026/06/21 12:14:28.006, P0, 100, 100, 41395, 46068, 2490, 9001, 44, 232.94
2026/06/21 12:14:28.529, P0, 100, 100, 41395, 46068, 2490, 9001, 44, 229.92
2026/06/21 12:14:29.055, P0, 100, 100, 41395, 46068, 2490, 9001, 44, 229.42
2026/06/21 12:14:29.580, P0, 100, 100, 41395, 46068, 2490, 9001, 44, 230.31
2026/06/21 12:14:30.104, P0, 100, 99, 41395, 46068, 2490, 9001, 45, 232.74
2026/06/21 12:14:30.630, P0, 100, 98, 41395, 46068, 2490, 9001, 45, 233.34
2026/06/21 12:14:31.158, P0, 100, 100, 41395, 46068, 2490, 9001, 45, 233.26
2026/06/21 12:14:31.682, P0, 100, 99, 41395, 46068, 2490, 9001, 45, 230.57
2026/06/21 12:14:32.206, P0, 100, 99, 41395, 46068, 2490, 9001, 45, 229.86
2026/06/21 12:14:32.730, P0, 100, 100, 41395, 46068, 2490, 9001, 45, 229.47
2026/06/21 12:14:33.257, P0, 100, 99, 41395, 46068, 2490, 9001, 45, 232.65
2026/06/21 12:14:33.799, P0, 100, 99, 435, 46068, 2490, 9001, 46, 234.35


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0256.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:14:33.974, P0, 83, 15, 1, 46068, 2490, 9001, 43, 222.75
2026/06/21 12:14:34.649, P0, 100, 9, 41395, 46068, 2490, 9001, 41, 140.41
2026/06/21 12:14:35.177, P0, 100, 80, 41395, 46068, 2265, 9001, 50, 175.65
2026/06/21 12:14:35.701, P0, 100, 89, 41395, 46068, 2280, 9001, 50, 260.70
2026/06/21 12:14:36.224, P0, 100, 79, 41395, 46068, 2280, 9001, 50, 291.02
2026/06/21 12:14:36.748, P0, 100, 100, 41395, 46068, 2430, 9001, 50, 294.40
2026/06/21 12:14:37.271, P0, 100, 78, 41395, 46068, 2430, 9001, 51, 294.75
2026/06/21 12:14:37.794, P0, 100, 100, 41395, 46068, 2400, 9001, 51, 292.18
2026/06/21 12:14:38.316, P0, 100, 80, 41395, 46068, 2355, 9001, 51, 296.24
2026/06/21 12:14:38.838, P0, 100, 100, 41395, 46068, 2265, 9001, 52, 294.46
2026/06/21 12:14:39.362, P0, 100, 79, 41395, 46068, 2250, 9001, 52, 287.58
2026/06/21 12:14:39.887, P0, 100, 94, 41395, 46068, 2265, 9001, 52, 288.22
2026/06/21 12:14:40.410, P0, 100, 79, 41395, 46068, 2250, 9001, 53, 289.75
2026/06/21 12:14:40.934, P0, 100, 91, 41395, 46068, 2250, 9001, 53, 291.48
2026/06/21 12:14:41.459, P0, 100, 78, 41395, 46068, 2415, 9001, 51, 293.58
2026/06/21 12:14:41.985, P0, 100, 100, 41395, 46068, 2415, 9001, 52, 294.99
2026/06/21 12:14:42.512, P0, 100, 78, 41395, 46068, 2400, 9001, 53, 292.82
2026/06/21 12:14:43.038, P0, 100, 100, 41395, 46068, 2250, 9001, 53, 288.98
2026/06/21 12:14:43.566, P0, 100, 79, 41395, 46068, 2235, 9001, 54, 289.52
2026/06/21 12:14:44.089, P0, 100, 97, 41395, 46068, 2265, 9001, 54, 288.48
2026/06/21 12:14:44.613, P0, 100, 79, 41395, 46068, 2265, 9001, 54, 288.50
2026/06/21 12:14:45.140, P0, 100, 100, 41395, 46068, 2400, 9001, 51, 291.25
2026/06/21 12:14:45.664, P0, 100, 79, 41395, 46068, 2430, 9001, 52, 293.09
2026/06/21 12:14:46.189, P0, 100, 100, 41395, 46068, 2415, 9001, 53, 294.28
2026/06/21 12:14:46.714, P0, 100, 78, 41395, 46068, 2415, 9001, 54, 294.57
2026/06/21 12:14:47.238, P0, 100, 100, 41395, 46068, 2250, 9001, 55, 293.19


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma0512.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:14:47.453, P0, 100, 100, 1, 46068, 2475, 9001, 48, 273.23
2026/06/21 12:14:48.161, P0, 100, 9, 41395, 46068, 2490, 9001, 46, 163.57
2026/06/21 12:14:48.687, P0, 100, 63, 41395, 46068, 1485, 9001, 55, 184.48
2026/06/21 12:14:49.210, P0, 100, 61, 41395, 46068, 1335, 9001, 55, 275.25
2026/06/21 12:14:49.732, P0, 100, 59, 41395, 46068, 1470, 9001, 55, 300.37
2026/06/21 12:14:50.255, P0, 100, 60, 41395, 46068, 1365, 9001, 55, 298.06
2026/06/21 12:14:50.779, P0, 100, 61, 41395, 46068, 1455, 9001, 56, 299.67
2026/06/21 12:14:51.303, P0, 100, 59, 41395, 46068, 1350, 9001, 56, 298.40
2026/06/21 12:14:51.825, P0, 100, 60, 41395, 46068, 1440, 9001, 56, 299.82
2026/06/21 12:14:52.348, P0, 100, 59, 41395, 46068, 1395, 9001, 56, 298.77
2026/06/21 12:14:52.872, P0, 100, 60, 41395, 46068, 1425, 9001, 57, 299.88
2026/06/21 12:14:53.394, P0, 100, 59, 41395, 46068, 1380, 9001, 57, 298.75
2026/06/21 12:14:53.918, P0, 100, 60, 41395, 46068, 1425, 9001, 57, 299.47
2026/06/21 12:14:54.441, P0, 100, 59, 41395, 46068, 1440, 9001, 57, 299.07
2026/06/21 12:14:54.963, P0, 100, 60, 41395, 46068, 1425, 9001, 57, 299.22
2026/06/21 12:14:55.487, P0, 100, 59, 41395, 46068, 1440, 9001, 57, 299.06
2026/06/21 12:14:56.010, P0, 100, 59, 41395, 46068, 1440, 9001, 57, 299.48
2026/06/21 12:14:56.533, P0, 100, 61, 41395, 46068, 1455, 9001, 58, 299.42
2026/06/21 12:14:57.058, P0, 100, 60, 41395, 46068, 1380, 9001, 58, 299.61
2026/06/21 12:14:57.582, P0, 100, 60, 41395, 46068, 1410, 9001, 58, 299.92
2026/06/21 12:14:58.105, P0, 100, 59, 41395, 46068, 1380, 9001, 58, 299.98
2026/06/21 12:14:58.629, P0, 100, 60, 41395, 46068, 1410, 9001, 58, 300.30
2026/06/21 12:14:59.151, P0, 100, 58, 41395, 46068, 1395, 9001, 58, 299.36
2026/06/21 12:14:59.674, P0, 100, 59, 41395, 46068, 1395, 9001, 59, 299.52
2026/06/21 12:15:00.198, P0, 100, 59, 41395, 46068, 1380, 9001, 59, 299.29
2026/06/21 12:15:00.721, P0, 100, 59, 41395, 46068, 1380, 9001, 59, 299.57


==> anc/results/raw/l40_roofline_saturation_20260621T121327Z/telemetry_fma1024.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 12:15:01.114, P0, 100, 58, 1, 46068, 2340, 9001, 53, 283.02
2026/06/21 12:15:01.803, P0, 100, 9, 41395, 46068, 2490, 9001, 50, 147.63
2026/06/21 12:15:02.331, P0, 100, 36, 41395, 46068, 1635, 9001, 59, 173.72
2026/06/21 12:15:02.853, P0, 100, 35, 41395, 46068, 1500, 9001, 59, 283.98
2026/06/21 12:15:03.375, P0, 100, 34, 41395, 46068, 1605, 9001, 60, 302.06
2026/06/21 12:15:03.898, P0, 100, 34, 41395, 46068, 1515, 9001, 60, 299.60
2026/06/21 12:15:04.420, P0, 100, 34, 41395, 46068, 1590, 9001, 60, 301.08
2026/06/21 12:15:04.943, P0, 100, 33, 41395, 46068, 1470, 9001, 60, 299.94
2026/06/21 12:15:05.465, P0, 100, 34, 41395, 46068, 1605, 9001, 61, 301.29
2026/06/21 12:15:05.988, P0, 100, 32, 41395, 46068, 1500, 9001, 60, 299.68
2026/06/21 12:15:06.513, P0, 100, 33, 41395, 46068, 1575, 9001, 61, 300.88
2026/06/21 12:15:07.034, P0, 100, 33, 41395, 46068, 1515, 9001, 61, 299.63
2026/06/21 12:15:07.555, P0, 100, 34, 41395, 46068, 1560, 9001, 61, 300.58
2026/06/21 12:15:08.077, P0, 100, 33, 41395, 46068, 1500, 9001, 61, 299.76
2026/06/21 12:15:08.601, P0, 100, 34, 41395, 46068, 1545, 9001, 61, 300.20
2026/06/21 12:15:09.123, P0, 100, 33, 41395, 46068, 1515, 9001, 61, 299.68
2026/06/21 12:15:09.646, P0, 100, 34, 41395, 46068, 1560, 9001, 62, 300.15
2026/06/21 12:15:10.168, P0, 100, 33, 41395, 46068, 1545, 9001, 61, 299.15
2026/06/21 12:15:10.689, P0, 100, 34, 41395, 46068, 1545, 9001, 62, 300.30
2026/06/21 12:15:11.212, P0, 100, 33, 41395, 46068, 1545, 9001, 62, 299.65
2026/06/21 12:15:11.733, P0, 100, 34, 41395, 46068, 1515, 9001, 62, 300.02
2026/06/21 12:15:12.255, P0, 100, 33, 41395, 46068, 1560, 9001, 62, 300.10
2026/06/21 12:15:12.778, P0, 100, 32, 41395, 46068, 1515, 9001, 62, 299.80
2026/06/21 12:15:13.300, P0, 100, 33, 41395, 46068, 1530, 9001, 62, 300.26
2026/06/21 12:15:13.823, P0, 100, 32, 41395, 46068, 1500, 9001, 62, 300.14
2026/06/21 12:15:14.344, P0, 100, 33, 41395, 46068, 1515, 9001, 63, 300.62
2026/06/21 12:15:14.866, P0, 100, 33, 41395, 46068, 1485, 9001, 63, 300.43
2026/06/21 12:15:15.387, P0, 100, 33, 41395, 46068, 1500, 9001, 63, 300.78


==> anc/results/raw/l40_stability_20260621T145905Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "942b98306d7506f2bd0dad3c3f0ae0ec",
  "compute_capability": "8.9",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47665709056,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 97,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40_stability_20260621T145905Z/manifest.json <==
{
  "command": [
    "/workspace/l40-l2-topology/build/topology_stability",
    "38",
    "3600",
    "60",
    "64",
    "32",
    "512",
    "0"
  ],
  "completed_utc": "20260621T155905Z",
  "config": {
    "campaign": "l40_stability",
    "description": "60-minute topology stability under sustained full GPU+VRAM load on the L40. A ~38 GiB buffer is hammered by a compute+memory load kernel in 60 s bursts that keep utilization at 100%; between bursts a 32-probe per-SM fingerprint snapshot is taken (same bank as the placement oracle). Tests whether the NUCA topology and the location side channel are stable over time and under load.",
    "duration_sec": 3600,
    "load_iters": 64,
    "measured": 512,
    "n_probes": 32,
    "snapshot_period_sec": 60,
    "telemetry_period_sec": 3,
    "vram_gib": 38
  },
  "device": 0,
  "outputs": {
    "device_info.json": "fb64e5a5a8c87acc5405f42a77954c20fa7ce4bef0f7b8a87a12fdf17b560c52",
    "stability_snapshots.csv": "482e4d13ea7aed1890107e22d66669dcbe4807b0c9437ca1f9c5ddc7f8d8d25e",
    "stability_telemetry.csv": "69092b063550b449fb77d5ed4d9610226ae71cd8318baf09f3125433854e135d"
  },
  "platform": "Linux-6.8.0-111-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40_stability_20260621T145905Z",
  "schema_version": 1,
  "source_sha256": {
    "src/topology_stability.cu": "951a61512f188ed5219b3c278d9157dc5486bee5ca17a917542998b86c4d8c84"
  },
  "started_utc": "20260621T145905Z",
  "stderr": "snapshots=60 elapsed=3600.3s\n"
}


==> anc/results/raw/l40_stability_20260621T145905Z/stability_telemetry.csv <==
timestamp,sm_clock_mhz,mem_clock_mhz,temperature_c,power_w,memory_used_mib,gpu_util_percent,mem_util_percent
2026/06/21 14:59:05.395, 2490, 9001, 26, 36.71, 1, 0, 0
2026/06/21 14:59:08.435, 2490, 9001, 33, 217.44, 39365, 100, 100
2026/06/21 14:59:11.462, 2490, 9001, 34, 215.26, 39365, 100, 100
2026/06/21 14:59:14.487, 2490, 9001, 35, 216.19, 39365, 100, 100
2026/06/21 14:59:17.513, 2490, 9001, 36, 217.21, 39365, 100, 100
2026/06/21 14:59:20.538, 2490, 9001, 37, 215.96, 39365, 100, 100
2026/06/21 14:59:23.564, 2490, 9001, 38, 216.40, 39365, 100, 100
2026/06/21 14:59:26.591, 2490, 9001, 39, 216.67, 39365, 100, 100
2026/06/21 14:59:29.617, 2490, 9001, 39, 216.68, 39365, 100, 100
2026/06/21 14:59:32.642, 2490, 9001, 40, 217.37, 39365, 100, 100
2026/06/21 14:59:35.668, 2490, 9001, 41, 218.11, 39365, 100, 100
2026/06/21 14:59:38.694, 2490, 9001, 41, 218.66, 39365, 100, 100
2026/06/21 14:59:41.720, 2490, 9001, 42, 219.53, 39365, 100, 100
2026/06/21 14:59:44.746, 2490, 9001, 43, 218.77, 39365, 100, 100
2026/06/21 14:59:47.772, 2490, 9001, 43, 219.02, 39365, 100, 100
2026/06/21 14:59:50.797, 2490, 9001, 44, 219.61, 39365, 100, 100
2026/06/21 14:59:53.824, 2490, 9001, 44, 220.60, 39365, 100, 100
2026/06/21 14:59:56.851, 2490, 9001, 44, 220.08, 39365, 100, 100
2026/06/21 14:59:59.877, 2490, 9001, 45, 221.40, 39365, 100, 100
2026/06/21 15:00:02.902, 2490, 9001, 45, 220.10, 39365, 100, 100
2026/06/21 15:00:05.928, 2490, 9001, 43, 197.67, 39365, 100, 0
2026/06/21 15:00:08.956, 2490, 9001, 46, 221.07, 39365, 100, 100
2026/06/21 15:00:11.982, 2490, 9001, 46, 221.53, 39365, 100, 100
2026/06/21 15:00:15.008, 2490, 9001, 46, 221.37, 39365, 100, 100
2026/06/21 15:00:18.035, 2490, 9001, 47, 221.32, 39365, 100, 100
2026/06/21 15:00:21.060, 2490, 9001, 47, 221.44, 39365, 100, 100
2026/06/21 15:00:24.086, 2490, 9001, 47, 221.46, 39365, 100, 100
2026/06/21 15:00:27.111, 2490, 9001, 47, 221.54, 39365, 100, 100
2026/06/21 15:00:30.135, 2490, 9001, 47, 221.34, 39365, 100, 100
2026/06/21 15:00:33.160, 2490, 9001, 48, 222.02, 39365, 100, 100
2026/06/21 15:00:36.185, 2490, 9001, 48, 221.56, 39365, 100, 100
2026/06/21 15:00:39.211, 2490, 9001, 48, 222.23, 39365, 100, 100
2026/06/21 15:00:42.238, 2490, 9001, 48, 222.86, 39365, 100, 100
2026/06/21 15:00:45.263, 2490, 9001, 48, 222.18, 39365, 100, 100
2026/06/21 15:00:48.289, 2490, 9001, 48, 222.59, 39365, 100, 100
2026/06/21 15:00:51.317, 2490, 9001, 48, 223.30, 39365, 100, 100
2026/06/21 15:00:54.343, 2490, 9001, 49, 223.05, 39365, 100, 100
2026/06/21 15:00:57.370, 2490, 9001, 49, 222.85, 39365, 100, 100
2026/06/21 15:01:00.395, 2490, 9001, 49, 222.11, 39365, 100, 100
2026/06/21 15:01:03.421, 2490, 9001, 49, 222.76, 39365, 100, 100
2026/06/21 15:01:06.445, 2490, 9001, 48, 191.91, 39365, 98, 10
2026/06/21 15:01:09.472, 2490, 9001, 49, 223.23, 39365, 100, 100
2026/06/21 15:01:12.498, 2490, 9001, 49, 224.33, 39365, 100, 100
2026/06/21 15:01:15.524, 2490, 9001, 49, 222.81, 39365, 100, 100
2026/06/21 15:01:18.549, 2490, 9001, 49, 224.19, 39365, 100, 100
2026/06/21 15:01:21.574, 2490, 9001, 49, 223.99, 39365, 100, 100
2026/06/21 15:01:24.599, 2490, 9001, 50, 223.46, 39365, 100, 100
2026/06/21 15:01:27.627, 2490, 9001, 50, 223.51, 39365, 100, 100
2026/06/21 15:01:30.652, 2490, 9001, 50, 223.79, 39365, 100, 100
2026/06/21 15:01:33.677, 2490, 9001, 50, 223.63, 39365, 100, 100
2026/06/21 15:01:36.702, 2490, 9001, 50, 223.54, 39365, 100, 100
2026/06/21 15:01:39.728, 2490, 9001, 50, 224.12, 39365, 100, 100
2026/06/21 15:01:42.753, 2490, 9001, 50, 223.82, 39365, 100, 100
2026/06/21 15:01:45.779, 2490, 9001, 50, 223.77, 39365, 100, 100
2026/06/21 15:01:48.804, 2490, 9001, 50, 224.67, 39365, 100, 100
2026/06/21 15:01:51.830, 2490, 9001, 50, 224.33, 39365, 100, 100
2026/06/21 15:01:54.855, 2490, 9001, 50, 224.50, 39365, 100, 100
2026/06/21 15:01:57.882, 2490, 9001, 50, 224.47, 39365, 100, 100
2026/06/21 15:02:00.907, 2490, 9001, 50, 224.07, 39365, 100, 100
2026/06/21 15:02:03.934, 2490, 9001, 51, 223.70, 39365, 100, 100
2026/06/21 15:02:06.959, 2490, 9001, 50, 192.07, 39365, 100, 100
2026/06/21 15:02:09.985, 2490, 9001, 51, 224.46, 39365, 100, 100
2026/06/21 15:02:13.011, 2490, 9001, 51, 224.49, 39365, 100, 100
2026/06/21 15:02:16.039, 2490, 9001, 51, 223.85, 39365, 100, 100
2026/06/21 15:02:19.064, 2490, 9001, 51, 224.09, 39365, 100, 100
2026/06/21 15:02:22.090, 2490, 9001, 51, 224.88, 39365, 100, 100
2026/06/21 15:02:25.114, 2490, 9001, 51, 224.44, 39365, 100, 100
2026/06/21 15:02:28.141, 2490, 9001, 51, 224.27, 39365, 100, 100
2026/06/21 15:02:31.167, 2490, 9001, 51, 224.28, 39365, 100, 100
2026/06/21 15:02:34.192, 2490, 9001, 51, 224.32, 39365, 100, 100
2026/06/21 15:02:37.218, 2490, 9001, 51, 225.01, 39365, 100, 100
2026/06/21 15:02:40.244, 2490, 9001, 51, 225.42, 39365, 100, 100
2026/06/21 15:02:43.270, 2490, 9001, 51, 225.29, 39365, 100, 100
2026/06/21 15:02:46.294, 2490, 9001, 51, 225.38, 39365, 100, 100
2026/06/21 15:02:49.319, 2490, 9001, 51, 225.58, 39365, 100, 100
2026/06/21 15:02:52.345, 2490, 9001, 51, 225.77, 39365, 100, 100
2026/06/21 15:02:55.372, 2490, 9001, 51, 225.14, 39365, 100, 100
2026/06/21 15:02:58.397, 2490, 9001, 51, 224.12, 39365, 100, 100
2026/06/21 15:03:01.423, 2490, 9001, 51, 224.13, 39365, 100, 100
2026/06/21 15:03:04.450, 2490, 9001, 51, 225.09, 39365, 100, 100
2026/06/21 15:03:07.476, 2490, 9001, 51, 190.20, 39365, 100, 100
2026/06/21 15:03:10.501, 2490, 9001, 51, 225.17, 39365, 100, 100
2026/06/21 15:03:13.527, 2490, 9001, 51, 224.15, 39365, 100, 100
2026/06/21 15:03:16.553, 2490, 9001, 51, 225.23, 39365, 100, 100
2026/06/21 15:03:19.580, 2490, 9001, 51, 226.06, 39365, 100, 100
2026/06/21 15:03:22.605, 2490, 9001, 51, 225.27, 39365, 100, 100
2026/06/21 15:03:25.632, 2490, 9001, 51, 225.57, 39365, 100, 100
2026/06/21 15:03:28.657, 2490, 9001, 51, 224.69, 39365, 100, 100
2026/06/21 15:03:31.683, 2490, 9001, 51, 224.20, 39365, 100, 100
2026/06/21 15:03:34.710, 2490, 9001, 51, 224.74, 39365, 100, 100
2026/06/21 15:03:37.736, 2490, 9001, 51, 224.27, 39365, 100, 100
2026/06/21 15:03:40.762, 2490, 9001, 51, 224.49, 39365, 100, 100
2026/06/21 15:03:43.789, 2490, 9001, 52, 224.03, 39365, 100, 100
2026/06/21 15:03:46.815, 2490, 9001, 52, 224.58, 39365, 100, 100
2026/06/21 15:03:49.842, 2490, 9001, 52, 225.72, 39365, 100, 100
2026/06/21 15:03:52.868, 2490, 9001, 52, 224.70, 39365, 100, 100
2026/06/21 15:03:55.897, 2490, 9001, 52, 224.40, 39365, 100, 100
2026/06/21 15:03:58.922, 2490, 9001, 52, 224.15, 39365, 100, 100
2026/06/21 15:04:01.949, 2490, 9001, 52, 224.72, 39365, 100, 100
2026/06/21 15:04:04.973, 2490, 9001, 52, 224.46, 39365, 100, 100
2026/06/21 15:04:07.999, 2490, 9001, 51, 197.46, 39365, 100, 100
2026/06/21 15:04:11.025, 2490, 9001, 52, 224.15, 39365, 100, 100
2026/06/21 15:04:14.051, 2490, 9001, 52, 224.76, 39365, 100, 100
2026/06/21 15:04:17.078, 2490, 9001, 52, 223.63, 39365, 100, 100
2026/06/21 15:04:20.103, 2490, 9001, 52, 224.47, 39365, 100, 100
2026/06/21 15:04:23.130, 2490, 9001, 52, 225.66, 39365, 100, 100
2026/06/21 15:04:26.155, 2490, 9001, 52, 223.51, 39365, 100, 100
2026/06/21 15:04:29.182, 2490, 9001, 52, 224.61, 39365, 100, 100
2026/06/21 15:04:32.208, 2490, 9001, 52, 224.56, 39365, 100, 100
2026/06/21 15:04:35.234, 2490, 9001, 52, 225.84, 39365, 100, 100
2026/06/21 15:04:38.258, 2490, 9001, 52, 225.98, 39365, 100, 100
2026/06/21 15:04:41.286, 2490, 9001, 52, 225.71, 39365, 100, 100
2026/06/21 15:04:44.313, 2490, 9001, 52, 225.37, 39365, 100, 100
2026/06/21 15:04:47.339, 2490, 9001, 52, 224.71, 39365, 100, 100
2026/06/21 15:04:50.366, 2490, 9001, 52, 225.51, 39365, 100, 100
2026/06/21 15:04:53.391, 2490, 9001, 52, 226.10, 39365, 100, 100
2026/06/21 15:04:56.416, 2490, 9001, 52, 225.20, 39365, 100, 100
2026/06/21 15:04:59.442, 2490, 9001, 52, 224.44, 39365, 100, 100
2026/06/21 15:05:02.470, 2490, 9001, 52, 224.96, 39365, 100, 100
2026/06/21 15:05:05.494, 2490, 9001, 52, 225.37, 39365, 100, 100
2026/06/21 15:05:08.519, 2490, 9001, 52, 201.18, 39365, 100, 100
2026/06/21 15:05:11.544, 2490, 9001, 52, 224.67, 39365, 100, 100
2026/06/21 15:05:14.569, 2490, 9001, 52, 225.15, 39365, 100, 100
2026/06/21 15:05:17.594, 2490, 9001, 52, 224.43, 39365, 100, 100
2026/06/21 15:05:20.619, 2490, 9001, 52, 224.49, 39365, 100, 100
2026/06/21 15:05:23.646, 2490, 9001, 52, 224.35, 39365, 100, 100
2026/06/21 15:05:26.671, 2490, 9001, 52, 223.64, 39365, 100, 100
2026/06/21 15:05:29.696, 2490, 9001, 51, 224.50, 39365, 100, 100
2026/06/21 15:05:32.721, 2490, 9001, 51, 224.87, 39365, 100, 100
2026/06/21 15:05:35.747, 2490, 9001, 51, 225.15, 39365, 100, 100
2026/06/21 15:05:38.775, 2490, 9001, 51, 226.03, 39365, 100, 100
2026/06/21 15:05:41.802, 2490, 9001, 51, 225.10, 39365, 100, 100
2026/06/21 15:05:44.828, 2490, 9001, 51, 225.04, 39365, 100, 100
2026/06/21 15:05:47.853, 2490, 9001, 51, 226.24, 39365, 100, 100
2026/06/21 15:05:50.879, 2490, 9001, 51, 224.86, 39365, 100, 100
2026/06/21 15:05:53.903, 2490, 9001, 51, 225.07, 39365, 100, 100
2026/06/21 15:05:56.930, 2490, 9001, 51, 224.61, 39365, 100, 100
2026/06/21 15:05:59.955, 2490, 9001, 51, 223.75, 39365, 100, 100
2026/06/21 15:06:02.981, 2490, 9001, 51, 225.34, 39365, 100, 100
2026/06/21 15:06:06.005, 2490, 9001, 51, 225.20, 39365, 100, 100
2026/06/21 15:06:09.029, 2490, 9001, 51, 200.99, 39365, 100, 100
2026/06/21 15:06:12.055, 2490, 9001, 51, 224.65, 39365, 100, 100
2026/06/21 15:06:15.081, 2490, 9001, 51, 225.16, 39365, 100, 100
2026/06/21 15:06:18.107, 2490, 9001, 51, 224.74, 39365, 100, 100
2026/06/21 15:06:21.134, 2490, 9001, 51, 224.74, 39365, 100, 100
2026/06/21 15:06:24.161, 2490, 9001, 51, 224.73, 39365, 100, 100
2026/06/21 15:06:27.186, 2490, 9001, 51, 224.08, 39365, 100, 100
2026/06/21 15:06:30.212, 2490, 9001, 51, 224.44, 39365, 100, 100
2026/06/21 15:06:33.238, 2490, 9001, 51, 225.38, 39365, 100, 100
2026/06/21 15:06:36.264, 2490, 9001, 51, 225.43, 39365, 100, 100
2026/06/21 15:06:39.290, 2490, 9001, 51, 225.05, 39365, 100, 100
2026/06/21 15:06:42.315, 2490, 9001, 51, 225.89, 39365, 100, 100
2026/06/21 15:06:45.343, 2490, 9001, 51, 224.34, 39365, 100, 100
2026/06/21 15:06:48.367, 2490, 9001, 51, 224.75, 39365, 100, 100
2026/06/21 15:06:51.393, 2490, 9001, 51, 225.05, 39365, 100, 100
2026/06/21 15:06:54.417, 2490, 9001, 51, 224.99, 39365, 100, 100
2026/06/21 15:06:57.443, 2490, 9001, 51, 223.79, 39365, 100, 100
2026/06/21 15:07:00.468, 2490, 9001, 51, 224.23, 39365, 100, 100
2026/06/21 15:07:03.494, 2490, 9001, 51, 224.93, 39365, 100, 100
2026/06/21 15:07:06.518, 2490, 9001, 51, 225.74, 39365, 100, 100
2026/06/21 15:07:09.543, 2490, 9001, 51, 224.92, 39365, 100, 100
2026/06/21 15:07:12.567, 2490, 9001, 51, 224.38, 39365, 100, 100
2026/06/21 15:07:15.594, 2490, 9001, 51, 224.28, 39365, 100, 100
2026/06/21 15:07:18.619, 2490, 9001, 51, 223.93, 39365, 100, 100
2026/06/21 15:07:21.645, 2490, 9001, 51, 225.22, 39365, 100, 100
2026/06/21 15:07:24.671, 2490, 9001, 51, 224.35, 39365, 100, 100
2026/06/21 15:07:27.699, 2490, 9001, 51, 223.94, 39365, 100, 100
2026/06/21 15:07:30.726, 2490, 9001, 51, 223.95, 39365, 100, 100
2026/06/21 15:07:33.753, 2490, 9001, 51, 224.84, 39365, 100, 100
2026/06/21 15:07:36.778, 2490, 9001, 51, 224.76, 39365, 100, 100
2026/06/21 15:07:39.804, 2490, 9001, 51, 223.86, 39365, 100, 100
2026/06/21 15:07:42.829, 2490, 9001, 51, 224.28, 39365, 100, 100
2026/06/21 15:07:45.856, 2490, 9001, 51, 224.56, 39365, 100, 100
2026/06/21 15:07:48.882, 2490, 9001, 51, 224.46, 39365, 100, 100
2026/06/21 15:07:51.907, 2490, 9001, 51, 225.47, 39365, 100, 100
2026/06/21 15:07:54.932, 2490, 9001, 51, 224.00, 39365, 100, 100
2026/06/21 15:07:57.957, 2490, 9001, 51, 224.21, 39365, 100, 100
2026/06/21 15:08:00.984, 2490, 9001, 51, 223.91, 39365, 100, 100
2026/06/21 15:08:04.011, 2490, 9001, 51, 224.77, 39365, 100, 100
2026/06/21 15:08:07.037, 2490, 9001, 51, 225.10, 39365, 100, 100
2026/06/21 15:08:10.062, 2490, 9001, 51, 224.30, 39365, 100, 100
2026/06/21 15:08:13.089, 2490, 9001, 51, 224.29, 39365, 100, 100
2026/06/21 15:08:16.115, 2490, 9001, 51, 223.58, 39365, 100, 100
2026/06/21 15:08:19.141, 2490, 9001, 51, 223.96, 39365, 100, 100
2026/06/21 15:08:22.166, 2490, 9001, 51, 223.93, 39365, 100, 100
2026/06/21 15:08:25.191, 2490, 9001, 51, 224.04, 39365, 100, 100
2026/06/21 15:08:28.216, 2490, 9001, 51, 224.96, 39365, 100, 100
2026/06/21 15:08:31.241, 2490, 9001, 51, 224.91, 39365, 100, 100
2026/06/21 15:08:34.266, 2490, 9001, 51, 224.18, 39365, 100, 100
2026/06/21 15:08:37.290, 2490, 9001, 51, 224.61, 39365, 100, 100
2026/06/21 15:08:40.317, 2490, 9001, 51, 225.51, 39365, 100, 100
2026/06/21 15:08:43.343, 2490, 9001, 51, 224.43, 39365, 100, 100
2026/06/21 15:08:46.368, 2490, 9001, 51, 225.31, 39365, 100, 100
2026/06/21 15:08:49.393, 2490, 9001, 51, 224.53, 39365, 100, 100
2026/06/21 15:08:52.418, 2490, 9001, 51, 224.60, 39365, 100, 100
2026/06/21 15:08:55.443, 2490, 9001, 51, 224.72, 39365, 100, 100
2026/06/21 15:08:58.468, 2490, 9001, 51, 224.49, 39365, 100, 100
2026/06/21 15:09:01.494, 2490, 9001, 51, 224.81, 39365, 100, 100
2026/06/21 15:09:04.519, 2490, 9001, 51, 224.92, 39365, 100, 100
2026/06/21 15:09:07.545, 2490, 9001, 51, 224.72, 39365, 100, 100
2026/06/21 15:09:10.571, 2490, 9001, 50, 223.97, 39365, 100, 100
2026/06/21 15:09:13.597, 2490, 9001, 51, 225.31, 39365, 100, 100
2026/06/21 15:09:16.623, 2490, 9001, 51, 224.89, 39365, 100, 100
2026/06/21 15:09:19.649, 2490, 9001, 51, 225.15, 39365, 100, 100
2026/06/21 15:09:22.676, 2490, 9001, 51, 224.52, 39365, 100, 100
2026/06/21 15:09:25.701, 2490, 9001, 51, 223.53, 39365, 100, 100
2026/06/21 15:09:28.727, 2490, 9001, 51, 223.42, 39365, 100, 100
2026/06/21 15:09:31.757, 2490, 9001, 51, 224.79, 39365, 100, 100
2026/06/21 15:09:34.782, 2490, 9001, 51, 224.90, 39365, 100, 100
2026/06/21 15:09:37.807, 2490, 9001, 51, 224.37, 39365, 100, 100
2026/06/21 15:09:40.832, 2490, 9001, 50, 224.22, 39365, 100, 100
2026/06/21 15:09:43.860, 2490, 9001, 51, 224.25, 39365, 100, 100
2026/06/21 15:09:46.887, 2490, 9001, 51, 223.88, 39365, 100, 100
2026/06/21 15:09:49.913, 2490, 9001, 51, 225.19, 39365, 100, 100
2026/06/21 15:09:52.939, 2490, 9001, 51, 224.09, 39365, 100, 100
2026/06/21 15:09:55.966, 2490, 9001, 50, 224.33, 39365, 100, 100
2026/06/21 15:09:58.991, 2490, 9001, 50, 223.97, 39365, 100, 100
2026/06/21 15:10:02.018, 2490, 9001, 50, 224.55, 39365, 100, 100
2026/06/21 15:10:05.043, 2490, 9001, 51, 224.58, 39365, 100, 100
2026/06/21 15:10:08.071, 2490, 9001, 51, 224.14, 39365, 100, 100
2026/06/21 15:10:11.095, 2490, 9001, 50, 224.63, 39365, 100, 100
2026/06/21 15:10:14.120, 2490, 9001, 50, 224.43, 39365, 100, 100
2026/06/21 15:10:17.144, 2490, 9001, 50, 224.85, 39365, 100, 100
2026/06/21 15:10:20.170, 2490, 9001, 50, 224.52, 39365, 100, 100
2026/06/21 15:10:23.196, 2490, 9001, 50, 223.70, 39365, 100, 100
2026/06/21 15:10:26.223, 2490, 9001, 50, 224.08, 39365, 100, 100
2026/06/21 15:10:29.250, 2490, 9001, 50, 223.74, 39365, 100, 100
2026/06/21 15:10:32.277, 2490, 9001, 50, 224.03, 39365, 100, 100
2026/06/21 15:10:35.303, 2490, 9001, 50, 224.02, 39365, 100, 100
2026/06/21 15:10:38.328, 2490, 9001, 50, 224.37, 39365, 100, 100
2026/06/21 15:10:41.355, 2490, 9001, 50, 223.97, 39365, 100, 100
2026/06/21 15:10:44.382, 2490, 9001, 50, 224.32, 39365, 100, 100
2026/06/21 15:10:47.407, 2490, 9001, 50, 224.28, 39365, 100, 100
2026/06/21 15:10:50.432, 2490, 9001, 50, 224.95, 39365, 100, 100
2026/06/21 15:10:53.457, 2490, 9001, 50, 223.81, 39365, 100, 100
2026/06/21 15:10:56.481, 2490, 9001, 50, 223.88, 39365, 100, 100
2026/06/21 15:10:59.506, 2490, 9001, 50, 223.46, 39365, 100, 100
2026/06/21 15:11:02.532, 2490, 9001, 50, 224.20, 39365, 100, 100
2026/06/21 15:11:05.558, 2490, 9001, 50, 224.25, 39365, 100, 100
2026/06/21 15:11:08.587, 2490, 9001, 50, 223.73, 39365, 100, 100
2026/06/21 15:11:11.613, 2490, 9001, 50, 223.72, 39365, 100, 100
2026/06/21 15:11:14.639, 2490, 9001, 50, 223.69, 39365, 100, 100
2026/06/21 15:11:17.664, 2490, 9001, 50, 224.55, 39365, 100, 100
2026/06/21 15:11:20.689, 2490, 9001, 50, 224.47, 39365, 100, 100
2026/06/21 15:11:23.715, 2490, 9001, 51, 223.35, 39365, 100, 100
2026/06/21 15:11:26.741, 2490, 9001, 51, 223.96, 39365, 100, 100
2026/06/21 15:11:29.766, 2490, 9001, 51, 224.46, 39365, 100, 100
2026/06/21 15:11:32.791, 2490, 9001, 52, 224.84, 39365, 100, 100
2026/06/21 15:11:35.818, 2490, 9001, 52, 224.84, 39365, 100, 100
2026/06/21 15:11:38.845, 2490, 9001, 52, 225.07, 39365, 100, 100
2026/06/21 15:11:41.869, 2490, 9001, 53, 224.73, 39365, 100, 100
2026/06/21 15:11:44.894, 2490, 9001, 53, 224.55, 39365, 100, 100
2026/06/21 15:11:47.920, 2490, 9001, 53, 225.88, 39365, 100, 100
2026/06/21 15:11:50.945, 2490, 9001, 53, 225.50, 39365, 100, 100
2026/06/21 15:11:53.970, 2490, 9001, 54, 225.84, 39365, 100, 100
2026/06/21 15:11:56.995, 2490, 9001, 54, 227.11, 39365, 100, 100
2026/06/21 15:12:00.022, 2490, 9001, 54, 227.79, 39365, 100, 100
2026/06/21 15:12:03.048, 2490, 9001, 55, 227.99, 39365, 100, 100
2026/06/21 15:12:06.073, 2490, 9001, 55, 227.17, 39365, 100, 100
2026/06/21 15:12:09.100, 2490, 9001, 55, 228.07, 39365, 100, 100
2026/06/21 15:12:12.125, 2490, 9001, 55, 228.35, 39365, 100, 100
2026/06/21 15:12:15.150, 2490, 9001, 55, 228.54, 39365, 100, 100
2026/06/21 15:12:18.175, 2490, 9001, 56, 229.36, 39365, 100, 100
2026/06/21 15:12:21.201, 2490, 9001, 56, 227.98, 39365, 100, 100
2026/06/21 15:12:24.225, 2490, 9001, 56, 229.96, 39365, 100, 100
2026/06/21 15:12:27.250, 2490, 9001, 56, 228.92, 39365, 100, 100
2026/06/21 15:12:30.275, 2490, 9001, 56, 229.02, 39365, 100, 100
2026/06/21 15:12:33.299, 2490, 9001, 57, 229.50, 39365, 100, 100
2026/06/21 15:12:36.324, 2490, 9001, 57, 230.23, 39365, 100, 100
2026/06/21 15:12:39.349, 2490, 9001, 57, 230.13, 39365, 100, 100
2026/06/21 15:12:42.373, 2490, 9001, 57, 230.10, 39365, 100, 100
2026/06/21 15:12:45.399, 2490, 9001, 57, 230.93, 39365, 100, 100
2026/06/21 15:12:48.425, 2490, 9001, 57, 230.99, 39365, 100, 100
2026/06/21 15:12:51.451, 2490, 9001, 58, 230.62, 39365, 100, 100
2026/06/21 15:12:54.475, 2490, 9001, 58, 229.77, 39365, 100, 100
2026/06/21 15:12:57.500, 2490, 9001, 58, 230.79, 39365, 100, 100
2026/06/21 15:13:00.526, 2490, 9001, 58, 230.24, 39365, 100, 100
2026/06/21 15:13:03.550, 2490, 9001, 58, 231.22, 39365, 100, 100
2026/06/21 15:13:06.575, 2490, 9001, 58, 230.94, 39365, 100, 100
2026/06/21 15:13:09.602, 2490, 9001, 58, 231.63, 39365, 100, 100
2026/06/21 15:13:12.627, 2490, 9001, 58, 231.49, 39365, 100, 100
2026/06/21 15:13:15.653, 2490, 9001, 58, 231.95, 39365, 100, 100
2026/06/21 15:13:18.676, 2490, 9001, 59, 231.91, 39365, 100, 100
2026/06/21 15:13:21.701, 2490, 9001, 59, 230.98, 39365, 100, 100
2026/06/21 15:13:24.726, 2490, 9001, 59, 232.22, 39365, 100, 100
2026/06/21 15:13:27.751, 2490, 9001, 59, 232.01, 39365, 100, 100
2026/06/21 15:13:30.776, 2490, 9001, 59, 231.95, 39365, 100, 100
2026/06/21 15:13:33.801, 2490, 9001, 59, 231.93, 39365, 100, 100
2026/06/21 15:13:36.827, 2490, 9001, 59, 231.79, 39365, 100, 100
2026/06/21 15:13:39.852, 2490, 9001, 59, 232.76, 39365, 100, 100
2026/06/21 15:13:42.878, 2490, 9001, 59, 232.57, 39365, 100, 100
2026/06/21 15:13:45.903, 2490, 9001, 59, 232.80, 39365, 100, 100
2026/06/21 15:13:48.929, 2490, 9001, 60, 232.34, 39365, 100, 100
2026/06/21 15:13:51.953, 2490, 9001, 60, 231.10, 39365, 100, 100
2026/06/21 15:13:54.979, 2490, 9001, 60, 232.06, 39365, 100, 100
2026/06/21 15:13:58.004, 2490, 9001, 60, 231.74, 39365, 100, 100
2026/06/21 15:14:01.029, 2490, 9001, 60, 232.52, 39365, 100, 100
2026/06/21 15:14:04.054, 2490, 9001, 60, 232.54, 39365, 100, 100
2026/06/21 15:14:07.079, 2490, 9001, 60, 232.87, 39365, 100, 100
2026/06/21 15:14:10.105, 2490, 9001, 60, 233.20, 39365, 100, 100
2026/06/21 15:14:13.130, 2490, 9001, 60, 232.06, 39365, 100, 100
2026/06/21 15:14:16.156, 2490, 9001, 60, 232.69, 39365, 100, 100
2026/06/21 15:14:19.181, 2490, 9001, 60, 232.08, 39365, 100, 100
2026/06/21 15:14:22.206, 2490, 9001, 60, 233.07, 39365, 100, 100
2026/06/21 15:14:25.231, 2490, 9001, 60, 232.98, 39365, 100, 100
2026/06/21 15:14:28.255, 2490, 9001, 60, 233.28, 39365, 100, 100
2026/06/21 15:14:31.279, 2490, 9001, 60, 232.91, 39365, 100, 100
2026/06/21 15:14:34.305, 2490, 9001, 60, 234.05, 39365, 100, 100
2026/06/21 15:14:37.330, 2490, 9001, 60, 232.93, 39365, 100, 100
2026/06/21 15:14:40.357, 2490, 9001, 61, 233.13, 39365, 100, 100
2026/06/21 15:14:43.382, 2490, 9001, 61, 233.48, 39365, 100, 100
2026/06/21 15:14:46.408, 2490, 9001, 61, 233.94, 39365, 100, 100
2026/06/21 15:14:49.432, 2490, 9001, 61, 232.85, 39365, 100, 100
2026/06/21 15:14:52.457, 2490, 9001, 61, 233.65, 39365, 100, 100
2026/06/21 15:14:55.482, 2490, 9001, 61, 232.98, 39365, 100, 100
2026/06/21 15:14:58.507, 2490, 9001, 61, 233.66, 39365, 100, 100
2026/06/21 15:15:01.532, 2490, 9001, 61, 234.86, 39365, 100, 100
2026/06/21 15:15:04.557, 2490, 9001, 61, 234.30, 39365, 100, 100
2026/06/21 15:15:07.582, 2490, 9001, 61, 234.52, 39365, 100, 100
2026/06/21 15:15:10.606, 2490, 9001, 61, 235.06, 39365, 100, 100
2026/06/21 15:15:13.631, 2490, 9001, 61, 233.71, 39365, 100, 100
2026/06/21 15:15:16.654, 2490, 9001, 61, 233.68, 39365, 100, 100
2026/06/21 15:15:19.680, 2490, 9001, 61, 233.69, 39365, 100, 100
2026/06/21 15:15:22.704, 2490, 9001, 61, 233.02, 39365, 100, 100
2026/06/21 15:15:25.729, 2490, 9001, 61, 233.46, 39365, 100, 100
2026/06/21 15:15:28.754, 2490, 9001, 61, 233.15, 39365, 100, 100
2026/06/21 15:15:31.779, 2490, 9001, 61, 233.97, 39365, 100, 100
2026/06/21 15:15:34.805, 2490, 9001, 61, 233.82, 39365, 100, 100
2026/06/21 15:15:37.831, 2490, 9001, 61, 234.15, 39365, 100, 100
2026/06/21 15:15:40.856, 2490, 9001, 61, 234.02, 39365, 100, 100
2026/06/21 15:15:43.881, 2490, 9001, 61, 233.86, 39365, 100, 100
2026/06/21 15:15:46.906, 2490, 9001, 61, 233.95, 39365, 100, 100
2026/06/21 15:15:49.931, 2490, 9001, 61, 233.83, 39365, 100, 100
2026/06/21 15:15:52.956, 2490, 9001, 61, 234.54, 39365, 100, 100
2026/06/21 15:15:55.981, 2490, 9001, 62, 233.56, 39365, 100, 100
2026/06/21 15:15:59.005, 2490, 9001, 62, 234.29, 39365, 100, 100
2026/06/21 15:16:02.030, 2490, 9001, 62, 234.10, 39365, 100, 100
2026/06/21 15:16:05.055, 2490, 9001, 62, 233.59, 39365, 100, 100
2026/06/21 15:16:08.080, 2490, 9001, 62, 233.77, 39365, 100, 100
2026/06/21 15:16:11.105, 2490, 9001, 62, 233.82, 39365, 100, 100
2026/06/21 15:16:14.129, 2490, 9001, 62, 234.45, 39365, 100, 100
2026/06/21 15:16:17.154, 2490, 9001, 62, 233.64, 39365, 100, 100
2026/06/21 15:16:20.179, 2490, 9001, 62, 233.85, 39365, 100, 100
2026/06/21 15:16:23.204, 2490, 9001, 62, 233.81, 39365, 100, 100
2026/06/21 15:16:26.229, 2490, 9001, 62, 235.17, 39365, 100, 100
2026/06/21 15:16:29.259, 2490, 9001, 62, 234.96, 39365, 100, 100
2026/06/21 15:16:32.284, 2490, 9001, 62, 234.89, 39365, 100, 100
2026/06/21 15:16:35.309, 2490, 9001, 62, 234.66, 39365, 100, 100
2026/06/21 15:16:38.334, 2490, 9001, 62, 234.63, 39365, 100, 100
2026/06/21 15:16:41.363, 2490, 9001, 62, 235.72, 39365, 100, 100
2026/06/21 15:16:44.388, 2490, 9001, 62, 234.80, 39365, 100, 100
2026/06/21 15:16:47.412, 2490, 9001, 62, 234.63, 39365, 100, 100
2026/06/21 15:16:50.437, 2490, 9001, 62, 234.78, 39365, 100, 100
2026/06/21 15:16:53.462, 2490, 9001, 62, 234.14, 39365, 100, 100
2026/06/21 15:16:56.487, 2490, 9001, 62, 234.97, 39365, 100, 100
2026/06/21 15:16:59.512, 2490, 9001, 62, 235.28, 39365, 100, 100
2026/06/21 15:17:02.538, 2490, 9001, 62, 234.74, 39365, 100, 100
2026/06/21 15:17:05.562, 2490, 9001, 62, 234.30, 39365, 100, 100
2026/06/21 15:17:08.587, 2490, 9001, 62, 234.74, 39365, 100, 100
2026/06/21 15:17:11.611, 2490, 9001, 62, 234.92, 39365, 100, 100
2026/06/21 15:17:14.634, 2490, 9001, 62, 234.16, 39365, 100, 100
2026/06/21 15:17:17.657, 2490, 9001, 62, 234.88, 39365, 100, 100
2026/06/21 15:17:20.682, 2490, 9001, 62, 234.40, 39365, 100, 100
2026/06/21 15:17:23.707, 2490, 9001, 62, 232.99, 39365, 100, 100
2026/06/21 15:17:26.732, 2490, 9001, 62, 234.04, 39365, 100, 100
2026/06/21 15:17:29.757, 2490, 9001, 62, 235.17, 39365, 100, 100
2026/06/21 15:17:32.783, 2490, 9001, 62, 234.68, 39365, 100, 100
2026/06/21 15:17:35.807, 2490, 9001, 62, 234.24, 39365, 100, 100
2026/06/21 15:17:38.832, 2490, 9001, 62, 234.53, 39365, 100, 100
2026/06/21 15:17:41.856, 2490, 9001, 62, 233.96, 39365, 100, 100
2026/06/21 15:17:44.881, 2490, 9001, 62, 235.10, 39365, 100, 100
2026/06/21 15:17:47.907, 2490, 9001, 62, 233.84, 39365, 100, 100
2026/06/21 15:17:50.932, 2490, 9001, 62, 234.95, 39365, 100, 100
2026/06/21 15:17:53.957, 2490, 9001, 62, 234.79, 39365, 100, 100
2026/06/21 15:17:56.982, 2490, 9001, 62, 234.01, 39365, 100, 100
2026/06/21 15:18:00.008, 2490, 9001, 62, 235.97, 39365, 100, 100
2026/06/21 15:18:03.033, 2490, 9001, 62, 234.76, 39365, 100, 100
2026/06/21 15:18:06.058, 2490, 9001, 62, 234.84, 39365, 100, 100
2026/06/21 15:18:09.082, 2490, 9001, 62, 234.81, 39365, 100, 100
2026/06/21 15:18:12.106, 2490, 9001, 60, 211.36, 39365, 100, 31
2026/06/21 15:18:15.128, 2490, 9001, 62, 234.55, 39365, 100, 100
2026/06/21 15:18:18.151, 2490, 9001, 62, 233.92, 39365, 100, 100
2026/06/21 15:18:21.176, 2490, 9001, 62, 234.58, 39365, 100, 100
2026/06/21 15:18:24.200, 2490, 9001, 62, 234.15, 39365, 100, 100
2026/06/21 15:18:27.225, 2490, 9001, 62, 235.29, 39365, 100, 100
2026/06/21 15:18:30.251, 2490, 9001, 62, 234.76, 39365, 100, 100
2026/06/21 15:18:33.277, 2490, 9001, 62, 234.85, 39365, 100, 100
2026/06/21 15:18:36.302, 2490, 9001, 62, 234.44, 39365, 100, 100
2026/06/21 15:18:39.327, 2490, 9001, 62, 234.49, 39365, 100, 100
2026/06/21 15:18:42.352, 2490, 9001, 62, 235.09, 39365, 100, 100
2026/06/21 15:18:45.377, 2490, 9001, 62, 234.09, 39365, 100, 100
2026/06/21 15:18:48.400, 2490, 9001, 62, 233.98, 39365, 100, 100
2026/06/21 15:18:51.425, 2490, 9001, 62, 234.06, 39365, 100, 100
2026/06/21 15:18:54.450, 2490, 9001, 62, 235.20, 39365, 100, 100
2026/06/21 15:18:57.474, 2490, 9001, 62, 235.86, 39365, 100, 100
2026/06/21 15:19:00.498, 2490, 9001, 63, 235.51, 39365, 100, 100
2026/06/21 15:19:03.524, 2490, 9001, 63, 235.52, 39365, 100, 100
2026/06/21 15:19:06.548, 2490, 9001, 63, 234.93, 39365, 100, 100
2026/06/21 15:19:09.573, 2490, 9001, 63, 235.09, 39365, 100, 100
2026/06/21 15:19:12.597, 2490, 9001, 60, 211.40, 39365, 100, 9
2026/06/21 15:19:15.622, 2490, 9001, 62, 234.43, 39365, 100, 100
2026/06/21 15:19:18.646, 2490, 9001, 62, 233.73, 39365, 100, 100
2026/06/21 15:19:21.671, 2490, 9001, 62, 233.50, 39365, 100, 100
2026/06/21 15:19:24.695, 2490, 9001, 62, 234.94, 39365, 100, 100
2026/06/21 15:19:27.720, 2490, 9001, 62, 235.17, 39365, 100, 100
2026/06/21 15:19:30.745, 2490, 9001, 62, 234.01, 39365, 100, 100
2026/06/21 15:19:33.769, 2490, 9001, 62, 234.34, 39365, 100, 100
2026/06/21 15:19:36.794, 2490, 9001, 62, 234.36, 39365, 100, 100
2026/06/21 15:19:39.820, 2490, 9001, 62, 234.89, 39365, 100, 100
2026/06/21 15:19:42.847, 2490, 9001, 62, 234.11, 39365, 100, 100
2026/06/21 15:19:45.872, 2490, 9001, 62, 234.69, 39365, 100, 100
2026/06/21 15:19:48.897, 2490, 9001, 62, 234.43, 39365, 100, 100
2026/06/21 15:19:51.922, 2490, 9001, 62, 235.02, 39365, 100, 100
2026/06/21 15:19:54.947, 2490, 9001, 62, 234.95, 39365, 100, 100
2026/06/21 15:19:57.972, 2490, 9001, 62, 235.53, 39365, 100, 100
2026/06/21 15:20:00.998, 2490, 9001, 62, 235.05, 39365, 100, 100
2026/06/21 15:20:04.024, 2490, 9001, 62, 234.60, 39365, 100, 100
2026/06/21 15:20:07.049, 2490, 9001, 62, 234.72, 39365, 100, 100
2026/06/21 15:20:10.074, 2490, 9001, 62, 234.64, 39365, 100, 100
2026/06/21 15:20:13.098, 2490, 9001, 61, 199.47, 39365, 100, 100
2026/06/21 15:20:16.122, 2490, 9001, 62, 234.14, 39365, 100, 100
2026/06/21 15:20:19.146, 2490, 9001, 62, 234.46, 39365, 100, 100
2026/06/21 15:20:22.171, 2490, 9001, 62, 235.65, 39365, 100, 100
2026/06/21 15:20:25.195, 2490, 9001, 62, 234.62, 39365, 100, 100
2026/06/21 15:20:28.220, 2490, 9001, 62, 234.63, 39365, 100, 100
2026/06/21 15:20:31.244, 2490, 9001, 62, 234.36, 39365, 100, 100
2026/06/21 15:20:34.270, 2490, 9001, 62, 235.03, 39365, 100, 100
2026/06/21 15:20:37.294, 2490, 9001, 62, 235.31, 39365, 100, 100
2026/06/21 15:20:40.319, 2490, 9001, 62, 234.68, 39365, 100, 100
2026/06/21 15:20:43.344, 2490, 9001, 62, 234.90, 39365, 100, 100
2026/06/21 15:20:46.369, 2490, 9001, 62, 235.37, 39365, 100, 100
2026/06/21 15:20:49.394, 2490, 9001, 62, 235.37, 39365, 100, 100
2026/06/21 15:20:52.419, 2490, 9001, 62, 235.41, 39365, 100, 100
2026/06/21 15:20:55.443, 2490, 9001, 62, 234.13, 39365, 100, 100
2026/06/21 15:20:58.469, 2490, 9001, 62, 234.91, 39365, 100, 100
2026/06/21 15:21:01.494, 2490, 9001, 62, 234.70, 39365, 100, 100
2026/06/21 15:21:04.519, 2490, 9001, 62, 235.67, 39365, 100, 100
2026/06/21 15:21:07.543, 2490, 9001, 62, 235.30, 39365, 100, 100
2026/06/21 15:21:10.568, 2490, 9001, 62, 235.15, 39365, 100, 100
2026/06/21 15:21:13.594, 2490, 9001, 62, 199.57, 39365, 100, 100
2026/06/21 15:21:16.619, 2490, 9001, 62, 234.26, 39365, 100, 100
2026/06/21 15:21:19.643, 2490, 9001, 62, 233.96, 39365, 100, 100
2026/06/21 15:21:22.668, 2490, 9001, 62, 234.85, 39365, 100, 100
2026/06/21 15:21:25.694, 2490, 9001, 62, 234.28, 39365, 100, 100
2026/06/21 15:21:28.719, 2490, 9001, 62, 233.85, 39365, 100, 100
2026/06/21 15:21:31.744, 2490, 9001, 62, 234.34, 39365, 100, 100
2026/06/21 15:21:34.769, 2490, 9001, 62, 234.31, 39365, 100, 100
2026/06/21 15:21:37.793, 2490, 9001, 62, 233.83, 39365, 100, 100
2026/06/21 15:21:40.818, 2490, 9001, 62, 235.32, 39365, 100, 100
2026/06/21 15:21:43.844, 2490, 9001, 62, 234.51, 39365, 100, 100
2026/06/21 15:21:46.869, 2490, 9001, 62, 233.98, 39365, 100, 100
2026/06/21 15:21:49.894, 2490, 9001, 62, 234.16, 39365, 100, 100
2026/06/21 15:21:52.919, 2490, 9001, 62, 234.40, 39365, 100, 100
2026/06/21 15:21:55.944, 2490, 9001, 62, 235.55, 39365, 100, 100
2026/06/21 15:21:58.970, 2490, 9001, 62, 234.80, 39365, 100, 100
2026/06/21 15:22:01.995, 2490, 9001, 62, 235.23, 39365, 100, 100
2026/06/21 15:22:05.021, 2490, 9001, 62, 235.07, 39365, 100, 100
2026/06/21 15:22:08.048, 2490, 9001, 62, 235.46, 39365, 100, 100
2026/06/21 15:22:11.072, 2490, 9001, 62, 234.51, 39365, 100, 100
2026/06/21 15:22:14.097, 2490, 9001, 62, 208.45, 39365, 100, 100
2026/06/21 15:22:17.122, 2490, 9001, 62, 234.06, 39365, 100, 100
2026/06/21 15:22:20.147, 2490, 9001, 62, 233.06, 39365, 100, 100
2026/06/21 15:22:23.172, 2490, 9001, 62, 234.52, 39365, 100, 100
2026/06/21 15:22:26.196, 2490, 9001, 62, 234.69, 39365, 100, 100
2026/06/21 15:22:29.221, 2490, 9001, 62, 234.63, 39365, 100, 100
2026/06/21 15:22:32.245, 2490, 9001, 62, 233.99, 39365, 100, 100
2026/06/21 15:22:35.270, 2490, 9001, 62, 234.82, 39365, 100, 100
2026/06/21 15:22:38.296, 2490, 9001, 62, 234.58, 39365, 100, 100
2026/06/21 15:22:41.320, 2490, 9001, 62, 234.94, 39365, 100, 100
2026/06/21 15:22:44.344, 2490, 9001, 62, 233.75, 39365, 100, 100
2026/06/21 15:22:47.369, 2490, 9001, 62, 233.77, 39365, 100, 100
2026/06/21 15:22:50.396, 2490, 9001, 62, 233.09, 39365, 100, 100
2026/06/21 15:22:53.421, 2490, 9001, 62, 233.43, 39365, 100, 100
2026/06/21 15:22:56.446, 2490, 9001, 62, 233.97, 39365, 100, 100
2026/06/21 15:22:59.470, 2490, 9001, 62, 234.04, 39365, 100, 100
2026/06/21 15:23:02.495, 2490, 9001, 62, 234.19, 39365, 100, 100
2026/06/21 15:23:05.520, 2490, 9001, 62, 234.51, 39365, 100, 100
2026/06/21 15:23:08.546, 2490, 9001, 62, 234.79, 39365, 100, 100
2026/06/21 15:23:11.571, 2490, 9001, 62, 234.64, 39365, 100, 100
2026/06/21 15:23:14.596, 2490, 9001, 62, 199.16, 39365, 100, 100
2026/06/21 15:23:17.621, 2490, 9001, 62, 233.92, 39365, 100, 100
2026/06/21 15:23:20.646, 2490, 9001, 62, 234.36, 39365, 100, 100
2026/06/21 15:23:23.673, 2490, 9001, 62, 234.03, 39365, 100, 100
2026/06/21 15:23:26.697, 2490, 9001, 62, 234.68, 39365, 100, 100
2026/06/21 15:23:29.722, 2490, 9001, 62, 234.57, 39365, 100, 100
2026/06/21 15:23:32.747, 2490, 9001, 62, 234.08, 39365, 100, 100
2026/06/21 15:23:35.772, 2490, 9001, 62, 234.04, 39365, 100, 100
2026/06/21 15:23:38.796, 2490, 9001, 62, 234.04, 39365, 100, 100
2026/06/21 15:23:41.822, 2490, 9001, 62, 233.05, 39365, 100, 100
2026/06/21 15:23:44.848, 2490, 9001, 62, 234.92, 39365, 100, 100
2026/06/21 15:23:47.873, 2490, 9001, 62, 234.85, 39365, 100, 100
2026/06/21 15:23:50.899, 2490, 9001, 62, 234.69, 39365, 100, 100
2026/06/21 15:23:53.923, 2490, 9001, 62, 234.79, 39365, 100, 100
2026/06/21 15:23:56.947, 2490, 9001, 62, 235.41, 39365, 100, 100
2026/06/21 15:23:59.972, 2490, 9001, 62, 234.74, 39365, 100, 100
2026/06/21 15:24:02.998, 2490, 9001, 62, 234.71, 39365, 100, 100
2026/06/21 15:24:06.022, 2490, 9001, 62, 234.94, 39365, 100, 100
2026/06/21 15:24:09.047, 2490, 9001, 62, 235.23, 39365, 100, 100
2026/06/21 15:24:12.073, 2490, 9001, 62, 235.40, 39365, 100, 100
2026/06/21 15:24:15.098, 2490, 9001, 62, 198.37, 39365, 100, 100
2026/06/21 15:24:18.123, 2490, 9001, 62, 233.08, 39365, 100, 100
2026/06/21 15:24:21.148, 2490, 9001, 62, 234.01, 39365, 100, 100
2026/06/21 15:24:24.173, 2490, 9001, 62, 234.15, 39365, 100, 100
2026/06/21 15:24:27.197, 2490, 9001, 62, 234.47, 39365, 100, 100
2026/06/21 15:24:30.222, 2490, 9001, 62, 234.03, 39365, 100, 100
2026/06/21 15:24:33.246, 2490, 9001, 62, 234.03, 39365, 100, 100
2026/06/21 15:24:36.271, 2490, 9001, 62, 233.96, 39365, 100, 100
2026/06/21 15:24:39.296, 2490, 9001, 62, 234.17, 39365, 100, 100
2026/06/21 15:24:42.323, 2490, 9001, 62, 233.79, 39365, 100, 100
2026/06/21 15:24:45.348, 2490, 9001, 62, 233.84, 39365, 100, 100
2026/06/21 15:24:48.373, 2490, 9001, 62, 234.18, 39365, 100, 100
2026/06/21 15:24:51.397, 2490, 9001, 62, 234.94, 39365, 100, 100
2026/06/21 15:24:54.427, 2490, 9001, 62, 234.05, 39365, 100, 100
2026/06/21 15:24:57.455, 2490, 9001, 62, 234.49, 39365, 100, 100
2026/06/21 15:25:00.482, 2490, 9001, 62, 233.55, 39365, 100, 100
2026/06/21 15:25:03.507, 2490, 9001, 62, 234.33, 39365, 100, 100
2026/06/21 15:25:06.539, 2490, 9001, 62, 234.08, 39365, 100, 100
2026/06/21 15:25:09.572, 2490, 9001, 62, 234.38, 39365, 100, 100
2026/06/21 15:25:12.597, 2490, 9001, 62, 233.05, 39365, 100, 100
2026/06/21 15:25:15.624, 2490, 9001, 61, 217.93, 39365, 100, 100
2026/06/21 15:25:18.649, 2490, 9001, 62, 233.50, 39365, 100, 100
2026/06/21 15:25:21.674, 2490, 9001, 62, 233.97, 39365, 100, 100
2026/06/21 15:25:24.697, 2490, 9001, 62, 233.75, 39365, 100, 100
2026/06/21 15:25:27.727, 2490, 9001, 61, 233.15, 39365, 100, 100
2026/06/21 15:25:30.757, 2490, 9001, 61, 234.12, 39365, 100, 100
2026/06/21 15:25:33.781, 2490, 9001, 61, 233.39, 39365, 100, 100
2026/06/21 15:25:36.805, 2490, 9001, 62, 234.49, 39365, 100, 100
2026/06/21 15:25:39.835, 2490, 9001, 61, 233.62, 39365, 100, 100
2026/06/21 15:25:42.861, 2490, 9001, 62, 233.45, 39365, 100, 100
2026/06/21 15:25:45.885, 2490, 9001, 61, 234.03, 39365, 100, 100
2026/06/21 15:25:48.912, 2490, 9001, 61, 233.30, 39365, 100, 100
2026/06/21 15:25:51.939, 2490, 9001, 62, 235.12, 39365, 100, 100
2026/06/21 15:25:54.964, 2490, 9001, 62, 234.89, 39365, 100, 100
2026/06/21 15:25:57.989, 2490, 9001, 62, 234.69, 39365, 100, 100
2026/06/21 15:26:01.015, 2490, 9001, 61, 232.84, 39365, 100, 100
2026/06/21 15:26:04.042, 2490, 9001, 62, 233.52, 39365, 100, 100
2026/06/21 15:26:07.069, 2490, 9001, 62, 233.51, 39365, 100, 100
2026/06/21 15:26:10.095, 2490, 9001, 61, 233.93, 39365, 100, 100
2026/06/21 15:26:13.122, 2490, 9001, 61, 233.45, 39365, 100, 100
2026/06/21 15:26:16.148, 2490, 9001, 61, 233.25, 39365, 100, 100
2026/06/21 15:26:19.174, 2490, 9001, 61, 233.40, 39365, 100, 100
2026/06/21 15:26:22.199, 2490, 9001, 61, 232.74, 39365, 100, 100
2026/06/21 15:26:25.226, 2490, 9001, 61, 234.04, 39365, 100, 100
2026/06/21 15:26:28.251, 2490, 9001, 61, 233.62, 39365, 100, 100
2026/06/21 15:26:31.276, 2490, 9001, 61, 233.43, 39365, 100, 100
2026/06/21 15:26:34.303, 2490, 9001, 61, 233.08, 39365, 100, 100
2026/06/21 15:26:37.329, 2490, 9001, 61, 233.59, 39365, 100, 100
2026/06/21 15:26:40.356, 2490, 9001, 61, 232.71, 39365, 100, 100
2026/06/21 15:26:43.381, 2490, 9001, 61, 232.52, 39365, 100, 100
2026/06/21 15:26:46.407, 2490, 9001, 61, 233.23, 39365, 100, 100
2026/06/21 15:26:49.432, 2490, 9001, 61, 233.52, 39365, 100, 100
2026/06/21 15:26:52.458, 2490, 9001, 61, 233.25, 39365, 100, 100
2026/06/21 15:26:55.485, 2490, 9001, 61, 233.15, 39365, 100, 100
2026/06/21 15:26:58.510, 2490, 9001, 61, 233.47, 39365, 100, 100
2026/06/21 15:27:01.537, 2490, 9001, 61, 233.43, 39365, 100, 100
2026/06/21 15:27:04.562, 2490, 9001, 61, 232.81, 39365, 100, 100
2026/06/21 15:27:07.587, 2490, 9001, 60, 232.62, 39365, 100, 100
2026/06/21 15:27:10.611, 2490, 9001, 60, 232.52, 39365, 100, 100
2026/06/21 15:27:13.636, 2490, 9001, 60, 232.33, 39365, 100, 100
2026/06/21 15:27:16.663, 2490, 9001, 60, 232.32, 39365, 100, 100
2026/06/21 15:27:19.689, 2490, 9001, 60, 231.92, 39365, 100, 100
2026/06/21 15:27:22.715, 2490, 9001, 60, 232.21, 39365, 100, 100
2026/06/21 15:27:25.740, 2490, 9001, 60, 230.89, 39365, 100, 100
2026/06/21 15:27:28.766, 2490, 9001, 59, 224.04, 39365, 100, 100
2026/06/21 15:27:31.791, 2490, 9001, 59, 223.72, 39365, 100, 100
2026/06/21 15:27:34.815, 2490, 9001, 59, 223.66, 39365, 100, 100
2026/06/21 15:27:37.842, 2490, 9001, 59, 223.38, 39365, 100, 100
2026/06/21 15:27:40.868, 2490, 9001, 58, 223.29, 39365, 100, 100
2026/06/21 15:27:43.893, 2490, 9001, 58, 223.10, 39365, 100, 100
2026/06/21 15:27:46.918, 2490, 9001, 58, 223.09, 39365, 100, 100
2026/06/21 15:27:49.943, 2490, 9001, 58, 222.88, 39365, 100, 100
2026/06/21 15:27:52.969, 2490, 9001, 57, 222.62, 39365, 100, 100
2026/06/21 15:27:55.993, 2490, 9001, 57, 222.32, 39365, 100, 100
2026/06/21 15:27:59.019, 2490, 9001, 57, 222.24, 39365, 100, 100
2026/06/21 15:28:02.045, 2490, 9001, 57, 221.82, 39365, 100, 100
2026/06/21 15:28:05.070, 2490, 9001, 56, 221.69, 39365, 100, 100
2026/06/21 15:28:08.096, 2490, 9001, 56, 221.65, 39365, 100, 100
2026/06/21 15:28:11.122, 2490, 9001, 56, 221.46, 39365, 100, 100
2026/06/21 15:28:14.148, 2490, 9001, 56, 221.32, 39365, 100, 100
2026/06/21 15:28:17.174, 2490, 9001, 55, 220.93, 39365, 100, 100
2026/06/21 15:28:20.200, 2490, 9001, 55, 220.81, 39365, 100, 100
2026/06/21 15:28:23.226, 2490, 9001, 55, 220.73, 39365, 100, 100
2026/06/21 15:28:26.253, 2490, 9001, 55, 220.52, 39365, 100, 100
2026/06/21 15:28:29.280, 2490, 9001, 55, 220.52, 39365, 100, 100
2026/06/21 15:28:32.304, 2490, 9001, 55, 219.97, 39365, 100, 100
2026/06/21 15:28:35.330, 2490, 9001, 54, 220.25, 39365, 100, 100
2026/06/21 15:28:38.357, 2490, 9001, 54, 220.04, 39365, 100, 100
2026/06/21 15:28:41.383, 2490, 9001, 54, 220.00, 39365, 100, 100
2026/06/21 15:28:44.408, 2490, 9001, 54, 220.00, 39365, 100, 100
2026/06/21 15:28:47.434, 2490, 9001, 54, 219.78, 39365, 100, 100
2026/06/21 15:28:50.459, 2490, 9001, 54, 219.91, 39365, 100, 100
2026/06/21 15:28:53.486, 2490, 9001, 54, 219.84, 39365, 100, 100
2026/06/21 15:28:56.512, 2490, 9001, 54, 219.74, 39365, 100, 100
2026/06/21 15:28:59.537, 2490, 9001, 53, 219.60, 39365, 100, 100
2026/06/21 15:29:02.562, 2490, 9001, 53, 219.54, 39365, 100, 100
2026/06/21 15:29:05.589, 2490, 9001, 53, 219.19, 39365, 100, 100
2026/06/21 15:29:08.615, 2490, 9001, 53, 219.40, 39365, 100, 100
2026/06/21 15:29:11.641, 2490, 9001, 53, 219.07, 39365, 100, 100
2026/06/21 15:29:14.666, 2490, 9001, 53, 219.19, 39365, 100, 100
2026/06/21 15:29:17.693, 2490, 9001, 53, 219.13, 39365, 100, 100
2026/06/21 15:29:20.718, 2490, 9001, 53, 219.02, 39365, 100, 100
2026/06/21 15:29:23.743, 2490, 9001, 52, 218.82, 39365, 100, 100
2026/06/21 15:29:26.770, 2490, 9001, 52, 218.89, 39365, 100, 100
2026/06/21 15:29:29.796, 2490, 9001, 52, 218.78, 39365, 100, 100
2026/06/21 15:29:32.821, 2490, 9001, 52, 218.73, 39365, 100, 100
2026/06/21 15:29:35.846, 2490, 9001, 52, 218.65, 39365, 100, 100
2026/06/21 15:29:38.872, 2490, 9001, 52, 218.69, 39365, 100, 100
2026/06/21 15:29:41.895, 2490, 9001, 52, 218.80, 39365, 100, 100
2026/06/21 15:29:44.920, 2490, 9001, 52, 218.68, 39365, 100, 100
2026/06/21 15:29:47.946, 2490, 9001, 52, 218.58, 39365, 100, 100
2026/06/21 15:29:50.972, 2490, 9001, 52, 218.70, 39365, 100, 100
2026/06/21 15:29:53.997, 2490, 9001, 52, 218.58, 39365, 100, 100
2026/06/21 15:29:57.023, 2490, 9001, 52, 218.55, 39365, 100, 100
2026/06/21 15:30:00.047, 2490, 9001, 52, 218.47, 39365, 100, 100
2026/06/21 15:30:03.071, 2490, 9001, 51, 218.29, 39365, 100, 100
2026/06/21 15:30:06.099, 2490, 9001, 51, 218.26, 39365, 100, 100
2026/06/21 15:30:09.125, 2490, 9001, 51, 218.16, 39365, 100, 100
2026/06/21 15:30:12.153, 2490, 9001, 51, 218.01, 39365, 100, 100
2026/06/21 15:30:15.178, 2490, 9001, 51, 218.08, 39365, 100, 100
2026/06/21 15:30:18.204, 2490, 9001, 51, 217.94, 39365, 100, 100
2026/06/21 15:30:21.229, 2490, 9001, 51, 217.74, 39365, 100, 100
2026/06/21 15:30:24.257, 2490, 9001, 51, 217.85, 39365, 100, 100
2026/06/21 15:30:27.283, 2490, 9001, 51, 217.58, 39365, 100, 100
2026/06/21 15:30:30.308, 2490, 9001, 51, 217.69, 39365, 100, 100
2026/06/21 15:30:33.334, 2490, 9001, 51, 217.51, 39365, 100, 100
2026/06/21 15:30:36.361, 2490, 9001, 51, 217.62, 39365, 100, 100
2026/06/21 15:30:39.386, 2490, 9001, 51, 217.67, 39365, 100, 100
2026/06/21 15:30:42.410, 2490, 9001, 51, 217.95, 39365, 100, 100
2026/06/21 15:30:45.435, 2490, 9001, 51, 217.65, 39365, 100, 100
2026/06/21 15:30:48.461, 2490, 9001, 51, 217.69, 39365, 100, 100
2026/06/21 15:30:51.487, 2490, 9001, 51, 217.60, 39365, 100, 100
2026/06/21 15:30:54.512, 2490, 9001, 50, 217.62, 39365, 100, 100
2026/06/21 15:30:57.539, 2490, 9001, 50, 217.62, 39365, 100, 100
2026/06/21 15:31:00.565, 2490, 9001, 50, 217.46, 39365, 100, 100
2026/06/21 15:31:03.592, 2490, 9001, 50, 217.45, 39365, 100, 100
2026/06/21 15:31:06.618, 2490, 9001, 50, 217.53, 39365, 100, 100
2026/06/21 15:31:09.644, 2490, 9001, 50, 217.45, 39365, 100, 100
2026/06/21 15:31:12.670, 2490, 9001, 50, 217.29, 39365, 100, 100
2026/06/21 15:31:15.697, 2490, 9001, 50, 217.30, 39365, 100, 100
2026/06/21 15:31:18.721, 2490, 9001, 50, 215.72, 39365, 100, 100
2026/06/21 15:31:21.745, 2490, 9001, 50, 215.80, 39365, 100, 100
2026/06/21 15:31:24.770, 2490, 9001, 50, 215.76, 39365, 100, 100
2026/06/21 15:31:27.797, 2490, 9001, 50, 215.46, 39365, 100, 100
2026/06/21 15:31:30.823, 2490, 9001, 50, 215.51, 39365, 100, 100
2026/06/21 15:31:33.851, 2490, 9001, 49, 215.63, 39365, 100, 100
2026/06/21 15:31:36.878, 2490, 9001, 49, 215.40, 39365, 100, 100
2026/06/21 15:31:39.902, 2490, 9001, 49, 215.40, 39365, 100, 100
2026/06/21 15:31:42.928, 2490, 9001, 49, 215.58, 39365, 100, 100
2026/06/21 15:31:45.954, 2490, 9001, 49, 215.27, 39365, 100, 100
2026/06/21 15:31:48.979, 2490, 9001, 49, 215.31, 39365, 100, 100
2026/06/21 15:31:52.004, 2490, 9001, 49, 215.11, 39365, 100, 100
2026/06/21 15:31:55.030, 2490, 9001, 49, 215.38, 39365, 100, 100
2026/06/21 15:31:58.056, 2490, 9001, 49, 215.30, 39365, 100, 100
2026/06/21 15:32:01.082, 2490, 9001, 49, 215.41, 39365, 100, 100
2026/06/21 15:32:04.108, 2490, 9001, 49, 215.33, 39365, 100, 100
2026/06/21 15:32:07.133, 2490, 9001, 49, 215.11, 39365, 100, 100
2026/06/21 15:32:10.158, 2490, 9001, 49, 215.31, 39365, 100, 100
2026/06/21 15:32:13.184, 2490, 9001, 49, 215.22, 39365, 100, 100
2026/06/21 15:32:16.209, 2490, 9001, 49, 215.31, 39365, 100, 100
2026/06/21 15:32:19.235, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:32:22.262, 2490, 9001, 49, 215.19, 39365, 100, 100
2026/06/21 15:32:25.298, 2490, 9001, 49, 215.40, 39365, 100, 100
2026/06/21 15:32:28.336, 2490, 9001, 49, 215.19, 39365, 100, 100
2026/06/21 15:32:31.363, 2490, 9001, 49, 215.38, 39365, 100, 100
2026/06/21 15:32:34.390, 2490, 9001, 49, 215.39, 39365, 100, 100
2026/06/21 15:32:37.416, 2490, 9001, 49, 215.29, 39365, 100, 100
2026/06/21 15:32:40.442, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:32:43.467, 2490, 9001, 49, 215.06, 39365, 100, 100
2026/06/21 15:32:46.494, 2490, 9001, 49, 215.13, 39365, 100, 100
2026/06/21 15:32:49.521, 2490, 9001, 49, 215.28, 39365, 100, 100
2026/06/21 15:32:52.547, 2490, 9001, 49, 215.12, 39365, 100, 100
2026/06/21 15:32:55.572, 2490, 9001, 49, 215.29, 39365, 100, 100
2026/06/21 15:32:58.598, 2490, 9001, 49, 215.32, 39365, 100, 100
2026/06/21 15:33:01.623, 2490, 9001, 49, 214.87, 39365, 100, 100
2026/06/21 15:33:04.649, 2490, 9001, 49, 215.40, 39365, 100, 100
2026/06/21 15:33:07.675, 2490, 9001, 49, 215.30, 39365, 100, 100
2026/06/21 15:33:10.700, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:33:13.727, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:33:16.752, 2490, 9001, 49, 215.14, 39365, 100, 100
2026/06/21 15:33:19.778, 2490, 9001, 49, 215.07, 39365, 100, 100
2026/06/21 15:33:22.803, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:33:25.828, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:33:28.852, 2490, 9001, 49, 215.27, 39365, 100, 100
2026/06/21 15:33:31.877, 2490, 9001, 49, 215.26, 39365, 100, 100
2026/06/21 15:33:34.902, 2490, 9001, 49, 215.36, 39365, 100, 100
2026/06/21 15:33:37.927, 2490, 9001, 49, 215.17, 39365, 100, 100
2026/06/21 15:33:40.953, 2490, 9001, 49, 215.28, 39365, 100, 100
2026/06/21 15:33:43.980, 2490, 9001, 49, 215.30, 39365, 100, 100
2026/06/21 15:33:47.004, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:33:50.029, 2490, 9001, 49, 215.07, 39365, 100, 100
2026/06/21 15:33:53.056, 2490, 9001, 49, 215.14, 39365, 100, 100
2026/06/21 15:33:56.082, 2490, 9001, 49, 215.25, 39365, 100, 100
2026/06/21 15:33:59.108, 2490, 9001, 49, 215.25, 39365, 100, 100
2026/06/21 15:34:02.135, 2490, 9001, 49, 215.05, 39365, 100, 100
2026/06/21 15:34:05.162, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:34:08.187, 2490, 9001, 49, 215.03, 39365, 100, 100
2026/06/21 15:34:11.214, 2490, 9001, 49, 215.18, 39365, 100, 100
2026/06/21 15:34:14.238, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:34:17.264, 2490, 9001, 49, 215.13, 39365, 100, 100
2026/06/21 15:34:20.290, 2490, 9001, 49, 215.19, 39365, 100, 100
2026/06/21 15:34:23.314, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:34:26.338, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:34:29.363, 2490, 9001, 49, 215.28, 39365, 100, 100
2026/06/21 15:34:32.390, 2490, 9001, 49, 215.19, 39365, 100, 100
2026/06/21 15:34:35.416, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:34:38.441, 2490, 9001, 49, 215.26, 39365, 100, 100
2026/06/21 15:34:41.466, 2490, 9001, 49, 215.04, 39365, 100, 100
2026/06/21 15:34:44.494, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:34:47.520, 2490, 9001, 49, 215.27, 39365, 100, 100
2026/06/21 15:34:50.547, 2490, 9001, 49, 215.34, 39365, 100, 100
2026/06/21 15:34:53.574, 2490, 9001, 49, 215.22, 39365, 100, 100
2026/06/21 15:34:56.599, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:34:59.624, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:35:02.650, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:35:05.675, 2490, 9001, 49, 215.00, 39365, 100, 100
2026/06/21 15:35:08.702, 2490, 9001, 49, 214.76, 39365, 100, 100
2026/06/21 15:35:11.726, 2490, 9001, 49, 215.13, 39365, 100, 100
2026/06/21 15:35:14.753, 2490, 9001, 49, 215.27, 39365, 100, 100
2026/06/21 15:35:17.777, 2490, 9001, 49, 215.19, 39365, 100, 100
2026/06/21 15:35:20.803, 2490, 9001, 49, 215.13, 39365, 100, 100
2026/06/21 15:35:23.828, 2490, 9001, 49, 215.02, 39365, 100, 100
2026/06/21 15:35:26.854, 2490, 9001, 49, 215.02, 39365, 100, 100
2026/06/21 15:35:29.880, 2490, 9001, 49, 214.96, 39365, 100, 100
2026/06/21 15:35:32.906, 2490, 9001, 49, 215.17, 39365, 100, 100
2026/06/21 15:35:35.932, 2490, 9001, 49, 215.08, 39365, 100, 100
2026/06/21 15:35:38.959, 2490, 9001, 49, 215.04, 39365, 100, 100
2026/06/21 15:35:41.984, 2490, 9001, 49, 215.20, 39365, 100, 100
2026/06/21 15:35:45.011, 2490, 9001, 49, 215.05, 39365, 100, 100
2026/06/21 15:35:48.038, 2490, 9001, 49, 215.03, 39365, 100, 100
2026/06/21 15:35:51.064, 2490, 9001, 49, 214.78, 39365, 100, 100
2026/06/21 15:35:54.089, 2490, 9001, 49, 214.95, 39365, 100, 100
2026/06/21 15:35:57.115, 2490, 9001, 49, 214.78, 39365, 100, 100
2026/06/21 15:36:00.140, 2490, 9001, 48, 214.87, 39365, 100, 100
2026/06/21 15:36:03.166, 2490, 9001, 48, 215.01, 39365, 100, 100
2026/06/21 15:36:06.193, 2490, 9001, 48, 214.85, 39365, 100, 100
2026/06/21 15:36:09.220, 2490, 9001, 49, 215.07, 39365, 100, 100
2026/06/21 15:36:12.245, 2490, 9001, 49, 214.88, 39365, 100, 100
2026/06/21 15:36:15.272, 2490, 9001, 49, 214.98, 39365, 100, 100
2026/06/21 15:36:18.297, 2490, 9001, 49, 214.95, 39365, 100, 100
2026/06/21 15:36:21.320, 2490, 9001, 48, 214.88, 39365, 100, 100
2026/06/21 15:36:24.345, 2490, 9001, 49, 214.99, 39365, 100, 100
2026/06/21 15:36:27.371, 2490, 9001, 49, 214.90, 39365, 100, 100
2026/06/21 15:36:30.396, 2490, 9001, 48, 215.06, 39365, 100, 100
2026/06/21 15:36:33.425, 2490, 9001, 49, 214.48, 39365, 100, 100
2026/06/21 15:36:36.450, 2490, 9001, 48, 214.70, 39365, 100, 100
2026/06/21 15:36:39.474, 2490, 9001, 48, 214.77, 39365, 100, 100
2026/06/21 15:36:42.500, 2490, 9001, 48, 214.75, 39365, 100, 100
2026/06/21 15:36:45.527, 2490, 9001, 49, 214.87, 39365, 100, 100
2026/06/21 15:36:48.552, 2490, 9001, 49, 215.02, 39365, 100, 100
2026/06/21 15:36:51.577, 2490, 9001, 49, 215.06, 39365, 100, 100
2026/06/21 15:36:54.600, 2490, 9001, 49, 214.93, 39365, 100, 100
2026/06/21 15:36:57.627, 2490, 9001, 49, 215.09, 39365, 100, 100
2026/06/21 15:37:00.653, 2490, 9001, 49, 215.05, 39365, 100, 100
2026/06/21 15:37:03.679, 2490, 9001, 49, 214.93, 39365, 100, 100
2026/06/21 15:37:06.706, 2490, 9001, 49, 214.99, 39365, 100, 100
2026/06/21 15:37:09.732, 2490, 9001, 48, 215.03, 39365, 100, 100
2026/06/21 15:37:12.759, 2490, 9001, 48, 214.96, 39365, 100, 100
2026/06/21 15:37:15.786, 2490, 9001, 48, 214.85, 39365, 100, 100
2026/06/21 15:37:18.812, 2490, 9001, 46, 193.28, 39365, 100, 0
2026/06/21 15:37:21.837, 2490, 9001, 48, 214.74, 39365, 100, 100
2026/06/21 15:37:24.863, 2490, 9001, 48, 214.78, 39365, 100, 100
2026/06/21 15:37:27.890, 2490, 9001, 48, 214.77, 39365, 100, 100
2026/06/21 15:37:30.915, 2490, 9001, 48, 214.79, 39365, 100, 100
2026/06/21 15:37:33.943, 2490, 9001, 48, 214.68, 39365, 100, 100
2026/06/21 15:37:36.969, 2490, 9001, 48, 214.70, 39365, 100, 100
2026/06/21 15:37:39.993, 2490, 9001, 48, 214.84, 39365, 100, 100
2026/06/21 15:37:43.019, 2490, 9001, 48, 214.82, 39365, 100, 100
2026/06/21 15:37:46.045, 2490, 9001, 48, 214.76, 39365, 100, 100
2026/06/21 15:37:49.071, 2490, 9001, 48, 214.81, 39365, 100, 100
2026/06/21 15:37:52.097, 2490, 9001, 48, 214.86, 39365, 100, 100
2026/06/21 15:37:55.124, 2490, 9001, 48, 214.69, 39365, 100, 100
2026/06/21 15:37:58.151, 2490, 9001, 48, 214.82, 39365, 100, 100
2026/06/21 15:38:01.178, 2490, 9001, 48, 215.06, 39365, 100, 100
2026/06/21 15:38:04.204, 2490, 9001, 48, 214.79, 39365, 100, 100
2026/06/21 15:38:07.229, 2490, 9001, 48, 214.68, 39365, 100, 100
2026/06/21 15:38:10.256, 2490, 9001, 48, 214.93, 39365, 100, 100
2026/06/21 15:38:13.283, 2490, 9001, 48, 214.81, 39365, 100, 100
2026/06/21 15:38:16.308, 2490, 9001, 48, 214.77, 39365, 100, 100
2026/06/21 15:38:19.333, 2490, 9001, 48, 183.11, 39365, 100, 0
2026/06/21 15:38:22.359, 2490, 9001, 48, 214.74, 39365, 100, 100
2026/06/21 15:38:25.384, 2490, 9001, 48, 214.69, 39365, 100, 100
2026/06/21 15:38:28.410, 2490, 9001, 48, 214.93, 39365, 100, 100
2026/06/21 15:38:31.436, 2490, 9001, 48, 214.71, 39365, 100, 100
2026/06/21 15:38:34.462, 2490, 9001, 48, 214.71, 39365, 100, 100
2026/06/21 15:38:37.488, 2490, 9001, 48, 214.58, 39365, 100, 100
2026/06/21 15:38:40.515, 2490, 9001, 48, 214.74, 39365, 100, 100
2026/06/21 15:38:43.542, 2490, 9001, 48, 214.57, 39365, 100, 100
2026/06/21 15:38:46.567, 2490, 9001, 48, 214.84, 39365, 100, 100
2026/06/21 15:38:49.592, 2490, 9001, 48, 214.63, 39365, 100, 100
2026/06/21 15:38:52.617, 2490, 9001, 48, 214.66, 39365, 100, 100
2026/06/21 15:38:55.644, 2490, 9001, 48, 214.62, 39365, 100, 100
2026/06/21 15:38:58.669, 2490, 9001, 48, 214.85, 39365, 100, 100
2026/06/21 15:39:01.696, 2490, 9001, 48, 214.73, 39365, 100, 100
2026/06/21 15:39:04.721, 2490, 9001, 48, 214.81, 39365, 100, 100
2026/06/21 15:39:07.746, 2490, 9001, 48, 214.84, 39365, 100, 100
2026/06/21 15:39:10.771, 2490, 9001, 48, 214.86, 39365, 100, 100
2026/06/21 15:39:13.797, 2490, 9001, 48, 214.91, 39365, 100, 100
2026/06/21 15:39:16.823, 2490, 9001, 48, 214.94, 39365, 100, 100
2026/06/21 15:39:19.848, 2490, 9001, 48, 182.52, 39365, 100, 100
2026/06/21 15:39:22.874, 2490, 9001, 48, 214.78, 39365, 100, 100
2026/06/21 15:39:25.899, 2490, 9001, 48, 214.85, 39365, 100, 100
2026/06/21 15:39:28.926, 2490, 9001, 48, 214.81, 39365, 100, 100
2026/06/21 15:39:31.953, 2490, 9001, 48, 214.78, 39365, 100, 100
2026/06/21 15:39:34.979, 2490, 9001, 48, 214.73, 39365, 100, 100
2026/06/21 15:39:38.006, 2490, 9001, 48, 214.97, 39365, 100, 100
2026/06/21 15:39:41.033, 2490, 9001, 48, 214.77, 39365, 100, 100
2026/06/21 15:39:44.058, 2490, 9001, 48, 214.70, 39365, 100, 100
2026/06/21 15:39:47.083, 2490, 9001, 48, 214.84, 39365, 100, 100
2026/06/21 15:39:50.110, 2490, 9001, 48, 214.82, 39365, 100, 100
2026/06/21 15:39:53.136, 2490, 9001, 48, 214.90, 39365, 100, 100
2026/06/21 15:39:56.160, 2490, 9001, 48, 214.80, 39365, 100, 100
2026/06/21 15:39:59.186, 2490, 9001, 49, 214.95, 39365, 100, 100
2026/06/21 15:40:02.213, 2490, 9001, 49, 214.83, 39365, 100, 100
2026/06/21 15:40:05.238, 2490, 9001, 49, 214.96, 39365, 100, 100
2026/06/21 15:40:08.263, 2490, 9001, 48, 214.93, 39365, 100, 100
2026/06/21 15:40:11.291, 2490, 9001, 49, 214.85, 39365, 100, 100
2026/06/21 15:40:14.315, 2490, 9001, 49, 215.07, 39365, 100, 100
2026/06/21 15:40:17.340, 2490, 9001, 49, 214.94, 39365, 100, 100
2026/06/21 15:40:20.366, 2490, 9001, 48, 191.72, 39365, 100, 100
2026/06/21 15:40:23.391, 2490, 9001, 49, 214.98, 39365, 100, 100
2026/06/21 15:40:26.418, 2490, 9001, 49, 214.97, 39365, 100, 100
2026/06/21 15:40:29.445, 2490, 9001, 49, 215.01, 39365, 100, 100
2026/06/21 15:40:32.469, 2490, 9001, 49, 214.79, 39365, 100, 100
2026/06/21 15:40:35.494, 2490, 9001, 49, 214.92, 39365, 100, 100
2026/06/21 15:40:38.519, 2490, 9001, 49, 214.76, 39365, 100, 100
2026/06/21 15:40:41.546, 2490, 9001, 49, 214.85, 39365, 100, 100
2026/06/21 15:40:44.572, 2490, 9001, 49, 214.74, 39365, 100, 100
2026/06/21 15:40:47.596, 2490, 9001, 49, 215.05, 39365, 100, 100
2026/06/21 15:40:50.623, 2490, 9001, 49, 214.99, 39365, 100, 100
2026/06/21 15:40:53.651, 2490, 9001, 49, 214.87, 39365, 100, 100
2026/06/21 15:40:56.677, 2490, 9001, 49, 214.72, 39365, 100, 100
2026/06/21 15:40:59.702, 2490, 9001, 49, 214.96, 39365, 100, 100
2026/06/21 15:41:02.730, 2490, 9001, 49, 214.61, 39365, 100, 100
2026/06/21 15:41:05.757, 2490, 9001, 49, 214.73, 39365, 100, 100
2026/06/21 15:41:08.782, 2490, 9001, 49, 214.94, 39365, 100, 100
2026/06/21 15:41:11.809, 2490, 9001, 49, 214.77, 39365, 100, 100
2026/06/21 15:41:14.834, 2490, 9001, 49, 215.10, 39365, 100, 100
2026/06/21 15:41:17.858, 2490, 9001, 49, 214.63, 39365, 100, 100
2026/06/21 15:41:20.883, 2490, 9001, 48, 184.35, 39365, 100, 100
2026/06/21 15:41:23.908, 2490, 9001, 49, 214.76, 39365, 100, 100
2026/06/21 15:41:26.934, 2490, 9001, 49, 215.02, 39365, 100, 100
2026/06/21 15:41:29.963, 2490, 9001, 49, 215.00, 39365, 100, 100
2026/06/21 15:41:32.989, 2490, 9001, 49, 215.22, 39365, 100, 100
2026/06/21 15:41:36.014, 2490, 9001, 49, 215.04, 39365, 100, 100
2026/06/21 15:41:39.039, 2490, 9001, 49, 215.18, 39365, 100, 100
2026/06/21 15:41:42.065, 2490, 9001, 49, 214.96, 39365, 100, 100
2026/06/21 15:41:45.091, 2490, 9001, 49, 215.09, 39365, 100, 100
2026/06/21 15:41:48.116, 2490, 9001, 49, 215.14, 39365, 100, 100
2026/06/21 15:41:51.142, 2490, 9001, 49, 214.88, 39365, 100, 100
2026/06/21 15:41:54.169, 2490, 9001, 49, 215.04, 39365, 100, 100
2026/06/21 15:41:57.196, 2490, 9001, 49, 214.98, 39365, 100, 100
2026/06/21 15:42:00.221, 2490, 9001, 49, 215.12, 39365, 100, 100
2026/06/21 15:42:03.246, 2490, 9001, 49, 215.05, 39365, 100, 100
2026/06/21 15:42:06.272, 2490, 9001, 49, 215.18, 39365, 100, 100
2026/06/21 15:42:09.299, 2490, 9001, 49, 215.03, 39365, 100, 100
2026/06/21 15:42:12.323, 2490, 9001, 49, 214.96, 39365, 100, 100
2026/06/21 15:42:15.349, 2490, 9001, 49, 214.88, 39365, 100, 100
2026/06/21 15:42:18.374, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:42:21.400, 2490, 9001, 48, 182.43, 39365, 100, 100
2026/06/21 15:42:24.425, 2490, 9001, 48, 215.12, 39365, 100, 100
2026/06/21 15:42:27.450, 2490, 9001, 48, 215.05, 39365, 100, 100
2026/06/21 15:42:30.475, 2490, 9001, 48, 214.85, 39365, 100, 100
2026/06/21 15:42:33.503, 2490, 9001, 48, 214.76, 39365, 100, 100
2026/06/21 15:42:36.529, 2490, 9001, 48, 214.90, 39365, 100, 100
2026/06/21 15:42:39.556, 2490, 9001, 48, 214.71, 39365, 100, 100
2026/06/21 15:42:42.581, 2490, 9001, 48, 214.69, 39365, 100, 100
2026/06/21 15:42:45.607, 2490, 9001, 48, 214.80, 39365, 100, 100
2026/06/21 15:42:48.632, 2490, 9001, 48, 214.70, 39365, 100, 100
2026/06/21 15:42:51.658, 2490, 9001, 48, 214.59, 39365, 100, 100
2026/06/21 15:42:54.684, 2490, 9001, 48, 214.75, 39365, 100, 100
2026/06/21 15:42:57.709, 2490, 9001, 48, 214.72, 39365, 100, 100
2026/06/21 15:43:00.735, 2490, 9001, 48, 214.71, 39365, 100, 100
2026/06/21 15:43:03.759, 2490, 9001, 48, 214.53, 39365, 100, 100
2026/06/21 15:43:06.785, 2490, 9001, 48, 214.62, 39365, 100, 100
2026/06/21 15:43:09.809, 2490, 9001, 48, 214.54, 39365, 100, 100
2026/06/21 15:43:12.835, 2490, 9001, 48, 214.68, 39365, 100, 100
2026/06/21 15:43:15.860, 2490, 9001, 48, 214.86, 39365, 100, 100
2026/06/21 15:43:18.885, 2490, 9001, 48, 214.71, 39365, 100, 100
2026/06/21 15:43:21.912, 2490, 9001, 48, 208.80, 39365, 100, 100
2026/06/21 15:43:24.939, 2490, 9001, 48, 214.47, 39365, 100, 100
2026/06/21 15:43:27.965, 2490, 9001, 48, 214.67, 39365, 100, 100
2026/06/21 15:43:30.990, 2490, 9001, 48, 214.82, 39365, 100, 100
2026/06/21 15:43:34.016, 2490, 9001, 49, 215.03, 39365, 100, 100
2026/06/21 15:43:37.042, 2490, 9001, 49, 215.06, 39365, 100, 100
2026/06/21 15:43:40.067, 2490, 9001, 49, 214.98, 39365, 100, 100
2026/06/21 15:43:43.094, 2490, 9001, 49, 215.13, 39365, 100, 100
2026/06/21 15:43:46.119, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:43:49.147, 2490, 9001, 49, 215.10, 39365, 100, 100
2026/06/21 15:43:52.171, 2490, 9001, 49, 214.88, 39365, 100, 100
2026/06/21 15:43:55.196, 2490, 9001, 49, 215.20, 39365, 100, 100
2026/06/21 15:43:58.222, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:44:01.248, 2490, 9001, 49, 215.08, 39365, 100, 100
2026/06/21 15:44:04.273, 2490, 9001, 49, 215.01, 39365, 100, 100
2026/06/21 15:44:07.300, 2490, 9001, 49, 215.05, 39365, 100, 100
2026/06/21 15:44:10.325, 2490, 9001, 49, 215.21, 39365, 100, 100
2026/06/21 15:44:13.355, 2490, 9001, 49, 214.89, 39365, 100, 100
2026/06/21 15:44:16.382, 2490, 9001, 49, 215.22, 39365, 100, 100
2026/06/21 15:44:19.406, 2490, 9001, 49, 215.00, 39365, 100, 100
2026/06/21 15:44:22.431, 2490, 9001, 48, 214.85, 39365, 100, 100
2026/06/21 15:44:25.461, 2490, 9001, 49, 214.75, 39365, 100, 100
2026/06/21 15:44:28.487, 2490, 9001, 49, 214.85, 39365, 100, 100
2026/06/21 15:44:31.514, 2490, 9001, 49, 214.87, 39365, 100, 100
2026/06/21 15:44:34.539, 2490, 9001, 49, 214.79, 39365, 100, 100
2026/06/21 15:44:37.565, 2490, 9001, 49, 214.75, 39365, 100, 100
2026/06/21 15:44:40.590, 2490, 9001, 49, 214.87, 39365, 100, 100
2026/06/21 15:44:43.616, 2490, 9001, 49, 214.86, 39365, 100, 100
2026/06/21 15:44:46.645, 2490, 9001, 49, 215.00, 39365, 100, 100
2026/06/21 15:44:49.671, 2490, 9001, 49, 215.08, 39365, 100, 100
2026/06/21 15:44:52.698, 2490, 9001, 49, 214.92, 39365, 100, 100
2026/06/21 15:44:55.724, 2490, 9001, 49, 215.16, 39365, 100, 100
2026/06/21 15:44:58.750, 2490, 9001, 49, 215.08, 39365, 100, 100
2026/06/21 15:45:01.777, 2490, 9001, 49, 215.25, 39365, 100, 100
2026/06/21 15:45:04.802, 2490, 9001, 50, 215.64, 39365, 100, 100
2026/06/21 15:45:07.826, 2490, 9001, 50, 215.76, 39365, 100, 100
2026/06/21 15:45:10.852, 2490, 9001, 50, 215.94, 39365, 100, 100
2026/06/21 15:45:13.877, 2490, 9001, 51, 216.05, 39365, 100, 100
2026/06/21 15:45:16.903, 2490, 9001, 51, 216.32, 39365, 100, 100
2026/06/21 15:45:19.928, 2490, 9001, 51, 216.43, 39365, 100, 100
2026/06/21 15:45:22.954, 2490, 9001, 51, 216.13, 39365, 100, 100
2026/06/21 15:45:25.978, 2490, 9001, 52, 216.80, 39365, 100, 100
2026/06/21 15:45:29.004, 2490, 9001, 52, 216.89, 39365, 100, 100
2026/06/21 15:45:32.030, 2490, 9001, 52, 216.92, 39365, 100, 100
2026/06/21 15:45:35.054, 2490, 9001, 52, 217.09, 39365, 100, 100
2026/06/21 15:45:38.079, 2490, 9001, 52, 217.33, 39365, 100, 100
2026/06/21 15:45:41.103, 2490, 9001, 53, 217.38, 39365, 100, 100
2026/06/21 15:45:44.128, 2490, 9001, 53, 217.41, 39365, 100, 100
2026/06/21 15:45:47.153, 2490, 9001, 53, 217.61, 39365, 100, 100
2026/06/21 15:45:50.179, 2490, 9001, 53, 219.03, 39365, 100, 100
2026/06/21 15:45:53.204, 2490, 9001, 54, 219.29, 39365, 100, 100
2026/06/21 15:45:56.228, 2490, 9001, 54, 219.48, 39365, 100, 100
2026/06/21 15:45:59.253, 2490, 9001, 54, 219.61, 39365, 100, 100
2026/06/21 15:46:02.279, 2490, 9001, 54, 219.67, 39365, 100, 100
2026/06/21 15:46:05.306, 2490, 9001, 54, 219.93, 39365, 100, 100
2026/06/21 15:46:08.331, 2490, 9001, 54, 219.97, 39365, 100, 100
2026/06/21 15:46:11.356, 2490, 9001, 55, 220.08, 39365, 100, 100
2026/06/21 15:46:14.381, 2490, 9001, 55, 220.12, 39365, 100, 100
2026/06/21 15:46:17.408, 2490, 9001, 55, 220.29, 39365, 100, 100
2026/06/21 15:46:20.434, 2490, 9001, 55, 220.30, 39365, 100, 100
2026/06/21 15:46:23.462, 2490, 9001, 55, 220.15, 39365, 100, 100
2026/06/21 15:46:26.487, 2490, 9001, 55, 220.45, 39365, 100, 100
2026/06/21 15:46:29.513, 2490, 9001, 55, 220.66, 39365, 100, 100
2026/06/21 15:46:32.541, 2490, 9001, 55, 220.70, 39365, 100, 100
2026/06/21 15:46:35.565, 2490, 9001, 56, 220.74, 39365, 100, 100
2026/06/21 15:46:38.591, 2490, 9001, 56, 220.74, 39365, 100, 100
2026/06/21 15:46:41.616, 2490, 9001, 56, 220.84, 39365, 100, 100
2026/06/21 15:46:44.641, 2490, 9001, 56, 220.93, 39365, 100, 100
2026/06/21 15:46:47.666, 2490, 9001, 56, 221.00, 39365, 100, 100
2026/06/21 15:46:50.692, 2490, 9001, 56, 220.93, 39365, 100, 100
2026/06/21 15:46:53.718, 2490, 9001, 56, 221.33, 39365, 100, 100
2026/06/21 15:46:56.744, 2490, 9001, 56, 221.22, 39365, 100, 100
2026/06/21 15:46:59.768, 2490, 9001, 56, 221.38, 39365, 100, 100
2026/06/21 15:47:02.795, 2490, 9001, 56, 221.13, 39365, 100, 100
2026/06/21 15:47:05.822, 2490, 9001, 57, 221.44, 39365, 100, 100
2026/06/21 15:47:08.847, 2490, 9001, 57, 221.35, 39365, 100, 100
2026/06/21 15:47:11.873, 2490, 9001, 57, 221.62, 39365, 100, 100
2026/06/21 15:47:14.897, 2490, 9001, 57, 221.89, 39365, 100, 100
2026/06/21 15:47:17.923, 2490, 9001, 57, 221.78, 39365, 100, 100
2026/06/21 15:47:20.948, 2490, 9001, 57, 221.89, 39365, 100, 100
2026/06/21 15:47:23.975, 2490, 9001, 57, 221.51, 39365, 100, 100
2026/06/21 15:47:27.000, 2490, 9001, 57, 221.94, 39365, 100, 100
2026/06/21 15:47:30.026, 2490, 9001, 57, 221.91, 39365, 100, 100
2026/06/21 15:47:33.051, 2490, 9001, 57, 222.04, 39365, 100, 100
2026/06/21 15:47:36.076, 2490, 9001, 57, 222.02, 39365, 100, 100
2026/06/21 15:47:39.101, 2490, 9001, 57, 222.09, 39365, 100, 100
2026/06/21 15:47:42.128, 2490, 9001, 57, 222.16, 39365, 100, 100
2026/06/21 15:47:45.153, 2490, 9001, 57, 222.22, 39365, 100, 100
2026/06/21 15:47:48.180, 2490, 9001, 57, 222.10, 39365, 100, 100
2026/06/21 15:47:51.205, 2490, 9001, 58, 222.18, 39365, 100, 100
2026/06/21 15:47:54.233, 2490, 9001, 58, 222.43, 39365, 100, 100
2026/06/21 15:47:57.264, 2490, 9001, 58, 222.43, 39365, 100, 100
2026/06/21 15:48:00.289, 2490, 9001, 58, 222.30, 39365, 100, 100
2026/06/21 15:48:03.314, 2490, 9001, 58, 222.45, 39365, 100, 100
2026/06/21 15:48:06.341, 2490, 9001, 58, 222.48, 39365, 100, 100
2026/06/21 15:48:09.366, 2490, 9001, 58, 222.58, 39365, 100, 100
2026/06/21 15:48:12.391, 2490, 9001, 58, 222.62, 39365, 100, 100
2026/06/21 15:48:15.416, 2490, 9001, 58, 222.60, 39365, 100, 100
2026/06/21 15:48:18.441, 2490, 9001, 58, 222.72, 39365, 100, 100
2026/06/21 15:48:21.466, 2490, 9001, 58, 222.66, 39365, 100, 100
2026/06/21 15:48:24.491, 2490, 9001, 58, 222.58, 39365, 100, 100
2026/06/21 15:48:27.517, 2490, 9001, 58, 222.70, 39365, 100, 100
2026/06/21 15:48:30.543, 2490, 9001, 58, 222.74, 39365, 100, 100
2026/06/21 15:48:33.569, 2490, 9001, 58, 222.91, 39365, 100, 100
2026/06/21 15:48:36.594, 2490, 9001, 58, 222.87, 39365, 100, 100
2026/06/21 15:48:39.618, 2490, 9001, 58, 222.80, 39365, 100, 100
2026/06/21 15:48:42.643, 2490, 9001, 58, 222.85, 39365, 100, 100
2026/06/21 15:48:45.669, 2490, 9001, 58, 222.73, 39365, 100, 100
2026/06/21 15:48:48.694, 2490, 9001, 58, 222.94, 39365, 100, 100
2026/06/21 15:48:51.719, 2490, 9001, 58, 223.06, 39365, 100, 100
2026/06/21 15:48:54.744, 2490, 9001, 58, 222.93, 39365, 100, 100
2026/06/21 15:48:57.769, 2490, 9001, 58, 222.92, 39365, 100, 100
2026/06/21 15:49:00.794, 2490, 9001, 58, 222.98, 39365, 100, 100
2026/06/21 15:49:03.820, 2490, 9001, 59, 223.13, 39365, 100, 100
2026/06/21 15:49:06.846, 2490, 9001, 59, 223.29, 39365, 100, 100
2026/06/21 15:49:09.870, 2490, 9001, 59, 223.26, 39365, 100, 100
2026/06/21 15:49:12.897, 2490, 9001, 59, 223.41, 39365, 100, 100
2026/06/21 15:49:15.922, 2490, 9001, 59, 222.92, 39365, 100, 100
2026/06/21 15:49:18.949, 2490, 9001, 59, 223.22, 39365, 100, 100
2026/06/21 15:49:21.974, 2490, 9001, 59, 223.30, 39365, 100, 100
2026/06/21 15:49:25.000, 2490, 9001, 59, 223.23, 39365, 100, 100
2026/06/21 15:49:28.028, 2490, 9001, 59, 223.30, 39365, 100, 100
2026/06/21 15:49:31.060, 2490, 9001, 59, 223.24, 39365, 100, 100
2026/06/21 15:49:34.084, 2490, 9001, 59, 223.43, 39365, 100, 100
2026/06/21 15:49:37.111, 2490, 9001, 59, 223.56, 39365, 100, 100
2026/06/21 15:49:40.141, 2490, 9001, 59, 223.65, 39365, 100, 100
2026/06/21 15:49:43.165, 2490, 9001, 59, 223.65, 39365, 100, 100
2026/06/21 15:49:46.190, 2490, 9001, 59, 223.61, 39365, 100, 100
2026/06/21 15:49:49.214, 2490, 9001, 59, 223.74, 39365, 100, 100
2026/06/21 15:49:52.245, 2490, 9001, 59, 223.63, 39365, 100, 100
2026/06/21 15:49:55.272, 2490, 9001, 59, 223.72, 39365, 100, 100
2026/06/21 15:49:58.296, 2490, 9001, 59, 223.89, 39365, 100, 100
2026/06/21 15:50:01.321, 2490, 9001, 59, 223.95, 39365, 100, 100
2026/06/21 15:50:04.349, 2490, 9001, 59, 223.85, 39365, 100, 100
2026/06/21 15:50:07.375, 2490, 9001, 60, 223.92, 39365, 100, 100
2026/06/21 15:50:10.401, 2490, 9001, 60, 224.00, 39365, 100, 100
2026/06/21 15:50:13.427, 2490, 9001, 60, 224.00, 39365, 100, 100
2026/06/21 15:50:16.453, 2490, 9001, 60, 224.03, 39365, 100, 100
2026/06/21 15:50:19.478, 2490, 9001, 60, 224.00, 39365, 100, 100
2026/06/21 15:50:22.506, 2490, 9001, 60, 224.05, 39365, 100, 100
2026/06/21 15:50:25.531, 2490, 9001, 60, 223.79, 39365, 100, 100
2026/06/21 15:50:28.556, 2490, 9001, 60, 223.88, 39365, 100, 100
2026/06/21 15:50:31.582, 2490, 9001, 60, 224.02, 39365, 100, 100
2026/06/21 15:50:34.608, 2490, 9001, 60, 223.96, 39365, 100, 100
2026/06/21 15:50:37.636, 2490, 9001, 60, 223.87, 39365, 100, 100
2026/06/21 15:50:40.663, 2490, 9001, 59, 223.88, 39365, 100, 100
2026/06/21 15:50:43.688, 2490, 9001, 59, 223.87, 39365, 100, 100
2026/06/21 15:50:46.715, 2490, 9001, 59, 223.78, 39365, 100, 100
2026/06/21 15:50:49.741, 2490, 9001, 59, 223.72, 39365, 100, 100
2026/06/21 15:50:52.768, 2490, 9001, 59, 223.66, 39365, 100, 100
2026/06/21 15:50:55.793, 2490, 9001, 59, 223.71, 39365, 100, 100
2026/06/21 15:50:58.820, 2490, 9001, 59, 223.93, 39365, 100, 100
2026/06/21 15:51:01.847, 2490, 9001, 59, 223.79, 39365, 100, 100
2026/06/21 15:51:04.872, 2490, 9001, 59, 223.86, 39365, 100, 100
2026/06/21 15:51:07.899, 2490, 9001, 59, 223.83, 39365, 100, 100
2026/06/21 15:51:10.925, 2490, 9001, 59, 223.71, 39365, 100, 100
2026/06/21 15:51:13.955, 2490, 9001, 59, 223.61, 39365, 100, 100
2026/06/21 15:51:16.980, 2490, 9001, 59, 223.54, 39365, 100, 100
2026/06/21 15:51:20.005, 2490, 9001, 59, 223.32, 39365, 100, 100
2026/06/21 15:51:23.031, 2490, 9001, 58, 223.26, 39365, 100, 100
2026/06/21 15:51:26.058, 2490, 9001, 58, 223.16, 39365, 100, 100
2026/06/21 15:51:29.085, 2490, 9001, 58, 222.88, 39365, 100, 100
2026/06/21 15:51:32.112, 2490, 9001, 58, 222.78, 39365, 100, 100
2026/06/21 15:51:35.139, 2490, 9001, 58, 222.72, 39365, 100, 100
2026/06/21 15:51:38.166, 2490, 9001, 58, 222.19, 39365, 100, 100
2026/06/21 15:51:41.190, 2490, 9001, 58, 222.35, 39365, 100, 100
2026/06/21 15:51:44.215, 2490, 9001, 58, 222.64, 39365, 100, 100
2026/06/21 15:51:47.240, 2490, 9001, 57, 222.66, 39365, 100, 100
2026/06/21 15:51:50.267, 2490, 9001, 57, 222.27, 39365, 100, 100
2026/06/21 15:51:53.295, 2490, 9001, 57, 222.06, 39365, 100, 100
2026/06/21 15:51:56.321, 2490, 9001, 57, 222.25, 39365, 100, 100
2026/06/21 15:51:59.348, 2490, 9001, 57, 222.12, 39365, 100, 100
2026/06/21 15:52:02.375, 2490, 9001, 57, 222.01, 39365, 100, 100
2026/06/21 15:52:05.401, 2490, 9001, 57, 221.98, 39365, 100, 100
2026/06/21 15:52:08.427, 2490, 9001, 56, 221.68, 39365, 100, 100
2026/06/21 15:52:11.452, 2490, 9001, 56, 221.32, 39365, 100, 100
2026/06/21 15:52:14.477, 2490, 9001, 56, 221.36, 39365, 100, 100
2026/06/21 15:52:17.504, 2490, 9001, 56, 221.18, 39365, 100, 100
2026/06/21 15:52:20.528, 2490, 9001, 56, 221.27, 39365, 100, 100
2026/06/21 15:52:23.554, 2490, 9001, 56, 221.07, 39365, 100, 100
2026/06/21 15:52:26.580, 2490, 9001, 55, 220.73, 39365, 100, 100
2026/06/21 15:52:29.605, 2490, 9001, 55, 220.82, 39365, 100, 100
2026/06/21 15:52:32.630, 2490, 9001, 55, 220.53, 39365, 100, 100
2026/06/21 15:52:35.656, 2490, 9001, 55, 220.47, 39365, 100, 100
2026/06/21 15:52:38.683, 2490, 9001, 55, 220.55, 39365, 100, 100
2026/06/21 15:52:41.708, 2490, 9001, 55, 220.73, 39365, 100, 100
2026/06/21 15:52:44.735, 2490, 9001, 55, 220.49, 39365, 100, 100
2026/06/21 15:52:47.761, 2490, 9001, 55, 220.49, 39365, 100, 100
2026/06/21 15:52:50.786, 2490, 9001, 55, 220.38, 39365, 100, 100
2026/06/21 15:52:53.812, 2490, 9001, 55, 220.51, 39365, 100, 100
2026/06/21 15:52:56.836, 2490, 9001, 55, 220.42, 39365, 100, 100
2026/06/21 15:52:59.861, 2490, 9001, 55, 220.21, 39365, 100, 100
2026/06/21 15:53:02.886, 2490, 9001, 55, 220.46, 39365, 100, 100
2026/06/21 15:53:05.911, 2490, 9001, 54, 220.35, 39365, 100, 100
2026/06/21 15:53:08.936, 2490, 9001, 54, 220.34, 39365, 100, 100
2026/06/21 15:53:11.962, 2490, 9001, 54, 220.29, 39365, 100, 100
2026/06/21 15:53:14.988, 2490, 9001, 54, 220.33, 39365, 100, 100
2026/06/21 15:53:18.014, 2490, 9001, 54, 220.34, 39365, 100, 100
2026/06/21 15:53:21.040, 2490, 9001, 54, 220.07, 39365, 100, 100
2026/06/21 15:53:24.067, 2490, 9001, 54, 220.01, 39365, 100, 100
2026/06/21 15:53:27.090, 2490, 9001, 54, 220.08, 39365, 100, 100
2026/06/21 15:53:30.117, 2490, 9001, 54, 219.99, 39365, 100, 100
2026/06/21 15:53:33.143, 2490, 9001, 54, 219.93, 39365, 100, 100
2026/06/21 15:53:36.170, 2490, 9001, 54, 219.71, 39365, 100, 100
2026/06/21 15:53:39.195, 2490, 9001, 54, 219.91, 39365, 100, 100
2026/06/21 15:53:42.223, 2490, 9001, 54, 219.94, 39365, 100, 100
2026/06/21 15:53:45.248, 2490, 9001, 54, 219.84, 39365, 100, 100
2026/06/21 15:53:48.274, 2490, 9001, 54, 219.76, 39365, 100, 100
2026/06/21 15:53:51.299, 2490, 9001, 54, 219.63, 39365, 100, 100
2026/06/21 15:53:54.325, 2490, 9001, 54, 219.64, 39365, 100, 100
2026/06/21 15:53:57.350, 2490, 9001, 53, 219.58, 39365, 100, 100
2026/06/21 15:54:00.375, 2490, 9001, 53, 219.42, 39365, 100, 100
2026/06/21 15:54:03.401, 2490, 9001, 53, 219.53, 39365, 100, 100
2026/06/21 15:54:06.427, 2490, 9001, 53, 219.40, 39365, 100, 100
2026/06/21 15:54:09.452, 2490, 9001, 53, 219.32, 39365, 100, 100
2026/06/21 15:54:12.476, 2490, 9001, 53, 219.26, 39365, 100, 100
2026/06/21 15:54:15.501, 2490, 9001, 53, 219.33, 39365, 100, 100
2026/06/21 15:54:18.526, 2490, 9001, 53, 219.14, 39365, 100, 100
2026/06/21 15:54:21.552, 2490, 9001, 53, 219.06, 39365, 100, 100
2026/06/21 15:54:24.576, 2490, 9001, 51, 208.29, 39365, 100, 100
2026/06/21 15:54:27.601, 2490, 9001, 52, 218.89, 39365, 100, 100
2026/06/21 15:54:30.626, 2490, 9001, 52, 218.58, 39365, 100, 100
2026/06/21 15:54:33.651, 2490, 9001, 52, 218.63, 39365, 100, 100
2026/06/21 15:54:36.676, 2490, 9001, 52, 218.68, 39365, 100, 100
2026/06/21 15:54:39.701, 2490, 9001, 52, 218.53, 39365, 100, 100
2026/06/21 15:54:42.727, 2490, 9001, 52, 218.45, 39365, 100, 100
2026/06/21 15:54:45.753, 2490, 9001, 52, 218.52, 39365, 100, 100
2026/06/21 15:54:48.780, 2490, 9001, 52, 218.26, 39365, 100, 100
2026/06/21 15:54:51.806, 2490, 9001, 52, 218.14, 39365, 100, 100
2026/06/21 15:54:54.831, 2490, 9001, 52, 218.31, 39365, 100, 100
2026/06/21 15:54:57.860, 2490, 9001, 52, 218.42, 39365, 100, 100
2026/06/21 15:55:00.886, 2490, 9001, 52, 218.39, 39365, 100, 100
2026/06/21 15:55:03.911, 2490, 9001, 52, 218.51, 39365, 100, 100
2026/06/21 15:55:06.938, 2490, 9001, 52, 218.30, 39365, 100, 100
2026/06/21 15:55:09.965, 2490, 9001, 52, 218.53, 39365, 100, 100
2026/06/21 15:55:12.993, 2490, 9001, 52, 218.26, 39365, 100, 100
2026/06/21 15:55:16.018, 2490, 9001, 51, 218.31, 39365, 100, 100
2026/06/21 15:55:19.043, 2490, 9001, 51, 218.16, 39365, 100, 100
2026/06/21 15:55:22.071, 2490, 9001, 51, 218.09, 39365, 100, 100
2026/06/21 15:55:25.095, 2490, 9001, 49, 186.60, 39365, 99, 7
2026/06/21 15:55:28.122, 2490, 9001, 51, 217.90, 39365, 100, 100
2026/06/21 15:55:31.147, 2490, 9001, 51, 218.14, 39365, 100, 100
2026/06/21 15:55:34.173, 2490, 9001, 51, 217.95, 39365, 100, 100
2026/06/21 15:55:37.200, 2490, 9001, 51, 218.10, 39365, 100, 100
2026/06/21 15:55:40.225, 2490, 9001, 51, 218.21, 39365, 100, 100
2026/06/21 15:55:43.250, 2490, 9001, 51, 217.97, 39365, 100, 100
2026/06/21 15:55:46.277, 2490, 9001, 51, 217.99, 39365, 100, 100
2026/06/21 15:55:49.302, 2490, 9001, 51, 217.87, 39365, 100, 100
2026/06/21 15:55:52.327, 2490, 9001, 51, 217.97, 39365, 100, 100
2026/06/21 15:55:55.353, 2490, 9001, 51, 217.78, 39365, 100, 100
2026/06/21 15:55:58.379, 2490, 9001, 51, 217.72, 39365, 100, 100
2026/06/21 15:56:01.405, 2490, 9001, 51, 217.79, 39365, 100, 100
2026/06/21 15:56:04.429, 2490, 9001, 51, 217.73, 39365, 100, 100
2026/06/21 15:56:07.455, 2490, 9001, 51, 217.77, 39365, 100, 100
2026/06/21 15:56:10.482, 2490, 9001, 51, 217.69, 39365, 100, 100
2026/06/21 15:56:13.508, 2490, 9001, 51, 217.81, 39365, 100, 100
2026/06/21 15:56:16.532, 2490, 9001, 51, 217.71, 39365, 100, 100
2026/06/21 15:56:19.558, 2490, 9001, 51, 217.65, 39365, 100, 100
2026/06/21 15:56:22.586, 2490, 9001, 51, 217.73, 39365, 100, 100
2026/06/21 15:56:25.611, 2490, 9001, 50, 187.71, 39365, 99, 49
2026/06/21 15:56:28.638, 2490, 9001, 50, 215.93, 39365, 100, 100
2026/06/21 15:56:31.664, 2490, 9001, 50, 215.99, 39365, 100, 100
2026/06/21 15:56:34.689, 2490, 9001, 50, 215.93, 39365, 100, 100
2026/06/21 15:56:37.715, 2490, 9001, 50, 216.03, 39365, 100, 100
2026/06/21 15:56:40.741, 2490, 9001, 50, 215.91, 39365, 100, 100
2026/06/21 15:56:43.767, 2490, 9001, 50, 215.93, 39365, 100, 100
2026/06/21 15:56:46.792, 2490, 9001, 50, 215.85, 39365, 100, 100
2026/06/21 15:56:49.818, 2490, 9001, 50, 215.86, 39365, 100, 100
2026/06/21 15:56:52.843, 2490, 9001, 50, 215.57, 39365, 100, 100
2026/06/21 15:56:55.870, 2490, 9001, 50, 215.67, 39365, 100, 100
2026/06/21 15:56:58.896, 2490, 9001, 50, 215.71, 39365, 100, 100
2026/06/21 15:57:01.922, 2490, 9001, 50, 215.84, 39365, 100, 100
2026/06/21 15:57:04.945, 2490, 9001, 50, 215.74, 39365, 100, 100
2026/06/21 15:57:07.972, 2490, 9001, 50, 215.66, 39365, 100, 100
2026/06/21 15:57:10.998, 2490, 9001, 50, 215.74, 39365, 100, 100
2026/06/21 15:57:14.025, 2490, 9001, 50, 215.58, 39365, 100, 100
2026/06/21 15:57:17.050, 2490, 9001, 50, 215.40, 39365, 100, 100
2026/06/21 15:57:20.075, 2490, 9001, 50, 215.37, 39365, 100, 100
2026/06/21 15:57:23.100, 2490, 9001, 50, 215.63, 39365, 100, 100
2026/06/21 15:57:26.126, 2490, 9001, 49, 183.59, 39365, 100, 100
2026/06/21 15:57:29.153, 2490, 9001, 49, 215.55, 39365, 100, 100
2026/06/21 15:57:32.178, 2490, 9001, 49, 215.52, 39365, 100, 100
2026/06/21 15:57:35.203, 2490, 9001, 49, 215.52, 39365, 100, 100
2026/06/21 15:57:38.229, 2490, 9001, 49, 215.39, 39365, 100, 100
2026/06/21 15:57:41.254, 2490, 9001, 49, 215.37, 39365, 100, 100
2026/06/21 15:57:44.279, 2490, 9001, 49, 215.58, 39365, 100, 100
2026/06/21 15:57:47.304, 2490, 9001, 49, 215.50, 39365, 100, 100
2026/06/21 15:57:50.328, 2490, 9001, 49, 215.46, 39365, 100, 100
2026/06/21 15:57:53.354, 2490, 9001, 49, 215.35, 39365, 100, 100
2026/06/21 15:57:56.381, 2490, 9001, 49, 215.53, 39365, 100, 100
2026/06/21 15:57:59.406, 2490, 9001, 49, 215.48, 39365, 100, 100
2026/06/21 15:58:02.432, 2490, 9001, 49, 215.41, 39365, 100, 100
2026/06/21 15:58:05.459, 2490, 9001, 49, 215.54, 39365, 100, 100
2026/06/21 15:58:08.483, 2490, 9001, 49, 215.37, 39365, 100, 100
2026/06/21 15:58:11.510, 2490, 9001, 49, 215.37, 39365, 100, 100
2026/06/21 15:58:14.536, 2490, 9001, 49, 215.18, 39365, 100, 100
2026/06/21 15:58:17.561, 2490, 9001, 49, 215.29, 39365, 100, 100
2026/06/21 15:58:20.588, 2490, 9001, 49, 215.46, 39365, 100, 100
2026/06/21 15:58:23.613, 2490, 9001, 49, 215.31, 39365, 100, 100
2026/06/21 15:58:26.638, 2490, 9001, 49, 186.98, 39365, 100, 100
2026/06/21 15:58:29.664, 2490, 9001, 49, 215.34, 39365, 100, 100
2026/06/21 15:58:32.690, 2490, 9001, 49, 214.96, 39365, 100, 100
2026/06/21 15:58:35.716, 2490, 9001, 49, 215.44, 39365, 100, 100
2026/06/21 15:58:38.741, 2490, 9001, 49, 215.23, 39365, 100, 100
2026/06/21 15:58:41.768, 2490, 9001, 49, 215.35, 39365, 100, 100
2026/06/21 15:58:44.794, 2490, 9001, 49, 215.15, 39365, 100, 100
2026/06/21 15:58:47.820, 2490, 9001, 49, 215.26, 39365, 100, 100
2026/06/21 15:58:50.847, 2490, 9001, 49, 215.42, 39365, 100, 100
2026/06/21 15:58:53.875, 2490, 9001, 49, 215.32, 39365, 100, 100
2026/06/21 15:58:56.899, 2490, 9001, 49, 215.28, 39365, 100, 100
2026/06/21 15:58:59.924, 2490, 9001, 49, 215.47, 39365, 100, 100
2026/06/21 15:59:02.950, 2490, 9001, 49, 215.31, 39365, 100, 100


==> anc/results/raw/l40_sustained_saturation_20260621T115424Z/manifest.json <==
{
  "commands": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "30",
        "1",
        "0"
      ],
      "mode": "memory",
      "result_sha256": "1bfb88cee41b2eea93c541766fec917e3fd0ef899d260d2d28a444e4179540af",
      "stderr": "",
      "telemetry_sha256": "eb94e9b221d209a15a006cfe3ff55ee291cfb7b75ac1d9a9c36d2454c8dcf4ab",
      "wall_seconds": 30.851364659145474
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/memory_saturation",
        "40",
        "30",
        "512",
        "0"
      ],
      "mode": "balanced",
      "result_sha256": "5b9cca9bbebfabf9b810af1cb7023bf54d7f46946a04d0b17b4f5e7567405ec5",
      "stderr": "",
      "telemetry_sha256": "87fa3fa00a3c629123b34e9514e68fb03497d4f3bf2a45d7f7a316d63fcaa164",
      "wall_seconds": 31.80195516301319
    }
  ],
  "completed_utc": "20260621T115526Z",
  "config": {
    "campaign": "l40_sustained_saturation",
    "duration_seconds": 30,
    "modes": [
      {
        "fma_iterations": 1,
        "name": "memory"
      },
      {
        "fma_iterations": 512,
        "name": "balanced"
      }
    ],
    "working_set_gib": 40
  },
  "config_sha256": "02381e51e44803fc92dfbddb1b0b550a23c1f1de8856f0d93b6460893d69d974",
  "run_id": "l40_sustained_saturation_20260621T115424Z",
  "schema_version": 1,
  "source_sha256": {
    "scripts/run_saturation.py": "9d77f10b958f65d6f7ccdf29696bad73526b98c41c513b58c447a1ef4f0dffe3",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T115424Z"
}


==> anc/results/raw/l40_sustained_saturation_20260621T115424Z/saturation_balanced.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,512,241.604614258,355.536860022,45.5087180828
1,42949672960,512,254.367736816,337.697488664,43.225278549
2,42949672960,512,240.165634155,357.667100133,45.7813888171
3,42949672960,512,235.361282349,364.96804004,46.7159091251
4,42949672960,512,240.541702271,357.10791563,45.7098132007
5,42949672960,512,250.017791748,343.572932628,43.9773353764
6,42949672960,512,243.015686035,353.472433494,45.2444714872
7,42949672960,512,235.44934082,364.831541344,46.6984372921
8,42949672960,512,242.437057495,354.316072005,45.3524572166
9,42949672960,512,252.198791504,340.601734877,43.5970220642
10,42949672960,512,246.536193848,348.424888773,44.598385763
11,42949672960,512,238.233383179,360.568047911,46.1527101326
12,42949672960,512,241.865722656,355.153036886,45.4595887214
13,42949672960,512,249.573379517,344.184728701,44.0556452738
14,42949672960,512,245.417953491,350.012477482,44.8015971177
15,42949672960,512,239.663101196,358.417067505,45.8773846407
16,42949672960,512,245.312408447,350.163069466,44.8208728917
17,42949672960,512,250.517501831,342.887603829,43.8896132901
18,42949672960,512,245.419006348,350.010975916,44.8014049172
19,42949672960,512,240.436218262,357.264585764,45.7298669778
20,42949672960,512,241.789764404,355.264608209,45.4738698507
21,42949672960,512,247.138076782,347.576330764,44.4897703378
22,42949672960,512,245.681152344,349.637508212,44.7536010511
23,42949672960,512,241.29536438,355.992524518,45.5670431383
24,42949672960,512,244.545532227,351.261154264,44.9614277458
25,42949672960,512,247.547683716,347.001210557,44.4161549513
26,42949672960,512,245.657592773,349.671039882,44.7578931049
27,42949672960,512,242.721633911,353.900657868,45.2992842071
28,42949672960,512,241.494812012,355.698514616,45.5294098708
29,42949672960,512,242.468856812,354.269604145,45.3465093305
30,42949672960,512,242.469894409,354.268088124,45.3463152799
31,42949672960,512,241.066757202,356.330117503,45.6102550404
32,42949672960,512,242.882553101,353.666184843,45.2692716599
33,42949672960,512,244.134918213,351.851945428,45.0370490147
34,42949672960,512,245.593093872,349.76287226,44.7696476493
35,42949672960,512,246.434494019,348.568678513,44.6167908496
36,42949672960,512,244.191238403,351.770794406,45.0266616839
37,42949672960,512,244.970489502,350.651811549,44.8834318783
38,42949672960,512,245.987335205,349.202310958,44.6978958026
39,42949672960,512,244.59564209,351.189192032,44.9522165801
40,42949672960,512,246.740997314,348.135684199,44.5613675775
41,42949672960,512,250.43788147,342.99661623,43.9035668775
42,42949672960,512,250.913787842,342.346057022,43.8202952988
43,42949672960,512,247.921600342,346.477861556,44.3491662792
44,42949672960,512,247.132156372,347.58465746,44.4908361549
45,42949672960,512,248.965118408,345.025626358,44.1632801738
46,42949672960,512,249.873153687,343.771808426,44.0027914786
47,42949672960,512,250.307556152,343.175201102,43.9264257411
48,42949672960,512,249.882339478,343.759171215,44.0011739155
49,42949672960,512,251.371520996,341.722664443,43.7405010488
50,42949672960,512,252.092422485,340.745449915,43.6154175892
51,42949672960,512,251.373565674,341.719884864,43.7401452626
52,42949672960,512,251.281082153,341.845654213,43.7562437392
53,42949672960,512,250.529785156,342.870792255,43.8874614086
54,42949672960,512,252.360702515,340.383209684,43.5690508395
55,42949672960,512,249.233413696,344.654212475,44.1157391968
56,42949672960,512,252.154556274,340.661486309,43.6046702475
57,42949672960,512,250.698745728,342.639711542,43.8578830774
58,42949672960,512,250.696899414,342.642234989,43.8582060786
59,42949672960,512,248.928253174,345.076723212,44.1698205711
60,42949672960,512,247.688186646,346.804371591,44.3909595636
61,42949672960,512,247.913467407,346.489227949,44.3506211774
62,42949672960,512,247.089157104,347.645145285,44.4985785965
63,42949672960,512,247.69229126,346.798624548,44.3902239421
64,42949672960,512,251.977722168,340.900557323,43.6352713373
65,42949672960,512,249.682937622,344.033704257,44.036314145
66,42949672960,512,250.547973633,342.845901623,43.8842754078
67,42949672960,512,251.972610474,340.907473072,43.6361565533
68,42949672960,512,252.361724854,340.381830762,43.5688743376
69,42949672960,512,250.089477539,343.474450686,43.9647296878
70,42949672960,512,250.08026123,343.487108888,43.9663499377
71,42949672960,512,251.034622192,342.181270336,43.799202603
72,42949672960,512,253.130523682,339.348035435,43.4365485357
73,42949672960,512,254.625793457,337.355241014,43.1814708498
74,42949672960,512,254.628860474,337.351177554,43.1809507269
75,42949672960,512,253.366119385,339.032488356,43.3961585095
76,42949672960,512,253.767425537,338.496344589,43.3275321074
77,42949672960,512,251.651046753,341.343090078,43.69191553
78,42949672960,512,250.789886475,342.515191212,43.8419444752
79,42949672960,512,251.259902954,341.874469066,43.7599320404
80,42949672960,512,253.472763062,338.889847108,43.3779004298
81,42949672960,512,252.806137085,339.783467721,43.4922838683
82,42949672960,512,252.313598633,340.446755091,43.5771846517
83,42949672960,512,251.639801025,341.358344626,43.6938681121
84,42949672960,512,252.526596069,340.159600046,43.5404288059
85,42949672960,512,253.345794678,339.059687291,43.3996399733
86,42949672960,512,253.144058228,339.329891926,43.4342261665
87,42949672960,512,253.135879517,339.340855528,43.4356295076
88,42949672960,512,253.892486572,338.329609827,43.3061900579
89,42949672960,512,252.371963501,340.368021584,43.5671067627
90,42949672960,512,251.230209351,341.914876169,43.7651041496
91,42949672960,512,251.160583496,342.00966061,43.777236558
92,42949672960,512,252.856323242,339.716028528,43.4836516516
93,42949672960,512,254.578720093,337.417620329,43.1894554021
94,42949672960,512,251.650009155,341.344497496,43.6920956795
95,42949672960,512,252.609466553,340.048008067,43.5261450325
96,42949672960,512,253.688827515,338.601217726,43.340955869
97,42949672960,512,256.0809021,335.438313501,42.9361041281
98,42949672960,512,255.577087402,336.099557253,43.0207433284
99,42949672960,512,253.16444397,339.302567821,43.4307286811
100,42949672960,512,253.352966309,339.050089571,43.3984114651
101,42949672960,512,255.349761963,336.398770297,43.059042598
102,42949672960,512,255.169540405,336.636362567,43.0894544086
103,42949672960,512,254.3646698,337.701560471,43.2257997402
104,42949672960,512,254.772354126,337.161173608,43.1566302218
105,42949672960,512,256.534515381,334.84517977,42.8601830106
106,42949672960,512,255.987716675,335.560420773,42.9517338589
107,42949672960,512,255.407104492,336.323243986,43.0493752303
108,42949672960,512,256.903167725,334.364681762,42.7986792656
109,42949672960,512,257.520629883,333.562969146,42.6960600507
110,42949672960,512,253.882278442,338.343213426,43.3079313185
111,42949672960,512,253.559814453,338.773500467,43.3630080598
112,42949672960,512,254.548995972,337.457021161,43.1944987085
113,42949672960,512,256.30090332,335.150383035,42.8992490285
114,42949672960,512,253.424636841,338.95420347,43.3861380441
115,42949672960,512,253.580093384,338.746408576,43.3595402977
116,42949672960,512,256.013305664,335.526880906,42.947440756
117,42949672960,512,256.314239502,335.132944962,42.8970169551
118,42949672960,512,252.35559082,340.390104458,43.5699333707
119,42949672960,512,253.162490845,339.305185509,43.4310637452
120,42949672960,512,253.448196411,338.92269559,43.3821050355


==> anc/results/raw/l40_sustained_saturation_20260621T115424Z/saturation_memory.csv <==
pass,working_set_bytes,fma_iterations,elapsed_ms,effective_gb_per_s,tflop_per_s
0,42949672960,1,143.926269531,596.828822145,0.149207205536
1,42949672960,1,143.814651489,597.292035481,0.14932300887
2,42949672960,1,143.761154175,597.51430359,0.149378575897
3,42949672960,1,143.700927734,597.764727579,0.149441181895
4,42949672960,1,143.820800781,597.26649729,0.149316624322
5,42949672960,1,143.764480591,597.500478331,0.149375119583
6,42949672960,1,143.752197266,597.5515335,0.149387883375
7,42949672960,1,143.940612793,596.769349895,0.149192337474
8,42949672960,1,143.818649292,597.27543224,0.14931885806
9,42949672960,1,143.738876343,597.606911266,0.149401727816
10,42949672960,1,143.737762451,597.611542403,0.149402885601
11,42949672960,1,143.726593018,597.657984626,0.149414496156
12,42949672960,1,143.941635132,596.765111368,0.149191277842
13,42949672960,1,143.648773193,597.981757939,0.149495439485
14,42949672960,1,143.964157104,596.671752523,0.149167938131
15,42949672960,1,143.811584473,597.304773708,0.149326193427
16,42949672960,1,143.869949341,597.062460323,0.149265615081
17,42949672960,1,143.837188721,597.198448357,0.149299612089
18,42949672960,1,143.826950073,597.240961282,0.14931024032
19,42949672960,1,143.832061768,597.219735742,0.149304933935
20,42949672960,1,143.717147827,597.697263122,0.149424315781
21,42949672960,1,143.855621338,597.121927674,0.149280481918
22,42949672960,1,143.761062622,597.51468411,0.149378671028
23,42949672960,1,143.812454224,597.30116132,0.14932529033
24,42949672960,1,143.949829102,596.731142066,0.149182785517
25,42949672960,1,143.823867798,597.253760695,0.149313440174
26,42949672960,1,143.75340271,597.54652273,0.149386630683
27,42949672960,1,143.82182312,597.262251698,0.149315562924
28,42949672960,1,144.004089355,596.50629579,0.149126573947
29,42949672960,1,143.817733765,597.279234427,0.149319808607
30,42949672960,1,143.672317505,597.883763635,0.149470940909
31,42949672960,1,143.903427124,596.923559339,0.149230889835
32,42949672960,1,143.850494385,597.143209604,0.149285802401
33,42949672960,1,143.763458252,597.50472731,0.149376181828
34,42949672960,1,143.893508911,596.964703759,0.14924117594
35,42949672960,1,143.697921753,597.777232072,0.149444308018
36,42949672960,1,143.849533081,597.147200134,0.149286800034
37,42949672960,1,143.783935547,597.419632404,0.149354908101
38,42949672960,1,143.873031616,597.049669108,0.149262417277
39,42949672960,1,144.003067017,596.510530641,0.14912763266
40,42949672960,1,143.816452026,597.284557571,0.149321139393
41,42949672960,1,143.751174927,597.555783205,0.149388945801
42,42949672960,1,144.091140747,596.145921773,0.149036480443
43,42949672960,1,143.792129517,597.385588549,0.149346397137
44,42949672960,1,143.885314941,596.998699659,0.149249674915
45,42949672960,1,143.828994751,597.232470885,0.149308117721
46,42949672960,1,143.748092651,597.568596116,0.149392149029
47,42949672960,1,143.788024902,597.40264169,0.149350660422
48,42949672960,1,143.742980957,597.589846461,0.149397461615
49,42949672960,1,143.811264038,597.306104599,0.14932652615
50,42949672960,1,143.782684326,597.424831248,0.149356207812
51,42949672960,1,143.800323486,597.351548574,0.149337887143
52,42949672960,1,143.878082275,597.02871043,0.149257177607
53,42949672960,1,143.785980225,597.411136926,0.149352784231
54,42949672960,1,143.835128784,597.207001141,0.149301750285
55,42949672960,1,143.787002563,597.406889278,0.149351722319
56,42949672960,1,143.784667969,597.41658922,0.149354147305
57,42949672960,1,143.923202515,596.841540621,0.149210385155
58,42949672960,1,143.759002686,597.523245956,0.149380811489
59,42949672960,1,143.817733765,597.279234427,0.149319808607
60,42949672960,1,143.642623901,598.007357336,0.149501839334
61,42949672960,1,143.831832886,597.220686107,0.149305171527
62,42949672960,1,143.720230103,597.684444693,0.149421111173
63,42949672960,1,143.726593018,597.657984626,0.149414496156
64,42949672960,1,143.635452271,598.03721548,0.14950930387
65,42949672960,1,143.774627686,597.458308902,0.149364577225
66,42949672960,1,143.758331299,597.526036536,0.149381509134
67,42949672960,1,143.82572937,597.246030291,0.149311507573
68,42949672960,1,143.702011108,597.760221012,0.149440055253
69,42949672960,1,143.748794556,597.565678276,0.149391419569
70,42949672960,1,143.757598877,597.529080835,0.149382270209
71,42949672960,1,143.73274231,597.632415132,0.149408103783
72,42949672960,1,143.799301147,597.355795435,0.149338948859
73,42949672960,1,143.770629883,597.474922312,0.149368730578
74,42949672960,1,143.957061768,596.701161202,0.149175290301
75,42949672960,1,143.904891968,596.917483106,0.149229370776
76,42949672960,1,143.796218872,597.368599771,0.149342149943
77,42949672960,1,143.88633728,596.994457873,0.149248614468
78,42949672960,1,143.729660034,597.645231329,0.149411307832
79,42949672960,1,143.451141357,598.805594066,0.149701398517
80,42949672960,1,143.715591431,597.703736003,0.149425934001
81,42949672960,1,143.728515625,597.649989958,0.14941249749
82,42949672960,1,143.804412842,597.334561732,0.149333640433
83,42949672960,1,143.816711426,597.28348026,0.149320870065
84,42949672960,1,143.824890137,597.249515284,0.149312378821
85,42949672960,1,143.768569946,597.483483018,0.149370870754
86,42949672960,1,143.75932312,597.521914097,0.149380478524
87,42949672960,1,143.650817871,597.973246467,0.149493311617
88,42949672960,1,143.762435913,597.50897635,0.149377244087
89,42949672960,1,143.733596802,597.628862224,0.149407215556
90,42949672960,1,144.11555481,596.044930983,0.149011232746
91,42949672960,1,143.809310913,597.314216824,0.149328554206
92,42949672960,1,143.859710693,597.104953889,0.149276238472
93,42949672960,1,143.776763916,597.449431886,0.149362357971
94,42949672960,1,143.867904663,597.070945887,0.149267736472
95,42949672960,1,143.742843628,597.590417387,0.149397604347
96,42949672960,1,143.734786987,597.623913601,0.1494059784
97,42949672960,1,143.815673828,597.287789526,0.149321947382
98,42949672960,1,143.930374146,596.811801748,0.149202950437
99,42949672960,1,143.803390503,597.338808352,0.149334702088
100,42949672960,1,143.74269104,597.59105175,0.149397762938
101,42949672960,1,143.75730896,597.530285879,0.14938257147
102,42949672960,1,143.848571777,597.151190719,0.14928779768
103,42949672960,1,143.791107178,597.389835895,0.149347458974
104,42949672960,1,143.856643677,597.117684137,0.149279421034
105,42949672960,1,143.694854736,597.789991003,0.149447497751
106,42949672960,1,143.843322754,597.172981515,0.149293245379
107,42949672960,1,143.851516724,597.138965764,0.149284741441
108,42949672960,1,143.843551636,597.172031302,0.149293007825
109,42949672960,1,143.653884888,597.960479712,0.149490119928
110,42949672960,1,143.946746826,596.743919637,0.149185979909
111,42949672960,1,143.707138062,597.73889508,0.14943472377
112,42949672960,1,143.846054077,597.161642501,0.149290410625
113,42949672960,1,143.6927948,597.79856074,0.149449640185
114,42949672960,1,143.891494751,596.973059934,0.149243264984
115,42949672960,1,143.865859985,597.079431692,0.149269857923
116,42949672960,1,143.709182739,597.73039052,0.14943259763
117,42949672960,1,143.508453369,598.566453079,0.14964161327
118,42949672960,1,143.781890869,597.428128123,0.149357032031
119,42949672960,1,143.782913208,597.423880233,0.149355970058
120,42949672960,1,143.7890625,597.398330767,0.149349582692
121,42949672960,1,143.794174194,597.377094039,0.14934427351
122,42949672960,1,143.77154541,597.471117633,0.149367779408
123,42949672960,1,143.811584473,597.304773708,0.149326193427
124,42949672960,1,143.908935547,596.900710811,0.149225177703
125,42949672960,1,143.93548584,596.7906067,0.149197651675
126,42949672960,1,143.788024902,597.40264169,0.149350660422
127,42949672960,1,143.902526855,596.927293753,0.149231823438
128,42949672960,1,143.633407593,598.045728773,0.149511432193
129,42949672960,1,143.757217407,597.53066642,0.149382666605
130,42949672960,1,143.814651489,597.292035481,0.14932300887
131,42949672960,1,143.836166382,597.202693042,0.14930067326
132,42949672960,1,143.781890869,597.428128123,0.149357032031
133,42949672960,1,143.801345825,597.347301773,0.149336825443
134,42949672960,1,143.68460083,597.832651681,0.14945816292
135,42949672960,1,143.748199463,597.568152095,0.149392038024
136,42949672960,1,143.903747559,596.922230153,0.149230557538
137,42949672960,1,143.773696899,597.462176827,0.149365544207
138,42949672960,1,143.850494385,597.143209604,0.149285802401
139,42949672960,1,143.869949341,597.062460323,0.149265615081
140,42949672960,1,143.758300781,597.526163381,0.149381540845
141,42949672960,1,143.7890625,597.398330767,0.149349582692
142,42949672960,1,143.892486572,596.968945122,0.14924223628
143,42949672960,1,143.827972412,597.236716053,0.149309179013
144,42949672960,1,143.748092651,597.568596116,0.149392149029
145,42949672960,1,143.776550293,597.450319576,0.149362579894
146,42949672960,1,143.665145874,597.913609438,0.14947840236
147,42949672960,1,143.740921021,597.598410461,0.149399602615
148,42949672960,1,143.753219604,597.547283854,0.149386820964
149,42949672960,1,143.805435181,597.330315173,0.149332578793
150,42949672960,1,143.874053955,597.045426598,0.14926135665
151,42949672960,1,143.889404297,596.981732878,0.14924543322
152,42949672960,1,143.911941528,596.888242961,0.14922206074
153,42949672960,1,143.723526001,597.670738466,0.149417684617
154,42949672960,1,143.827972412,597.236716053,0.149309179013
155,42949672960,1,143.909881592,596.896786863,0.149224196716
156,42949672960,1,143.709182739,597.73039052,0.14943259763
157,42949672960,1,143.709060669,597.730898248,0.149432724562
158,42949672960,1,143.901702881,596.930711731,0.149232677933
159,42949672960,1,143.774719238,597.457928453,0.149364482113
160,42949672960,1,143.750137329,597.560096401,0.1493900241
161,42949672960,1,143.95085144,596.726904082,0.14918172602
162,42949672960,1,143.93548584,596.7906067,0.149197651675
163,42949672960,1,143.730331421,597.642439635,0.149410609909
164,42949672960,1,143.76550293,597.496229412,0.149374057353
165,42949672960,1,143.770629883,597.474922312,0.149368730578
166,42949672960,1,143.827682495,597.237919918,0.149309479979
167,42949672960,1,143.715011597,597.706147504,0.149426536876
168,42949672960,1,143.666183472,597.909291138,0.149477322784
169,42949672960,1,143.736740112,597.615792962,0.149403948241
170,42949672960,1,143.867736816,597.071642474,0.149267910619
171,42949672960,1,143.788024902,597.40264169,0.149350660422
172,42949672960,1,143.871963501,597.054101645,0.149263525411
173,42949672960,1,143.746047974,597.577096073,0.149394274018
174,42949672960,1,143.836166382,597.202693042,0.14930067326
175,42949672960,1,143.682785034,597.840206811,0.149460051703
176,42949672960,1,143.929504395,596.815408219,0.149203852055
177,42949672960,1,143.717376709,597.69631124,0.14942407781
178,42949672960,1,143.77456665,597.458562535,0.149364640634
179,42949672960,1,143.718399048,597.692059535,0.149423014884
180,42949672960,1,143.841506958,597.180519981,0.149295129995
181,42949672960,1,143.772674561,597.466425262,0.149366606315
182,42949672960,1,143.824890137,597.249515284,0.149312378821
183,42949672960,1,143.845184326,597.165253202,0.1492913133
184,42949672960,1,143.818756104,597.274988654,0.149318747164
185,42949672960,1,143.587295532,598.237786996,0.149559446749
186,42949672960,1,143.966461182,596.662203231,0.149165550808
187,42949672960,1,143.866882324,597.07518876,0.14926879719
188,42949672960,1,143.928314209,596.820343461,0.149205085865
189,42949672960,1,143.710205078,597.72613833,0.149431534583
190,42949672960,1,143.788803101,597.399408492,0.149349852123
191,42949672960,1,143.965179443,596.667515382,0.149166878846
192,42949672960,1,143.942657471,596.760872902,0.149190218225
193,42949672960,1,143.526016235,598.493208222,0.149623302055
194,42949672960,1,143.854598999,597.126171271,0.149281542818
195,42949672960,1,143.792129517,597.385588549,0.149346397137
196,42949672960,1,143.76550293,597.496229412,0.149374057353
197,42949672960,1,143.755264282,597.538784746,0.149384696186
198,42949672960,1,143.739135742,597.605832792,0.149401458198
199,42949672960,1,143.807495117,597.321758855,0.149330439714
200,42949672960,1,143.883270264,597.00718341,0.149251795853
201,42949672960,1,143.764480591,597.500478331,0.149375119583
202,42949672960,1,143.785949707,597.411263722,0.149352815931
203,42949672960,1,143.679428101,597.85417478,0.149463543695
204,42949672960,1,143.69078064,597.806940276,0.149451735069
205,42949672960,1,143.721466064,597.679304784,0.149419826196
206,42949672960,1,143.97644043,596.620847575,0.149155211894
207,42949672960,1,143.712249756,597.717634133,0.149429408533
208,42949672960,1,143.783935547,597.419632404,0.149354908101


==> anc/results/raw/l40_sustained_saturation_20260621T115424Z/telemetry_balanced.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 11:54:55.137, P0, 100, 100, 1, 46068, 2490, 9001, 39, 188.65
2026/06/21 11:54:55.825, P0, 100, 9, 41395, 46068, 2490, 9001, 38, 129.54
2026/06/21 11:54:56.349, P0, 100, 64, 41395, 46068, 1560, 9001, 46, 206.16
2026/06/21 11:54:56.874, P0, 100, 61, 41395, 46068, 1395, 9001, 47, 296.65
2026/06/21 11:54:57.397, P0, 100, 64, 41395, 46068, 1500, 9001, 48, 300.21
2026/06/21 11:54:57.919, P0, 100, 60, 41395, 46068, 1410, 9001, 48, 298.73
2026/06/21 11:54:58.442, P0, 100, 64, 41395, 46068, 1485, 9001, 48, 300.93
2026/06/21 11:54:58.966, P0, 100, 59, 41395, 46068, 1395, 9001, 49, 298.64
2026/06/21 11:54:59.489, P0, 100, 63, 41395, 46068, 1485, 9001, 49, 299.21
2026/06/21 11:55:00.012, P0, 100, 59, 41395, 46068, 1425, 9001, 49, 298.66
2026/06/21 11:55:00.535, P0, 100, 63, 41395, 46068, 1485, 9001, 50, 300.26
2026/06/21 11:55:01.057, P0, 100, 59, 41395, 46068, 1425, 9001, 50, 299.62
2026/06/21 11:55:01.579, P0, 100, 63, 41395, 46068, 1455, 9001, 50, 299.58
2026/06/21 11:55:02.101, P0, 100, 60, 41395, 46068, 1425, 9001, 50, 299.79
2026/06/21 11:55:02.625, P0, 100, 61, 41395, 46068, 1425, 9001, 51, 300.30
2026/06/21 11:55:03.148, P0, 100, 60, 41395, 46068, 1455, 9001, 51, 300.05
2026/06/21 11:55:03.672, P0, 100, 62, 41395, 46068, 1470, 9001, 51, 299.42
2026/06/21 11:55:04.195, P0, 100, 61, 41395, 46068, 1500, 9001, 51, 299.90
2026/06/21 11:55:04.719, P0, 100, 61, 41395, 46068, 1470, 9001, 51, 299.95
2026/06/21 11:55:05.241, P0, 100, 61, 41395, 46068, 1425, 9001, 52, 300.26
2026/06/21 11:55:05.764, P0, 100, 61, 41395, 46068, 1425, 9001, 52, 298.54
2026/06/21 11:55:06.285, P0, 100, 61, 41395, 46068, 1425, 9001, 52, 298.83
2026/06/21 11:55:06.808, P0, 100, 59, 41395, 46068, 1395, 9001, 52, 299.63
2026/06/21 11:55:07.331, P0, 100, 60, 41395, 46068, 1410, 9001, 52, 299.99
2026/06/21 11:55:07.855, P0, 100, 59, 41395, 46068, 1440, 9001, 53, 300.36
2026/06/21 11:55:08.376, P0, 100, 60, 41395, 46068, 1440, 9001, 53, 300.32
2026/06/21 11:55:08.898, P0, 100, 59, 41395, 46068, 1410, 9001, 53, 300.12
2026/06/21 11:55:09.420, P0, 100, 59, 41395, 46068, 1410, 9001, 53, 300.32
2026/06/21 11:55:09.942, P0, 100, 59, 41395, 46068, 1410, 9001, 53, 300.37
2026/06/21 11:55:10.465, P0, 100, 59, 41395, 46068, 1380, 9001, 54, 300.31
2026/06/21 11:55:10.988, P0, 100, 60, 41395, 46068, 1395, 9001, 54, 300.34
2026/06/21 11:55:11.511, P0, 100, 60, 41395, 46068, 1410, 9001, 54, 300.33
2026/06/21 11:55:12.034, P0, 100, 61, 41395, 46068, 1410, 9001, 54, 300.21
2026/06/21 11:55:12.556, P0, 100, 59, 41395, 46068, 1410, 9001, 54, 299.91
2026/06/21 11:55:13.078, P0, 100, 60, 41395, 46068, 1425, 9001, 54, 299.95
2026/06/21 11:55:13.602, P0, 100, 59, 41395, 46068, 1410, 9001, 55, 299.80
2026/06/21 11:55:14.123, P0, 100, 60, 41395, 46068, 1425, 9001, 55, 299.91
2026/06/21 11:55:14.646, P0, 100, 58, 41395, 46068, 1395, 9001, 55, 299.95
2026/06/21 11:55:15.170, P0, 100, 59, 41395, 46068, 1395, 9001, 55, 300.04
2026/06/21 11:55:15.693, P0, 100, 59, 41395, 46068, 1395, 9001, 55, 299.26
2026/06/21 11:55:16.215, P0, 100, 60, 41395, 46068, 1395, 9001, 55, 299.52
2026/06/21 11:55:16.738, P0, 100, 59, 41395, 46068, 1395, 9001, 56, 299.78
2026/06/21 11:55:17.260, P0, 100, 59, 41395, 46068, 1395, 9001, 56, 299.74
2026/06/21 11:55:17.783, P0, 100, 59, 41395, 46068, 1380, 9001, 56, 299.87
2026/06/21 11:55:18.307, P0, 100, 59, 41395, 46068, 1380, 9001, 56, 299.95
2026/06/21 11:55:18.831, P0, 100, 60, 41395, 46068, 1380, 9001, 56, 299.79
2026/06/21 11:55:19.354, P0, 100, 59, 41395, 46068, 1410, 9001, 56, 299.82
2026/06/21 11:55:19.878, P0, 100, 59, 41395, 46068, 1395, 9001, 56, 299.53
2026/06/21 11:55:20.401, P0, 100, 59, 41395, 46068, 1395, 9001, 57, 298.78
2026/06/21 11:55:20.923, P0, 100, 59, 41395, 46068, 1380, 9001, 57, 298.62
2026/06/21 11:55:21.446, P0, 100, 59, 41395, 46068, 1395, 9001, 57, 299.45
2026/06/21 11:55:21.968, P0, 100, 58, 41395, 46068, 1395, 9001, 57, 300.24
2026/06/21 11:55:22.489, P0, 100, 59, 41395, 46068, 1410, 9001, 57, 300.26
2026/06/21 11:55:23.012, P0, 100, 57, 41395, 46068, 1410, 9001, 57, 299.39
2026/06/21 11:55:23.534, P0, 100, 59, 41395, 46068, 1410, 9001, 57, 299.27
2026/06/21 11:55:24.057, P0, 100, 58, 41395, 46068, 1380, 9001, 57, 299.84
2026/06/21 11:55:24.579, P0, 100, 59, 41395, 46068, 1380, 9001, 57, 300.11
2026/06/21 11:55:25.101, P0, 100, 58, 41395, 46068, 1395, 9001, 58, 300.20
2026/06/21 11:55:25.624, P0, 100, 59, 41395, 46068, 1380, 9001, 58, 299.56
2026/06/21 11:55:26.145, P0, 100, 58, 41395, 46068, 1395, 9001, 58, 299.53
2026/06/21 11:55:26.668, P0, 100, 59, 41395, 46068, 1380, 9001, 58, 299.73


==> anc/results/raw/l40_sustained_saturation_20260621T115424Z/telemetry_memory.csv <==
timestamp,pstate,gpu_util_percent,memory_util_percent,memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,temperature_c,power_w
2026/06/21 11:54:24.267, P8, 0, 0, 1, 46068, 210, 405, 27, 33.43
2026/06/21 11:54:24.839, P0, 100, 100, 41395, 46068, 2490, 9001, 30, 75.13
2026/06/21 11:54:25.363, P0, 100, 100, 41395, 46068, 2490, 9001, 31, 167.53
2026/06/21 11:54:25.890, P0, 100, 100, 41395, 46068, 2490, 9001, 32, 194.62
2026/06/21 11:54:26.415, P0, 100, 100, 41395, 46068, 2490, 9001, 32, 195.02
2026/06/21 11:54:26.943, P0, 100, 100, 41395, 46068, 2490, 9001, 32, 195.43
2026/06/21 11:54:27.467, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 195.21
2026/06/21 11:54:27.991, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 195.70
2026/06/21 11:54:28.515, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 195.87
2026/06/21 11:54:29.042, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 196.01
2026/06/21 11:54:29.569, P0, 100, 100, 41395, 46068, 2490, 9001, 33, 196.30
2026/06/21 11:54:30.093, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 196.02
2026/06/21 11:54:30.617, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.74
2026/06/21 11:54:31.143, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.92
2026/06/21 11:54:31.670, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 196.28
2026/06/21 11:54:32.195, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 196.38
2026/06/21 11:54:32.719, P0, 100, 100, 41395, 46068, 2490, 9001, 34, 195.16
2026/06/21 11:54:33.243, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 193.93
2026/06/21 11:54:33.768, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 194.04
2026/06/21 11:54:34.293, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 194.36
2026/06/21 11:54:34.818, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 194.18
2026/06/21 11:54:35.343, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 193.91
2026/06/21 11:54:35.868, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 194.08
2026/06/21 11:54:36.391, P0, 100, 100, 41395, 46068, 2490, 9001, 35, 194.03
2026/06/21 11:54:36.915, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 194.24
2026/06/21 11:54:37.440, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 194.74
2026/06/21 11:54:37.965, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 194.91
2026/06/21 11:54:38.492, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 195.06
2026/06/21 11:54:39.020, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 195.10
2026/06/21 11:54:39.543, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 195.55
2026/06/21 11:54:40.068, P0, 100, 100, 41395, 46068, 2490, 9001, 36, 195.49
2026/06/21 11:54:40.592, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.07
2026/06/21 11:54:41.119, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.42
2026/06/21 11:54:41.643, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.33
2026/06/21 11:54:42.169, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.36
2026/06/21 11:54:42.695, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.85
2026/06/21 11:54:43.222, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.65
2026/06/21 11:54:43.747, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.50
2026/06/21 11:54:44.272, P0, 100, 100, 41395, 46068, 2490, 9001, 37, 195.63
2026/06/21 11:54:44.796, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 196.04
2026/06/21 11:54:45.322, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 196.02
2026/06/21 11:54:45.847, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 195.68
2026/06/21 11:54:46.374, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 195.97
2026/06/21 11:54:46.900, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 196.09
2026/06/21 11:54:47.425, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 196.30
2026/06/21 11:54:47.952, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 196.14
2026/06/21 11:54:48.479, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 195.97
2026/06/21 11:54:49.004, P0, 100, 100, 41395, 46068, 2490, 9001, 38, 196.39
2026/06/21 11:54:49.529, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.55
2026/06/21 11:54:50.054, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.45
2026/06/21 11:54:50.581, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.83
2026/06/21 11:54:51.108, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.92
2026/06/21 11:54:51.631, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.87
2026/06/21 11:54:52.156, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.87
2026/06/21 11:54:52.682, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.81
2026/06/21 11:54:53.208, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.79
2026/06/21 11:54:53.734, P0, 100, 100, 41395, 46068, 2490, 9001, 39, 196.87
2026/06/21 11:54:54.258, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 197.37
2026/06/21 11:54:54.782, P0, 100, 100, 41395, 46068, 2490, 9001, 40, 197.40


==> anc/results/raw/l40b_oracle_20260621T155730Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "65bd33e27c1df150360de48834863f22",
  "compute_capability": "8.9",
  "driver_version_encoded": 12080,
  "runtime_version_encoded": 12080,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47676129280,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 193,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40b_oracle_20260621T155730Z/manifest.json <==
{
  "completed_utc": "20260621T155846Z",
  "config": {
    "campaign": "l40b_oracle",
    "description": "Labeled 32-probe fingerprints on the second L40, same bank/protocol as the first L40 oracle (A=256), for same-model device fingerprinting.",
    "runs": [
      {
        "arena_mib": 16,
        "measured": 256,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a256",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 304,
        "shots": 500,
        "warm": 24
      }
    ]
  },
  "config_path": "config/oracle_l40b.json",
  "device": 0,
  "outputs": {
    "device_info.json": "18a9f2cfdfc855e8e28389d2df87df6914ef2a78454bbadd899bb1e3caf3eca7",
    "topology_fp_a256.csv": "0601492ac10ad74fbbfa982c8c01d4d54c9f9012d7dfd3b7b0a8d4f4400dc55b"
  },
  "platform": "Linux-5.15.0-170-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40b_oracle_20260621T155730Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "fingerprint",
        "16",
        "0",
        "256",
        "32",
        "24",
        "256",
        "500",
        "304",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 256,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a256",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 304,
        "shots": 500,
        "warm": 24
      },
      "name": "fp_a256",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 15:58:46.490, P0, 2490, 9001, 39, 92.55, 0\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 15:57:33.878, P0, 2370, 9001, 36, 76.11, 0\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "d1df5715cd5d87215fde855219dbf08086bb2cbe55376d1dca28e5b9e5ccaa66",
    "config/oracle_l40b.json": "4c3132c45c28d01e078dd51ab0293cbe8ea4fd764660f5ba9f253b3a07709854",
    "scripts/run_topology.py": "194a26895478a95bed383ecb1453ce45bba3b4993f98ac76ee51154f1fa003f0",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/l2_topology.cu": "5d06bf2bd350bf5f408e38532324d6c821ef38d05567de08e96ae74bd6c16620",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b",
    "src/placement_sched.cu": "33c92424ce86a4e3ae61715cb8025a598925087d5e58e75bd7548a7ece7b8488",
    "src/topology_stability.cu": "951a61512f188ed5219b3c278d9157dc5486bee5ca17a917542998b86c4d8c84"
  },
  "started_utc": "20260621T155730Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"43 bits physical, 48 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"AuthenticAMD\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"AMD EPYC 7402 24-Core Processor\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"23\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"49\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"0\"\n      },{\n         \"field\": \"Frequency boost:\",\n         \"data\": \"enabled\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"60%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"2800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"1500.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"5599.92\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf rapl pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate ssbd mba ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr rdpru wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif v_spec_ctrl umip rdpid overflow_recov succor smca sme sev sev_es ibpb_exit_to_user\"\n      },{\n         \"field\": \"Virtualization:\",\n         \"data\": \"AMD-V\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"768 KiB (24 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"768 KiB (24 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"12 MiB (24 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"128 MiB (8 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Mitigation; untrained return thunk; SMT enabled with STIBP protection\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Mitigation; safe RET\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl and seccomp\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Retpolines; IBPB conditional; STIBP always-on; RSB filling; PBRSB-eIBRS Not affected; BHI Not affected\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Fri_Feb_21_20:23:50_PST_2025\nCuda compilation tools, release 12.8, V12.8.93\nBuild cuda_12.8.r12.8/compiler.35583870_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                 : Sun Jun 21 15:57:31 2026\nDriver Version                            : 570.211.01\nCUDA Version                              : 12.8\n\nAttached GPUs                             : 1\nGPU 00000000:C1:00.0\n    Product Name                          : NVIDIA L40\n    Product Brand                         : NVIDIA\n    Product Architecture                  : Ada Lovelace\n    Display Mode                          : Enabled\n    Display Active                        : Disabled\n    Persistence Mode                      : Enabled\n    Addressing Mode                       : None\n    MIG Mode\n        Current                           : N/A\n        Pending                           : N/A\n    Accounting Mode                       : Disabled\n    Accounting Mode Buffer Size           : 4000\n    Driver Model\n        Current                           : N/A\n        Pending                           : N/A\n    Serial Number                         : 1324523054549\n    GPU UUID                              : GPU-65bd33e2-7c1d-f150-360d-e48834863f22\n    Minor Number                          : 0\n    VBIOS Version                         : 95.02.5D.00.01\n    MultiGPU Board                        : No\n    Board ID                              : 0xc100\n    Board Part Number                     : 900-2G133-0010-000\n    GPU Part Number                       : 26B5-895-A1\n    FRU Part Number                       : N/A\n    Platform Info\n        Chassis Serial Number             : N/A\n        Slot Number                       : N/A\n        Tray Index                        : N/A\n        Host ID                           : N/A\n        Peer Type                         : N/A\n        Module Id                         : 1\n        GPU Fabric GUID                   : N/A\n    Inforom Version\n        Image Version                     : G133.0250.00.01\n        OEM Object                        : 2.1\n        ECC Object                        : 6.16\n        Power Management Object           : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                  : N/A\n        Latest Duration                   : N/A\n    GPU Operation Mode\n        Current                           : N/A\n        Pending                           : N/A\n    GPU C2C Mode                          : N/A\n    GPU Virtualization Mode\n        Virtualization Mode               : None\n        Host VGPU Mode                    : N/A\n        vGPU Heterogeneous Mode           : N/A\n    GPU Reset Status\n        Reset Required                    : Requested functionality has been deprecated\n        Drain and Reset Recommended       : Requested functionality has been deprecated\n    GPU Recovery Action                   : None\n    GSP Firmware Version                  : 570.211.01\n    IBMNPU\n        Relaxed Ordering Mode             : N/A\n    PCI\n        Bus                               : 0xC1\n        Device                            : 0x00\n        Domain                            : 0x0000\n        Base Classcode                    : 0x3\n        Sub Classcode                     : 0x2\n        Device Id                         : 0x26B510DE\n        Bus Id                            : 00000000:C1:00.0\n        Sub System Id                     : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                       : 4\n                Current                   : 4\n                Device Current            : 4\n                Device Max                : 4\n                Host Max                  : 4\n            Link Width\n                Max                       : 16x\n                Current                   : 16x\n        Bridge Chip\n            Type                          : N/A\n            Firmware                      : N/A\n        Replays Since Reset               : 0\n        Replay Number Rollovers           : 0\n        Tx Throughput                     : 390 KB/s\n        Rx Throughput                     : 244 KB/s\n        Atomic Caps Outbound              : N/A\n        Atomic Caps Inbound               : N/A\n    Fan Speed                             : N/A\n    Performance State                     : P0\n    Clocks Event Reasons\n        Idle                              : Not Active\n        Applications Clocks Setting       : Not Active\n        SW Power Cap                      : Not Active\n        HW Slowdown                       : Not Active\n            HW Thermal Slowdown           : Not Active\n            HW Power Brake Slowdown       : Not Active\n        Sync Boost                        : Not Active\n        SW Thermal Slowdown               : Not Active\n        Display Clock Setting             : Not Active\n    Sparse Operation Mode                 : N/A\n    FB Memory Usage\n        Total                             : 46068 MiB\n        Reserved                          : 601 MiB\n        Used                              : 0 MiB\n        Free                              : 45468 MiB\n    BAR1 Memory Usage\n        Total                             : 65536 MiB\n        Used                              : 1 MiB\n        Free                              : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                             : 0 MiB\n        Used                              : 0 MiB\n        Free                              : 0 MiB\n    Compute Mode                          : Default\n    Utilization\n        GPU                               : 0 %\n        Memory                            : 0 %\n        Encoder                           : 0 %\n        Decoder                           : 0 %\n        JPEG                              : 0 %\n        OFA                               : 0 %\n    Encoder Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    FBC Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    DRAM Encryption Mode\n        Current                           : N/A\n        Pending                           : N/A\n    ECC Mode\n        Current                           : Enabled\n        Pending                           : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable              : 0\n            SRAM Uncorrectable Parity     : 0\n            SRAM Uncorrectable SEC-DED    : 0\n            DRAM Correctable              : 0\n            DRAM Uncorrectable            : 0\n        Aggregate\n            SRAM Correctable              : 0\n            SRAM Uncorrectable Parity     : 0\n            SRAM Uncorrectable SEC-DED    : 0\n            DRAM Correctable              : 0\n            DRAM Uncorrectable            : 0\n            SRAM Threshold Exceeded       : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                       : 0\n            SRAM SM                       : 0\n            SRAM Microcontroller          : 0\n            SRAM PCIE                     : 0\n            SRAM Other                    : 0\n    Retired Pages\n        Single Bit ECC                    : N/A\n        Double Bit ECC                    : N/A\n        Pending Page Blacklist            : N/A\n    Remapped Rows\n        Correctable Error                 : 0\n        Uncorrectable Error               : 0\n        Pending                           : No\n        Remapping Failure Occurred        : No\n        Bank Remap Availability Histogram\n            Max                           : 192 bank(s)\n            High                          : 0 bank(s)\n            Partial                       : 0 bank(s)\n            Low                           : 0 bank(s)\n            None                          : 0 bank(s)\n    Temperature\n        GPU Current Temp                  : 36 C\n        GPU T.Limit Temp                  : 52 C\n        GPU Shutdown T.Limit Temp         : -5 C\n        GPU Slowdown T.Limit Temp         : -2 C\n        GPU Max Operating T.Limit Temp    : 0 C\n        GPU Target Temperature            : N/A\n        Memory Current Temp               : N/A\n        Memory Max Operating T.Limit Temp : N/A\n    GPU Power Readings\n        Average Power Draw                : 59.03 W\n        Instantaneous Power Draw          : 81.32 W\n        Current Power Limit               : 250.00 W\n        Requested Power Limit             : 250.00 W\n        Default Power Limit               : 300.00 W\n        Min Power Limit                   : 100.00 W\n        Max Power Limit                   : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n    Module Power Readings\n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n        Current Power Limit               : N/A\n        Requested Power Limit             : N/A\n        Default Power Limit               : N/A\n        Min Power Limit                   : N/A\n        Max Power Limit                   : N/A\n    Power Smoothing                       : N/A\n    Workload Power Profiles\n        Requested Profiles                : N/A\n        Enforced Profiles                 : N/A\n    Clocks\n        Graphics                          : 2490 MHz\n        SM                                : 2490 MHz\n        Memory                            : 9001 MHz\n        Video                             : 1935 MHz\n    Applications Clocks\n        Graphics                          : 2490 MHz\n        Memory                            : 9001 MHz\n    Default Applications Clocks\n        Graphics                          : 2490 MHz\n        Memory                            : 9001 MHz\n    Deferred Clocks\n        Memory                            : N/A\n    Max Clocks\n        Graphics                          : 2490 MHz\n        SM                                : 2490 MHz\n        Memory                            : 9001 MHz\n        Video                             : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                          : 2490 MHz\n    Clock Policy\n        Auto Boost                        : N/A\n        Auto Boost Default                : N/A\n    Voltage\n        Graphics                          : N/A\n    Fabric\n        State                             : N/A\n        Status                            : N/A\n        CliqueId                          : N/A\n        ClusterUUID                       : N/A\n        Health\n            Bandwidth                     : N/A\n            Route Recovery in progress    : N/A\n            Route Unhealthy               : N/A\n            Access Timeout Recovery       : N/A\n    Processes                             : None\n    Capabilities\n        EGM                               : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tNIC0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \tNODE\t0-47\t0\t\tN/A\nNIC0\tNODE\t X \t\t\t\t\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n\nNIC Legend:\n\n  NIC0: mlx4_0\n\n"
    }
  },
  "uname": [
    "Linux",
    "1d9e7ff2828c",
    "5.15.0-170-generic",
    "#180-Ubuntu SMP Fri Jan 9 16:10:31 UTC 2026",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40b_topology_20260621T155846Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA L40",
  "uuid_hex": "65bd33e27c1df150360de48834863f22",
  "compute_capability": "8.9",
  "driver_version_encoded": 12080,
  "runtime_version_encoded": 12080,
  "multiprocessor_count": 142,
  "warp_size": 32,
  "global_memory_bytes": 47676129280,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 69206016,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134213632,
  "memory_bus_width_bits": 384,
  "memory_clock_khz": 9001000,
  "core_clock_khz": 2490000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 193,
  "pci_device_id": 0,
  "ecc_enabled": true,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/l40b_topology_20260621T155846Z/manifest.json <==
{
  "completed_utc": "20260621T160139Z",
  "config": {
    "campaign": "l40b_topology",
    "description": "Per-SM L2 latency topology of a SECOND physical NVIDIA L40 (distinct UUID), same probe as the first L40, for same-model device-fingerprinting and cross-die topology comparison.",
    "runs": [
      {
        "arena_mib": 16,
        "measured": 8192,
        "mode": "single",
        "name": "slice_sweep",
        "offset_count": 256,
        "offset_start_bytes": 0,
        "offset_step_bytes": 128,
        "reps": 4,
        "seed": 1,
        "warm": 2000
      },
      {
        "footprint_mib": 2,
        "line_bytes": 128,
        "measured": 8192,
        "mode": "chain",
        "name": "chain_uniform",
        "reps": 16,
        "seed": 11,
        "warm": 4000
      }
    ]
  },
  "config_path": "config/topology_l40b.json",
  "device": 0,
  "outputs": {
    "device_info.json": "18a9f2cfdfc855e8e28389d2df87df6914ef2a78454bbadd899bb1e3caf3eca7",
    "topology_chain_uniform.csv": "54a47b21d2e3c0b083c067b011799b829cb1a5d03433d9322d8111bbba83fe85",
    "topology_slice_sweep.csv": "7b8e4c9dfa07418d70b151f3b14c2bc25bd7a289db25e6c0e58fdc501ab28c2d"
  },
  "platform": "Linux-5.15.0-170-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "l40b_topology_20260621T155846Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "single",
        "16",
        "0",
        "128",
        "256",
        "2000",
        "8192",
        "4",
        "1",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 8192,
        "mode": "single",
        "name": "slice_sweep",
        "offset_count": 256,
        "offset_start_bytes": 0,
        "offset_step_bytes": 128,
        "reps": 4,
        "seed": 1,
        "warm": 2000
      },
      "name": "slice_sweep",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 16:01:35.223, P0, 2490, 9001, 39, 93.17, 26\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 15:58:49.046, P0, 2370, 9001, 38, 77.54, 0\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "chain",
        "2",
        "128",
        "4000",
        "8192",
        "16",
        "11",
        "0"
      ],
      "config": {
        "footprint_mib": 2,
        "line_bytes": 128,
        "measured": 8192,
        "mode": "chain",
        "name": "chain_uniform",
        "reps": 16,
        "seed": 11,
        "warm": 4000
      },
      "name": "chain_uniform",
      "stderr": "num_sm=142 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 16:01:39.094, P0, 2490, 9001, 39, 93.16, 0\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 16:01:35.358, P0, 2490, 9001, 39, 92.17, 0\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "d1df5715cd5d87215fde855219dbf08086bb2cbe55376d1dca28e5b9e5ccaa66",
    "config/topology_l40b.json": "59e858993f50571d7287c1714e6110454d07e1a058efd55ad3ed20983df7919c",
    "scripts/run_topology.py": "194a26895478a95bed383ecb1453ce45bba3b4993f98ac76ee51154f1fa003f0",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/l2_topology.cu": "5d06bf2bd350bf5f408e38532324d6c821ef38d05567de08e96ae74bd6c16620",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b",
    "src/placement_sched.cu": "33c92424ce86a4e3ae61715cb8025a598925087d5e58e75bd7548a7ece7b8488",
    "src/topology_stability.cu": "951a61512f188ed5219b3c278d9157dc5486bee5ca17a917542998b86c4d8c84"
  },
  "started_utc": "20260621T155846Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"43 bits physical, 48 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"48\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"AuthenticAMD\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"AMD EPYC 7402 24-Core Processor\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"23\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"49\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"24\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"0\"\n      },{\n         \"field\": \"Frequency boost:\",\n         \"data\": \"enabled\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"56%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"2800.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"1500.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"5599.92\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf rapl pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate ssbd mba ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr rdpru wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif v_spec_ctrl umip rdpid overflow_recov succor smca sme sev sev_es ibpb_exit_to_user\"\n      },{\n         \"field\": \"Virtualization:\",\n         \"data\": \"AMD-V\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"768 KiB (24 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"768 KiB (24 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"12 MiB (24 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"128 MiB (8 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-47\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Indirect target selection:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Mitigation; untrained return thunk; SMT enabled with STIBP protection\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Mitigation; safe RET\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl and seccomp\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Retpolines; IBPB conditional; STIBP always-on; RSB filling; PBRSB-eIBRS Not affected; BHI Not affected\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsa:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Fri_Feb_21_20:23:50_PST_2025\nCuda compilation tools, release 12.8, V12.8.93\nBuild cuda_12.8.r12.8/compiler.35583870_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                 : Sun Jun 21 15:58:46 2026\nDriver Version                            : 570.211.01\nCUDA Version                              : 12.8\n\nAttached GPUs                             : 1\nGPU 00000000:C1:00.0\n    Product Name                          : NVIDIA L40\n    Product Brand                         : NVIDIA\n    Product Architecture                  : Ada Lovelace\n    Display Mode                          : Enabled\n    Display Active                        : Disabled\n    Persistence Mode                      : Enabled\n    Addressing Mode                       : None\n    MIG Mode\n        Current                           : N/A\n        Pending                           : N/A\n    Accounting Mode                       : Disabled\n    Accounting Mode Buffer Size           : 4000\n    Driver Model\n        Current                           : N/A\n        Pending                           : N/A\n    Serial Number                         : 1324523054549\n    GPU UUID                              : GPU-65bd33e2-7c1d-f150-360d-e48834863f22\n    Minor Number                          : 0\n    VBIOS Version                         : 95.02.5D.00.01\n    MultiGPU Board                        : No\n    Board ID                              : 0xc100\n    Board Part Number                     : 900-2G133-0010-000\n    GPU Part Number                       : 26B5-895-A1\n    FRU Part Number                       : N/A\n    Platform Info\n        Chassis Serial Number             : N/A\n        Slot Number                       : N/A\n        Tray Index                        : N/A\n        Host ID                           : N/A\n        Peer Type                         : N/A\n        Module Id                         : 1\n        GPU Fabric GUID                   : N/A\n    Inforom Version\n        Image Version                     : G133.0250.00.01\n        OEM Object                        : 2.1\n        ECC Object                        : 6.16\n        Power Management Object           : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                  : N/A\n        Latest Duration                   : N/A\n    GPU Operation Mode\n        Current                           : N/A\n        Pending                           : N/A\n    GPU C2C Mode                          : N/A\n    GPU Virtualization Mode\n        Virtualization Mode               : None\n        Host VGPU Mode                    : N/A\n        vGPU Heterogeneous Mode           : N/A\n    GPU Reset Status\n        Reset Required                    : Requested functionality has been deprecated\n        Drain and Reset Recommended       : Requested functionality has been deprecated\n    GPU Recovery Action                   : None\n    GSP Firmware Version                  : 570.211.01\n    IBMNPU\n        Relaxed Ordering Mode             : N/A\n    PCI\n        Bus                               : 0xC1\n        Device                            : 0x00\n        Domain                            : 0x0000\n        Base Classcode                    : 0x3\n        Sub Classcode                     : 0x2\n        Device Id                         : 0x26B510DE\n        Bus Id                            : 00000000:C1:00.0\n        Sub System Id                     : 0x169D10DE\n        GPU Link Info\n            PCIe Generation\n                Max                       : 4\n                Current                   : 4\n                Device Current            : 4\n                Device Max                : 4\n                Host Max                  : 4\n            Link Width\n                Max                       : 16x\n                Current                   : 16x\n        Bridge Chip\n            Type                          : N/A\n            Firmware                      : N/A\n        Replays Since Reset               : 0\n        Replay Number Rollovers           : 0\n        Tx Throughput                     : 390 KB/s\n        Rx Throughput                     : 292 KB/s\n        Atomic Caps Outbound              : N/A\n        Atomic Caps Inbound               : N/A\n    Fan Speed                             : N/A\n    Performance State                     : P0\n    Clocks Event Reasons\n        Idle                              : Not Active\n        Applications Clocks Setting       : Not Active\n        SW Power Cap                      : Not Active\n        HW Slowdown                       : Not Active\n            HW Thermal Slowdown           : Not Active\n            HW Power Brake Slowdown       : Not Active\n        Sync Boost                        : Not Active\n        SW Thermal Slowdown               : Not Active\n        Display Clock Setting             : Not Active\n    Sparse Operation Mode                 : N/A\n    FB Memory Usage\n        Total                             : 46068 MiB\n        Reserved                          : 601 MiB\n        Used                              : 0 MiB\n        Free                              : 45468 MiB\n    BAR1 Memory Usage\n        Total                             : 65536 MiB\n        Used                              : 1 MiB\n        Free                              : 65535 MiB\n    Conf Compute Protected Memory Usage\n        Total                             : 0 MiB\n        Used                              : 0 MiB\n        Free                              : 0 MiB\n    Compute Mode                          : Default\n    Utilization\n        GPU                               : 8 %\n        Memory                            : 1 %\n        Encoder                           : 0 %\n        Decoder                           : 0 %\n        JPEG                              : 0 %\n        OFA                               : 0 %\n    Encoder Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    FBC Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    DRAM Encryption Mode\n        Current                           : N/A\n        Pending                           : N/A\n    ECC Mode\n        Current                           : Enabled\n        Pending                           : Enabled\n    ECC Errors\n        Volatile\n            SRAM Correctable              : 0\n            SRAM Uncorrectable Parity     : 0\n            SRAM Uncorrectable SEC-DED    : 0\n            DRAM Correctable              : 0\n            DRAM Uncorrectable            : 0\n        Aggregate\n            SRAM Correctable              : 0\n            SRAM Uncorrectable Parity     : 0\n            SRAM Uncorrectable SEC-DED    : 0\n            DRAM Correctable              : 0\n            DRAM Uncorrectable            : 0\n            SRAM Threshold Exceeded       : No\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                       : 0\n            SRAM SM                       : 0\n            SRAM Microcontroller          : 0\n            SRAM PCIE                     : 0\n            SRAM Other                    : 0\n    Retired Pages\n        Single Bit ECC                    : N/A\n        Double Bit ECC                    : N/A\n        Pending Page Blacklist            : N/A\n    Remapped Rows\n        Correctable Error                 : 0\n        Uncorrectable Error               : 0\n        Pending                           : No\n        Remapping Failure Occurred        : No\n        Bank Remap Availability Histogram\n            Max                           : 192 bank(s)\n            High                          : 0 bank(s)\n            Partial                       : 0 bank(s)\n            Low                           : 0 bank(s)\n            None                          : 0 bank(s)\n    Temperature\n        GPU Current Temp                  : 38 C\n        GPU T.Limit Temp                  : 50 C\n        GPU Shutdown T.Limit Temp         : -5 C\n        GPU Slowdown T.Limit Temp         : -2 C\n        GPU Max Operating T.Limit Temp    : 0 C\n        GPU Target Temperature            : N/A\n        Memory Current Temp               : N/A\n        Memory Max Operating T.Limit Temp : N/A\n    GPU Power Readings\n        Average Power Draw                : 89.41 W\n        Instantaneous Power Draw          : 85.97 W\n        Current Power Limit               : 250.00 W\n        Requested Power Limit             : 250.00 W\n        Default Power Limit               : 300.00 W\n        Min Power Limit                   : 100.00 W\n        Max Power Limit                   : 300.00 W\n    GPU Memory Power Readings \n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n    Module Power Readings\n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n        Current Power Limit               : N/A\n        Requested Power Limit             : N/A\n        Default Power Limit               : N/A\n        Min Power Limit                   : N/A\n        Max Power Limit                   : N/A\n    Power Smoothing                       : N/A\n    Workload Power Profiles\n        Requested Profiles                : N/A\n        Enforced Profiles                 : N/A\n    Clocks\n        Graphics                          : 2490 MHz\n        SM                                : 2490 MHz\n        Memory                            : 9001 MHz\n        Video                             : 1935 MHz\n    Applications Clocks\n        Graphics                          : 2490 MHz\n        Memory                            : 9001 MHz\n    Default Applications Clocks\n        Graphics                          : 2490 MHz\n        Memory                            : 9001 MHz\n    Deferred Clocks\n        Memory                            : N/A\n    Max Clocks\n        Graphics                          : 2490 MHz\n        SM                                : 2490 MHz\n        Memory                            : 9001 MHz\n        Video                             : 1935 MHz\n    Max Customer Boost Clocks\n        Graphics                          : 2490 MHz\n    Clock Policy\n        Auto Boost                        : N/A\n        Auto Boost Default                : N/A\n    Voltage\n        Graphics                          : N/A\n    Fabric\n        State                             : N/A\n        Status                            : N/A\n        CliqueId                          : N/A\n        ClusterUUID                       : N/A\n        Health\n            Bandwidth                     : N/A\n            Route Recovery in progress    : N/A\n            Route Unhealthy               : N/A\n            Access Timeout Recovery       : N/A\n    Processes                             : None\n    Capabilities\n        EGM                               : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tNIC0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \tNODE\t0-47\t0\t\tN/A\nNIC0\tNODE\t X \t\t\t\t\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n\nNIC Legend:\n\n  NIC0: mlx4_0\n\n"
    }
  },
  "uname": [
    "Linux",
    "1d9e7ff2828c",
    "5.15.0-170-generic",
    "#180-Ubuntu SMP Fri Jan 9 16:10:31 UTC 2026",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/l40b_topology_20260621T155846Z/topology_chain_uniform.csv <==
mode,probe_id,probe_bytes,rep,block,smid,turn,measured,elapsed_cycles,cycles_per_access,core_clock_khz
chain,0,2097152,0,0,0,102,8192,2408857,294.049926758,2490000
chain,0,2097152,0,1,2,112,8192,2513422,306.814208984,2490000
chain,0,2097152,0,2,4,106,8192,2501194,305.321533203,2490000
chain,0,2097152,0,3,6,88,8192,2389459,291.682006836,2490000
chain,0,2097152,0,4,8,37,8192,2275963,277.827514648,2490000
chain,0,2097152,0,5,10,34,8192,2277131,277.970092773,2490000
chain,0,2097152,0,6,12,109,8192,2389977,291.745239258,2490000
chain,0,2097152,0,7,14,126,8192,2496675,304.769897461,2490000
chain,0,2097152,0,8,16,131,8192,2514566,306.953857422,2490000
chain,0,2097152,0,9,18,113,8192,2407610,293.897705078,2490000
chain,0,2097152,0,10,20,91,8192,2291238,279.692138672,2490000
chain,0,2097152,0,11,22,48,8192,2189397,267.260375977,2490000
chain,0,2097152,0,12,24,47,8192,2311091,282.115600586,2490000
chain,0,2097152,0,13,26,62,8192,2415308,294.837402344,2490000
chain,0,2097152,0,14,28,53,8192,2402870,293.319091797,2490000
chain,0,2097152,0,15,30,30,8192,2290534,279.606201172,2490000
chain,0,2097152,0,16,32,20,8192,2177182,265.769287109,2490000
chain,0,2097152,0,17,34,58,8192,2178251,265.899780273,2490000
chain,0,2097152,0,18,36,90,8192,2292036,279.789550781,2490000
chain,0,2097152,0,19,38,108,8192,2398765,292.817993164,2490000
chain,0,2097152,0,20,40,114,8192,2416262,294.953857422,2490000
chain,0,2097152,0,21,42,95,8192,2309934,281.974365234,2490000
chain,0,2097152,0,22,44,69,8192,2193549,267.767211914,2490000
chain,0,2097152,0,23,46,9,8192,2107404,257.251464844,2490000
chain,0,2097152,0,24,48,25,8192,2229112,272.108398438,2490000
chain,0,2097152,0,25,50,38,8192,2333335,284.830932617,2490000
chain,0,2097152,0,26,52,29,8192,2321229,283.353149414,2490000
chain,0,2097152,0,27,54,15,8192,2209078,269.662841797,2490000
chain,0,2097152,0,28,56,0,8192,2095290,255.772705078,2490000
chain,0,2097152,0,29,58,2,8192,2096500,255.920410156,2490000
chain,0,2097152,0,30,60,16,8192,2209977,269.772583008,2490000
chain,0,2097152,0,31,62,31,8192,2316889,282.823364258,2490000
chain,0,2097152,0,32,64,40,8192,2334365,284.956665039,2490000
chain,0,2097152,0,33,66,28,8192,2228090,271.983642578,2490000
chain,0,2097152,0,34,68,11,8192,2111461,257.746704102,2490000
chain,0,2097152,0,35,70,36,8192,2279373,278.243774414,2490000
chain,0,2097152,0,36,72,82,8192,2401064,293.098632812,2490000
chain,0,2097152,0,37,74,94,8192,2505426,305.838134766,2490000
chain,0,2097152,0,38,76,87,8192,2493009,304.322387695,2490000
chain,0,2097152,0,39,78,66,8192,2381047,290.655151367,2490000
chain,0,2097152,0,40,80,10,8192,2267323,276.772827148,2490000
chain,0,2097152,0,41,82,18,8192,2269036,276.981933594,2490000
chain,0,2097152,0,42,84,68,8192,2381956,290.766113281,2490000
chain,0,2097152,0,43,86,89,8192,2488693,303.795532227,2490000
chain,0,2097152,0,44,88,96,8192,2506306,305.945556641,2490000
chain,0,2097152,0,45,90,85,8192,2399657,292.926879883,2490000
chain,0,2097152,0,46,92,57,8192,2283206,278.711669922,2490000
chain,0,2097152,0,47,94,60,8192,2181413,266.285766602,2490000
chain,0,2097152,0,48,96,92,8192,2302940,281.120605469,2490000
chain,0,2097152,0,49,98,103,8192,2406928,293.814453125,2490000
chain,0,2097152,0,50,100,97,8192,2394702,292.322021484,2490000
chain,0,2097152,0,51,102,77,8192,2282399,278.61315918,2490000
chain,0,2097152,0,52,104,3,8192,2169145,264.788208008,2490000
chain,0,2097152,0,53,106,6,8192,2170424,264.944335938,2490000
chain,0,2097152,0,54,108,32,8192,2284322,278.847900391,2490000
chain,0,2097152,0,55,110,55,8192,2390962,291.865478516,2490000
chain,0,2097152,0,56,112,64,8192,2407688,293.907226562,2490000
chain,0,2097152,0,57,114,51,8192,2301146,280.901611328,2490000
chain,0,2097152,0,58,116,23,8192,2185339,266.765014648,2490000
chain,0,2097152,0,59,118,13,8192,2099660,256.306152344,2490000
chain,0,2097152,0,60,120,35,8192,2221287,271.153198242,2490000
chain,0,2097152,0,61,122,50,8192,2325251,283.844116211,2490000
chain,0,2097152,0,62,124,41,8192,2313121,282.36340332,2490000
chain,0,2097152,0,63,126,21,8192,2200534,268.619873047,2490000
chain,0,2097152,0,64,128,1,8192,2087259,254.792358398,2490000
chain,0,2097152,0,65,130,4,8192,2088408,254.932617188,2490000
chain,0,2097152,0,66,132,22,8192,2202373,268.844360352,2490000
chain,0,2097152,0,67,134,43,8192,2309250,281.890869141,2490000
chain,0,2097152,0,68,136,52,8192,2326017,283.93762207,2490000
chain,0,2097152,0,69,138,39,8192,2219119,270.888549805,2490000
chain,0,2097152,0,70,140,17,8192,2103604,256.787597656,2490000
chain,0,2097152,0,71,1,128,8192,2351764,287.080566406,2490000
chain,0,2097152,0,72,3,135,8192,2456149,299.822875977,2490000
chain,0,2097152,0,73,5,132,8192,2443689,298.301879883,2490000
chain,0,2097152,0,74,7,116,8192,2331380,284.592285156,2490000
chain,0,2097152,0,75,9,61,8192,2218025,270.755004883,2490000
chain,0,2097152,0,76,11,70,8192,2219278,270.907958984,2490000
chain,0,2097152,0,77,13,127,8192,2333179,284.811889648,2490000
chain,0,2097152,0,78,15,139,8192,2439891,297.838256836,2490000
chain,0,2097152,0,79,17,141,8192,2457166,299.947021484,2490000
chain,0,2097152,0,80,19,122,8192,2350789,286.961547852,2490000
chain,0,2097152,0,81,21,101,8192,2234611,272.779663086,2490000
chain,0,2097152,0,82,23,83,8192,2148434,262.260009766,2490000
chain,0,2097152,0,83,25,134,8192,2269929,277.090942383,2490000
chain,0,2097152,0,84,27,140,8192,2374311,289.832885742,2490000
chain,0,2097152,0,85,29,138,8192,2361895,288.317260742,2490000
chain,0,2097152,0,86,31,125,8192,2249548,274.603027344,2490000
chain,0,2097152,0,87,33,49,8192,2136186,260.764892578,2490000
chain,0,2097152,0,88,35,81,8192,2137255,260.895385742,2490000
chain,0,2097152,0,89,37,118,8192,2251231,274.80847168,2490000
chain,0,2097152,0,90,39,133,8192,2357678,287.802490234,2490000
chain,0,2097152,0,91,41,137,8192,2375329,289.95715332,2490000
chain,0,2097152,0,92,43,136,8192,2268913,276.966918945,2490000
chain,0,2097152,0,93,45,119,8192,2152450,262.750244141,2490000
chain,0,2097152,0,94,47,19,8192,2058737,251.310668945,2490000
chain,0,2097152,0,95,49,59,8192,2180254,266.144287109,2490000
chain,0,2097152,0,96,51,73,8192,2284317,278.847290039,2490000
chain,0,2097152,0,97,53,65,8192,2271777,277.31652832,2490000
chain,0,2097152,0,98,55,42,8192,2159673,263.631958008,2490000
chain,0,2097152,0,99,57,5,8192,2046241,249.78527832,2490000
chain,0,2097152,0,100,59,8,8192,2047486,249.937255859,2490000
chain,0,2097152,0,101,61,44,8192,2161476,263.852050781,2490000
chain,0,2097152,0,102,63,67,8192,2268142,276.872802734,2490000
chain,0,2097152,0,103,65,75,8192,2285091,278.941772461,2490000
chain,0,2097152,0,104,67,63,8192,2178213,265.895141602,2490000
chain,0,2097152,0,105,69,33,8192,2062883,251.816772461,2490000
chain,0,2097152,0,106,71,26,8192,2222609,271.314575195,2490000
chain,0,2097152,0,107,73,111,8192,2343869,286.116821289,2490000
chain,0,2097152,0,108,75,121,8192,2447745,298.79699707,2490000
chain,0,2097152,0,109,77,115,8192,2435490,297.301025391,2490000
chain,0,2097152,0,110,79,98,8192,2323464,283.625976562,2490000
chain,0,2097152,0,111,81,27,8192,2210078,269.784912109,2490000
chain,0,2097152,0,112,83,46,8192,2211096,269.909179688,2490000
chain,0,2097152,0,113,85,100,8192,2325075,283.822631836,2490000
chain,0,2097152,0,114,87,117,8192,2431759,296.845581055,2490000
chain,0,2097152,0,115,89,123,8192,2448493,298.888305664,2490000
chain,0,2097152,0,116,91,130,8192,2342224,285.916015625,2490000
chain,0,2097152,0,117,93,110,8192,2226347,271.770874023,2490000
chain,0,2097152,0,118,95,93,8192,2132721,260.341918945,2490000
chain,0,2097152,0,119,97,120,8192,2253319,275.063354492,2490000
chain,0,2097152,0,120,99,129,8192,2357636,287.797363281,2490000
chain,0,2097152,0,121,101,124,8192,2345474,286.312744141,2490000
chain,0,2097152,0,122,103,107,8192,2233432,272.635742188,2490000
chain,0,2097152,0,123,105,14,8192,2120214,258.815185547,2490000
chain,0,2097152,0,124,107,24,8192,2121383,258.957885742,2490000
chain,0,2097152,0,125,109,79,8192,2234634,272.782470703,2490000
chain,0,2097152,0,126,111,99,8192,2341737,285.856567383,2490000
chain,0,2097152,0,127,113,105,8192,2358833,287.943481445,2490000
chain,0,2097152,0,128,115,104,8192,2251955,274.896850586,2490000
chain,0,2097152,0,129,117,80,8192,2136550,260.809326172,2490000
chain,0,2097152,0,130,119,72,8192,2058680,251.303710938,2490000
chain,0,2097152,0,131,121,71,8192,2180162,266.133056641,2490000
chain,0,2097152,0,132,123,84,8192,2284387,278.855834961,2490000
chain,0,2097152,0,133,125,76,8192,2271736,277.311523438,2490000
chain,0,2097152,0,134,127,54,8192,2159688,263.633789062,2490000
chain,0,2097152,0,135,129,7,8192,2046241,249.78527832,2490000
chain,0,2097152,0,136,131,12,8192,2047586,249.949462891,2490000
chain,0,2097152,0,137,133,56,8192,2161493,263.854125977,2490000
chain,0,2097152,0,138,135,78,8192,2268135,276.871948242,2490000
chain,0,2097152,0,139,137,86,8192,2284980,278.928222656,2490000
chain,0,2097152,0,140,139,74,8192,2178196,265.893066406,2490000
chain,0,2097152,0,141,141,45,8192,2062759,251.801635742,2490000
chain,0,2097152,1,0,0,94,8192,2408828,294.046386719,2490000
chain,0,2097152,1,1,2,117,8192,2513403,306.811889648,2490000
chain,0,2097152,1,2,4,123,8192,2501282,305.332275391,2490000
chain,0,2097152,1,3,6,107,8192,2389484,291.685058594,2490000
chain,0,2097152,1,4,8,58,8192,2276116,277.846191406,2490000
chain,0,2097152,1,5,10,43,8192,2277085,277.964477539,2490000
chain,0,2097152,1,6,12,110,8192,2389975,291.744995117,2490000
chain,0,2097152,1,7,14,121,8192,2496617,304.762817383,2490000
chain,0,2097152,1,8,16,122,8192,2514567,306.953979492,2490000
chain,0,2097152,1,9,18,109,8192,2407606,293.897216797,2490000
chain,0,2097152,1,10,20,83,8192,2291463,279.719604492,2490000
chain,0,2097152,1,11,22,15,8192,2189446,267.266357422,2490000
chain,0,2097152,1,12,24,84,8192,2310832,282.083984375,2490000
chain,0,2097152,1,13,26,68,8192,2415355,294.843139648,2490000
chain,0,2097152,1,14,28,76,8192,2402791,293.309448242,2490000
chain,0,2097152,1,15,30,98,8192,2290359,279.584838867,2490000
chain,0,2097152,1,16,32,46,8192,2177054,265.753662109,2490000
chain,0,2097152,1,17,34,31,8192,2178226,265.896728516,2490000
chain,0,2097152,1,18,36,59,8192,2292169,279.805786133,2490000
chain,0,2097152,1,19,38,74,8192,2398854,292.828857422,2490000
chain,0,2097152,1,20,40,75,8192,2416259,294.953491211,2490000
chain,0,2097152,1,21,42,100,8192,2309796,281.957519531,2490000
chain,0,2097152,1,22,44,72,8192,2193647,267.779174805,2490000
chain,0,2097152,1,23,46,20,8192,2107342,257.243896484,2490000
chain,0,2097152,1,24,48,16,8192,2229056,272.1015625,2490000
chain,0,2097152,1,25,50,89,8192,2333515,284.852905273,2490000
chain,0,2097152,1,26,52,97,8192,2321067,283.333374023,2490000
chain,0,2097152,1,27,54,22,8192,2208878,269.638427734,2490000
chain,0,2097152,1,28,56,3,8192,2095261,255.769165039,2490000
chain,0,2097152,1,29,58,1,8192,2096632,255.936523438,2490000
chain,0,2097152,1,30,60,26,8192,2210270,269.808349609,2490000
chain,0,2097152,1,31,62,95,8192,2316779,282.809936523,2490000
chain,0,2097152,1,32,64,40,8192,2334460,284.968261719,2490000
chain,0,2097152,1,33,66,24,8192,2228119,271.987182617,2490000
chain,0,2097152,1,34,68,10,8192,2111518,257.753662109,2490000
chain,0,2097152,1,35,70,61,8192,2279386,278.245361328,2490000
chain,0,2097152,1,36,72,103,8192,2401161,293.110473633,2490000
chain,0,2097152,1,37,74,125,8192,2505449,305.840942383,2490000
chain,0,2097152,1,38,76,130,8192,2493015,304.323120117,2490000
chain,0,2097152,1,39,78,116,8192,2381006,290.650146484,2490000
chain,0,2097152,1,40,80,70,8192,2267309,276.771118164,2490000
chain,0,2097152,1,41,82,55,8192,2269007,276.978393555,2490000
chain,0,2097152,1,42,84,119,8192,2382036,290.775878906,2490000
chain,0,2097152,1,43,86,128,8192,2488835,303.812866211,2490000
chain,0,2097152,1,44,88,129,8192,2506365,305.952758789,2490000
chain,0,2097152,1,45,90,118,8192,2399612,292.921386719,2490000
chain,0,2097152,1,46,92,93,8192,2283292,278.722167969,2490000
chain,0,2097152,1,47,94,7,8192,2181522,266.299072266,2490000
chain,0,2097152,1,48,96,38,8192,2302974,281.124755859,2490000
chain,0,2097152,1,49,98,56,8192,2407038,293.827880859,2490000
chain,0,2097152,1,50,100,65,8192,2394672,292.318359375,2490000
chain,0,2097152,1,51,102,54,8192,2282488,278.624023438,2490000
chain,0,2097152,1,52,104,13,8192,2168917,264.760375977,2490000
chain,0,2097152,1,53,106,8,8192,2170198,264.916748047,2490000
chain,0,2097152,1,54,108,47,8192,2284331,278.848999023,2490000
chain,0,2097152,1,55,110,63,8192,2391008,291.87109375,2490000
chain,0,2097152,1,56,112,64,8192,2407519,293.88659668,2490000
chain,0,2097152,1,57,114,57,8192,2301309,280.921508789,2490000
chain,0,2097152,1,58,116,27,8192,2185480,266.782226562,2490000
chain,0,2097152,1,59,118,4,8192,2099713,256.31262207,2490000
chain,0,2097152,1,60,120,21,8192,2221300,271.154785156,2490000
chain,0,2097152,1,61,122,44,8192,2325135,283.829956055,2490000
chain,0,2097152,1,62,124,53,8192,2312782,282.322021484,2490000
chain,0,2097152,1,63,126,30,8192,2200652,268.634277344,2490000
chain,0,2097152,1,64,128,6,8192,2087014,254.762451172,2490000
chain,0,2097152,1,65,130,2,8192,2088340,254.924316406,2490000
chain,0,2097152,1,66,132,35,8192,2202399,268.84753418,2490000
chain,0,2097152,1,67,134,51,8192,2309105,281.873168945,2490000
chain,0,2097152,1,68,136,52,8192,2325899,283.923217773,2490000
chain,0,2097152,1,69,138,33,8192,2219469,270.931274414,2490000
chain,0,2097152,1,70,140,14,8192,2103623,256.789916992,2490000
chain,0,2097152,1,71,1,112,8192,2351831,287.088745117,2490000
chain,0,2097152,1,72,3,132,8192,2456277,299.838500977,2490000
chain,0,2097152,1,73,5,137,8192,2443732,298.307128906,2490000
chain,0,2097152,1,74,7,124,8192,2331384,284.592773438,2490000
chain,0,2097152,1,75,9,81,8192,2218088,270.762695312,2490000
chain,0,2097152,1,76,11,67,8192,2219162,270.893798828,2490000
chain,0,2097152,1,77,13,127,8192,2333058,284.797119141,2490000
chain,0,2097152,1,78,15,135,8192,2439717,297.817016602,2490000
chain,0,2097152,1,79,17,136,8192,2457133,299.942993164,2490000
chain,0,2097152,1,80,19,126,8192,2350840,286.967773438,2490000
chain,0,2097152,1,81,21,102,8192,2234497,272.76574707,2490000
chain,0,2097152,1,82,23,37,8192,2148425,262.258911133,2490000
chain,0,2097152,1,83,25,29,8192,2270060,277.106933594,2490000
chain,0,2097152,1,84,27,108,8192,2374393,289.842895508,2490000
chain,0,2097152,1,85,29,115,8192,2361874,288.314697266,2490000
chain,0,2097152,1,86,31,42,8192,2249725,274.624633789,2490000
chain,0,2097152,1,87,33,9,8192,2136241,260.771606445,2490000
chain,0,2097152,1,88,35,5,8192,2137354,260.907470703,2490000
chain,0,2097152,1,89,37,101,8192,2251177,274.801879883,2490000
chain,0,2097152,1,90,39,113,8192,2357853,287.823852539,2490000
chain,0,2097152,1,91,41,114,8192,2375343,289.958862305,2490000
chain,0,2097152,1,92,43,45,8192,2268859,276.960327148,2490000
chain,0,2097152,1,93,45,19,8192,2152635,262.772827148,2490000
chain,0,2097152,1,94,47,0,8192,2059026,251.345947266,2490000
chain,0,2097152,1,95,49,50,8192,2180240,266.142578125,2490000
chain,0,2097152,1,96,51,32,8192,2284515,278.871459961,2490000
chain,0,2097152,1,97,53,41,8192,2271927,277.334838867,2490000
chain,0,2097152,1,98,55,66,8192,2159542,263.615966797,2490000
chain,0,2097152,1,99,57,18,8192,2046164,249.775878906,2490000
chain,0,2097152,1,100,59,12,8192,2047469,249.935180664,2490000
chain,0,2097152,1,101,61,71,8192,2161418,263.844970703,2490000
chain,0,2097152,1,102,63,39,8192,2268270,276.888427734,2490000
chain,0,2097152,1,103,65,86,8192,2285010,278.931884766,2490000
chain,0,2097152,1,104,67,69,8192,2178021,265.871704102,2490000
chain,0,2097152,1,105,69,36,8192,2062567,251.778198242,2490000
chain,0,2097152,1,106,71,49,8192,2222527,271.30456543,2490000
chain,0,2097152,1,107,73,120,8192,2343806,286.109130859,2490000
chain,0,2097152,1,108,75,138,8192,2447953,298.822387695,2490000
chain,0,2097152,1,109,77,141,8192,2435575,297.311401367,2490000
chain,0,2097152,1,110,79,131,8192,2323566,283.638427734,2490000
chain,0,2097152,1,111,81,91,8192,2210006,269.776123047,2490000
chain,0,2097152,1,112,83,78,8192,2211122,269.912353516,2490000
chain,0,2097152,1,113,85,134,8192,2325125,283.828735352,2490000
chain,0,2097152,1,114,87,139,8192,2431859,296.857788086,2490000
chain,0,2097152,1,115,89,140,8192,2448633,298.905395508,2490000
chain,0,2097152,1,116,91,133,8192,2342339,285.930053711,2490000
chain,0,2097152,1,117,93,111,8192,2226364,271.772949219,2490000
chain,0,2097152,1,118,95,28,8192,2132656,260.333984375,2490000
chain,0,2097152,1,119,97,73,8192,2253298,275.060791016,2490000
chain,0,2097152,1,120,99,99,8192,2357691,287.804077148,2490000
chain,0,2097152,1,121,101,106,8192,2345565,286.323852539,2490000
chain,0,2097152,1,122,103,88,8192,2233527,272.647338867,2490000
chain,0,2097152,1,123,105,34,8192,2120357,258.832641602,2490000
chain,0,2097152,1,124,107,23,8192,2121325,258.950805664,2490000
chain,0,2097152,1,125,109,92,8192,2234785,272.80090332,2490000
chain,0,2097152,1,126,111,104,8192,2341727,285.85534668,2490000
chain,0,2097152,1,127,113,105,8192,2358812,287.940917969,2490000
chain,0,2097152,1,128,115,90,8192,2252039,274.907104492,2490000
chain,0,2097152,1,129,117,60,8192,2136507,260.804077148,2490000
chain,0,2097152,1,130,119,11,8192,2058754,251.312744141,2490000
chain,0,2097152,1,131,121,62,8192,2180269,266.146118164,2490000
chain,0,2097152,1,132,123,79,8192,2284374,278.854248047,2490000
chain,0,2097152,1,133,125,87,8192,2271778,277.316650391,2490000
chain,0,2097152,1,134,127,77,8192,2159511,263.612182617,2490000
chain,0,2097152,1,135,129,25,8192,2046160,249.775390625,2490000
chain,0,2097152,1,136,131,17,8192,2047492,249.937988281,2490000
chain,0,2097152,1,137,133,82,8192,2161405,263.843383789,2490000
chain,0,2097152,1,138,135,85,8192,2268079,276.865112305,2490000
chain,0,2097152,1,139,137,96,8192,2284932,278.922363281,2490000
chain,0,2097152,1,140,139,80,8192,2178177,265.89074707,2490000
chain,0,2097152,1,141,141,48,8192,2062596,251.781738281,2490000
chain,0,2097152,2,0,0,84,8192,2408900,294.055175781,2490000
chain,0,2097152,2,1,2,131,8192,2513452,306.817871094,2490000
chain,0,2097152,2,2,4,112,8192,2501351,305.340698242,2490000
chain,0,2097152,2,3,6,54,8192,2389336,291.666992188,2490000
chain,0,2097152,2,4,8,13,8192,2276053,277.838500977,2490000
chain,0,2097152,2,5,10,16,8192,2277068,277.962402344,2490000
chain,0,2097152,2,6,12,88,8192,2389895,291.735229492,2490000
chain,0,2097152,2,7,14,124,8192,2496670,304.769287109,2490000
chain,0,2097152,2,8,16,132,8192,2514559,306.95300293,2490000
chain,0,2097152,2,9,18,120,8192,2407585,293.89465332,2490000
chain,0,2097152,2,10,20,56,8192,2291644,279.741699219,2490000
chain,0,2097152,2,11,22,46,8192,2189375,267.25769043,2490000
chain,0,2097152,2,12,24,53,8192,2310915,282.094116211,2490000
chain,0,2097152,2,13,26,103,8192,2415234,294.828369141,2490000
chain,0,2097152,2,14,28,73,8192,2402858,293.317626953,2490000
chain,0,2097152,2,15,30,30,8192,2290460,279.597167969,2490000
chain,0,2097152,2,16,32,7,8192,2177257,265.778442383,2490000
chain,0,2097152,2,17,34,12,8192,2178272,265.90234375,2490000
chain,0,2097152,2,18,36,55,8192,2291896,279.772460938,2490000
chain,0,2097152,2,19,38,93,8192,2398765,292.817993164,2490000
chain,0,2097152,2,20,40,106,8192,2416260,294.953613281,2490000
chain,0,2097152,2,21,42,94,8192,2309755,281.952514648,2490000
chain,0,2097152,2,22,44,50,8192,2193489,267.759887695,2490000
chain,0,2097152,2,23,46,27,8192,2107402,257.251220703,2490000
chain,0,2097152,2,24,48,41,8192,2228870,272.078857422,2490000
chain,0,2097152,2,25,50,116,8192,2333348,284.832519531,2490000
chain,0,2097152,2,26,52,90,8192,2321057,283.33215332,2490000
chain,0,2097152,2,27,54,19,8192,2208711,269.618041992,2490000
chain,0,2097152,2,28,56,1,8192,2095249,255.767700195,2490000
chain,0,2097152,2,29,58,6,8192,2096395,255.907592773,2490000
chain,0,2097152,2,30,60,38,8192,2210251,269.806030273,2490000
chain,0,2097152,2,31,62,108,8192,2316691,282.799194336,2490000
chain,0,2097152,2,32,64,118,8192,2334351,284.954956055,2490000
chain,0,2097152,2,33,66,76,8192,2228016,271.974609375,2490000
chain,0,2097152,2,34,68,22,8192,2111493,257.750610352,2490000
chain,0,2097152,2,35,70,81,8192,2279662,278.279052734,2490000
chain,0,2097152,2,36,72,107,8192,2401047,293.096557617,2490000
chain,0,2097152,2,37,74,135,8192,2505388,305.833496094,2490000
chain,0,2097152,2,38,76,117,8192,2492946,304.314697266,2490000
chain,0,2097152,2,39,78,61,8192,2381206,290.674560547,2490000
chain,0,2097152,2,40,80,14,8192,2267204,276.758300781,2490000
chain,0,2097152,2,41,82,17,8192,2268895,276.96472168,2490000
chain,0,2097152,2,42,84,111,8192,2381930,290.762939453,2490000
chain,0,2097152,2,43,86,129,8192,2488634,303.788330078,2490000
chain,0,2097152,2,44,88,136,8192,2506448,305.962890625,2490000
chain,0,2097152,2,45,90,134,8192,2399562,292.915283203,2490000
chain,0,2097152,2,46,92,71,8192,2283043,278.691772461,2490000
chain,0,2097152,2,47,94,33,8192,2181594,266.307861328,2490000
chain,0,2097152,2,48,96,47,8192,2303002,281.128173828,2490000
chain,0,2097152,2,49,98,95,8192,2407033,293.827270508,2490000
chain,0,2097152,2,50,100,65,8192,2394542,292.302490234,2490000
chain,0,2097152,2,51,102,24,8192,2282551,278.631713867,2490000
chain,0,2097152,2,52,104,4,8192,2168956,264.765136719,2490000
chain,0,2097152,2,53,106,10,8192,2170317,264.931274414,2490000
chain,0,2097152,2,54,108,49,8192,2284171,278.829467773,2490000
chain,0,2097152,2,55,110,85,8192,2390847,291.85144043,2490000
chain,0,2097152,2,56,112,99,8192,2407733,293.912719727,2490000
chain,0,2097152,2,57,114,86,8192,2301310,280.921630859,2490000
chain,0,2097152,2,58,116,45,8192,2185317,266.762329102,2490000
chain,0,2097152,2,59,118,23,8192,2099762,256.318603516,2490000
chain,0,2097152,2,60,120,34,8192,2221304,271.155273438,2490000
chain,0,2097152,2,61,122,87,8192,2325348,283.855957031,2490000
chain,0,2097152,2,62,124,58,8192,2312811,282.325561523,2490000
chain,0,2097152,2,63,126,18,8192,2200635,268.632202148,2490000
chain,0,2097152,2,64,128,0,8192,2086981,254.758422852,2490000
chain,0,2097152,2,65,130,5,8192,2088489,254.942504883,2490000
chain,0,2097152,2,66,132,31,8192,2202281,268.833129883,2490000
chain,0,2097152,2,67,134,75,8192,2309049,281.866333008,2490000
chain,0,2097152,2,68,136,91,8192,2325991,283.934448242,2490000
chain,0,2097152,2,69,138,68,8192,2219253,270.904907227,2490000
chain,0,2097152,2,70,140,32,8192,2103568,256.783203125,2490000
chain,0,2097152,2,71,1,92,8192,2351924,287.100097656,2490000
chain,0,2097152,2,72,3,138,8192,2456246,299.834716797,2490000
chain,0,2097152,2,73,5,122,8192,2443874,298.324462891,2490000
chain,0,2097152,2,74,7,48,8192,2331393,284.59387207,2490000
chain,0,2097152,2,75,9,11,8192,2218109,270.765258789,2490000
chain,0,2097152,2,76,11,15,8192,2219265,270.90637207,2490000
chain,0,2097152,2,77,13,96,8192,2332908,284.778808594,2490000
chain,0,2097152,2,78,15,133,8192,2439703,297.815307617,2490000
chain,0,2097152,2,79,17,139,8192,2457162,299.946533203,2490000
chain,0,2097152,2,80,19,125,8192,2350635,286.942749023,2490000
chain,0,2097152,2,81,21,63,8192,2234393,272.753051758,2490000
chain,0,2097152,2,82,23,64,8192,2148392,262.254882812,2490000
chain,0,2097152,2,83,25,66,8192,2269847,277.080932617,2490000
chain,0,2097152,2,84,27,126,8192,2374263,289.827026367,2490000
chain,0,2097152,2,85,29,105,8192,2361923,288.320678711,2490000
chain,0,2097152,2,86,31,37,8192,2249538,274.601806641,2490000
chain,0,2097152,2,87,33,3,8192,2136207,260.767456055,2490000
chain,0,2097152,2,88,35,9,8192,2137315,260.902709961,2490000
chain,0,2097152,2,89,37,62,8192,2250894,274.767333984,2490000
chain,0,2097152,2,90,39,119,8192,2357708,287.806152344,2490000
chain,0,2097152,2,91,41,128,8192,2375437,289.970336914,2490000
chain,0,2097152,2,92,43,109,8192,2268858,276.960205078,2490000
chain,0,2097152,2,93,45,39,8192,2152523,262.759155273,2490000
chain,0,2097152,2,94,47,40,8192,2058578,251.291259766,2490000
chain,0,2097152,2,95,49,28,8192,2180295,266.149291992,2490000
chain,0,2097152,2,96,51,77,8192,2284554,278.876220703,2490000
chain,0,2097152,2,97,53,52,8192,2271939,277.336303711,2490000
chain,0,2097152,2,98,55,20,8192,2159655,263.629760742,2490000
chain,0,2097152,2,99,57,2,8192,2046274,249.789306641,2490000
chain,0,2097152,2,100,59,8,8192,2047530,249.942626953,2490000
chain,0,2097152,2,101,61,44,8192,2161405,263.843383789,2490000
chain,0,2097152,2,102,63,67,8192,2268031,276.85925293,2490000
chain,0,2097152,2,103,65,83,8192,2285212,278.956542969,2490000
chain,0,2097152,2,104,67,60,8192,2178210,265.894775391,2490000
chain,0,2097152,2,105,69,26,8192,2062737,251.798950195,2490000
chain,0,2097152,2,106,71,72,8192,2222406,271.289794922,2490000
chain,0,2097152,2,107,73,100,8192,2343751,286.102416992,2490000
chain,0,2097152,2,108,75,140,8192,2447927,298.819213867,2490000
chain,0,2097152,2,109,77,127,8192,2435524,297.305175781,2490000
chain,0,2097152,2,110,79,78,8192,2323519,283.63269043,2490000
chain,0,2097152,2,111,81,21,8192,2210107,269.788452148,2490000
chain,0,2097152,2,112,83,29,8192,2211069,269.905883789,2490000
chain,0,2097152,2,113,85,104,8192,2325125,283.828735352,2490000
chain,0,2097152,2,114,87,137,8192,2431809,296.85168457,2490000
chain,0,2097152,2,115,89,141,8192,2448668,298.909667969,2490000
chain,0,2097152,2,116,91,130,8192,2342444,285.942871094,2490000
chain,0,2097152,2,117,93,89,8192,2226366,271.773193359,2490000
chain,0,2097152,2,118,95,51,8192,2132549,260.320922852,2490000
chain,0,2097152,2,119,97,74,8192,2253576,275.094726562,2490000
chain,0,2097152,2,120,99,121,8192,2357557,287.787719727,2490000
chain,0,2097152,2,121,101,98,8192,2345570,286.324462891,2490000
chain,0,2097152,2,122,103,43,8192,2233393,272.630981445,2490000
chain,0,2097152,2,123,105,25,8192,2119918,258.779052734,2490000
chain,0,2097152,2,124,107,36,8192,2121398,258.959716797,2490000
chain,0,2097152,2,125,109,70,8192,2234951,272.821166992,2490000
chain,0,2097152,2,126,111,114,8192,2341826,285.867431641,2490000
chain,0,2097152,2,127,113,123,8192,2358766,287.935302734,2490000
chain,0,2097152,2,128,115,115,8192,2252030,274.906005859,2490000
chain,0,2097152,2,129,117,80,8192,2136491,260.802124023,2490000
chain,0,2097152,2,130,119,57,8192,2058547,251.287475586,2490000
chain,0,2097152,2,131,121,59,8192,2180167,266.133666992,2490000
chain,0,2097152,2,132,123,110,8192,2284423,278.860229492,2490000
chain,0,2097152,2,133,125,82,8192,2271850,277.325439453,2490000
chain,0,2097152,2,134,127,69,8192,2159497,263.610473633,2490000
chain,0,2097152,2,135,129,35,8192,2046086,249.766357422,2490000
chain,0,2097152,2,136,131,42,8192,2047196,249.901855469,2490000
chain,0,2097152,2,137,133,79,8192,2161364,263.838378906,2490000
chain,0,2097152,2,138,135,101,8192,2268005,276.856079102,2490000
chain,0,2097152,2,139,137,113,8192,2285061,278.938110352,2490000
chain,0,2097152,2,140,139,102,8192,2178210,265.894775391,2490000
chain,0,2097152,2,141,141,97,8192,2062589,251.780883789,2490000
chain,0,2097152,3,0,0,42,8192,2408900,294.055175781,2490000
chain,0,2097152,3,1,2,111,8192,2513435,306.815795898,2490000
chain,0,2097152,3,2,4,132,8192,2501273,305.331176758,2490000
chain,0,2097152,3,3,6,95,8192,2389505,291.68762207,2490000
chain,0,2097152,3,4,8,22,8192,2276042,277.837158203,2490000
chain,0,2097152,3,5,10,33,8192,2277221,277.981079102,2490000
chain,0,2097152,3,6,12,113,8192,2389885,291.734008789,2490000
chain,0,2097152,3,7,14,134,8192,2496633,304.764770508,2490000
chain,0,2097152,3,8,16,123,8192,2514617,306.960083008,2490000
chain,0,2097152,3,9,18,86,8192,2407524,293.887207031,2490000
chain,0,2097152,3,10,20,44,8192,2291315,279.701538086,2490000
chain,0,2097152,3,11,22,12,8192,2189378,267.258056641,2490000
chain,0,2097152,3,12,24,37,8192,2310803,282.080444336,2490000
chain,0,2097152,3,13,26,83,8192,2415337,294.840942383,2490000
chain,0,2097152,3,14,28,101,8192,2402786,293.308837891,2490000
chain,0,2097152,3,15,30,65,8192,2290442,279.594970703,2490000
chain,0,2097152,3,16,32,8,8192,2177060,265.754394531,2490000
chain,0,2097152,3,17,34,28,8192,2178276,265.902832031,2490000
chain,0,2097152,3,18,36,85,8192,2292087,279.795776367,2490000
chain,0,2097152,3,19,38,105,8192,2398756,292.816894531,2490000
chain,0,2097152,3,20,40,110,8192,2416272,294.955078125,2490000
chain,0,2097152,3,21,42,78,8192,2309826,281.961181641,2490000
chain,0,2097152,3,22,44,31,8192,2193490,267.760009766,2490000
chain,0,2097152,3,23,46,5,8192,2107528,257.266601562,2490000
chain,0,2097152,3,24,48,21,8192,2229162,272.114501953,2490000
chain,0,2097152,3,25,50,60,8192,2333410,284.840087891,2490000
chain,0,2097152,3,26,52,115,8192,2320997,283.324829102,2490000
chain,0,2097152,3,27,54,47,8192,2208601,269.604614258,2490000
chain,0,2097152,3,28,56,1,8192,2095263,255.76940918,2490000
chain,0,2097152,3,29,58,10,8192,2096634,255.936767578,2490000
chain,0,2097152,3,30,60,69,8192,2210187,269.798217773,2490000
chain,0,2097152,3,31,62,119,8192,2316761,282.807739258,2490000
chain,0,2097152,3,32,64,66,8192,2334325,284.951782227,2490000
chain,0,2097152,3,33,66,50,8192,2228033,271.97668457,2490000
chain,0,2097152,3,34,68,15,8192,2111613,257.765258789,2490000
chain,0,2097152,3,35,70,26,8192,2279318,278.237060547,2490000
chain,0,2097152,3,36,72,48,8192,2400995,293.090209961,2490000
chain,0,2097152,3,37,74,129,8192,2505493,305.846313477,2490000
chain,0,2097152,3,38,76,135,8192,2492912,304.310546875,2490000
chain,0,2097152,3,39,78,116,8192,2381198,290.673583984,2490000
chain,0,2097152,3,40,80,27,8192,2267248,276.763671875,2490000
chain,0,2097152,3,41,82,40,8192,2269010,276.978759766,2490000
chain,0,2097152,3,42,84,131,8192,2382008,290.772460938,2490000
chain,0,2097152,3,43,86,137,8192,2488739,303.801147461,2490000
chain,0,2097152,3,44,88,136,8192,2506343,305.950073242,2490000
chain,0,2097152,3,45,90,100,8192,2399562,292.915283203,2490000
chain,0,2097152,3,46,92,49,8192,2283129,278.702270508,2490000
chain,0,2097152,3,47,94,11,8192,2181480,266.293945312,2490000
chain,0,2097152,3,48,96,34,8192,2302976,281.125,2490000
chain,0,2097152,3,49,98,75,8192,2406948,293.816894531,2490000
chain,0,2097152,3,50,100,94,8192,2394751,292.32800293,2490000
chain,0,2097152,3,51,102,59,8192,2282381,278.610961914,2490000
chain,0,2097152,3,52,104,6,8192,2169049,264.776489258,2490000
chain,0,2097152,3,53,106,23,8192,2170215,264.918823242,2490000
chain,0,2097152,3,54,108,76,8192,2284232,278.836914062,2490000
chain,0,2097152,3,55,110,98,8192,2390914,291.859619141,2490000
chain,0,2097152,3,56,112,96,8192,2407510,293.885498047,2490000
chain,0,2097152,3,57,114,71,8192,2301299,280.920288086,2490000
chain,0,2097152,3,58,116,29,8192,2185341,266.765258789,2490000
chain,0,2097152,3,59,118,3,8192,2099793,256.322387695,2490000
chain,0,2097152,3,60,120,16,8192,2221045,271.123657227,2490000
chain,0,2097152,3,61,122,54,8192,2325122,283.828369141,2490000
chain,0,2097152,3,62,124,87,8192,2312879,282.333862305,2490000
chain,0,2097152,3,63,126,41,8192,2200503,268.616088867,2490000
chain,0,2097152,3,64,128,0,8192,2087085,254.771118164,2490000
chain,0,2097152,3,65,130,9,8192,2088357,254.926391602,2490000
chain,0,2097152,3,66,132,61,8192,2202250,268.829345703,2490000
chain,0,2097152,3,67,134,91,8192,2309115,281.874389648,2490000
chain,0,2097152,3,68,136,73,8192,2325913,283.924926758,2490000
chain,0,2097152,3,69,138,45,8192,2219225,270.901489258,2490000
chain,0,2097152,3,70,140,14,8192,2103534,256.779052734,2490000
chain,0,2097152,3,71,1,57,8192,2351859,287.092163086,2490000
chain,0,2097152,3,72,3,118,8192,2456137,299.821411133,2490000
chain,0,2097152,3,73,5,138,8192,2443638,298.295654297,2490000
chain,0,2097152,3,74,7,102,8192,2331417,284.596801758,2490000
chain,0,2097152,3,75,9,17,8192,2218102,270.764404297,2490000
chain,0,2097152,3,76,11,36,8192,2219217,270.900512695,2490000
chain,0,2097152,3,77,13,120,8192,2332983,284.787963867,2490000
chain,0,2097152,3,78,15,139,8192,2439833,297.831176758,2490000
chain,0,2097152,3,79,17,128,8192,2457119,299.94128418,2490000
chain,0,2097152,3,80,19,93,8192,2350785,286.96105957,2490000
chain,0,2097152,3,81,21,39,8192,2234473,272.762817383,2490000
chain,0,2097152,3,82,23,18,8192,2148343,262.248901367,2490000
chain,0,2097152,3,83,25,30,8192,2270091,277.110717773,2490000
chain,0,2097152,3,84,27,90,8192,2374350,289.837646484,2490000
chain,0,2097152,3,85,29,127,8192,2361818,288.307861328,2490000
chain,0,2097152,3,86,31,72,8192,2249480,274.594726562,2490000
chain,0,2097152,3,87,33,4,8192,2136205,260.767211914,2490000
chain,0,2097152,3,88,35,19,8192,2137245,260.894165039,2490000
chain,0,2097152,3,89,37,99,8192,2251186,274.802978516,2490000
chain,0,2097152,3,90,39,130,8192,2357755,287.811889648,2490000
chain,0,2097152,3,91,41,89,8192,2375309,289.954711914,2490000
chain,0,2097152,3,92,43,64,8192,2268800,276.953125,2490000
chain,0,2097152,3,93,45,24,8192,2152439,262.748901367,2490000
chain,0,2097152,3,94,47,7,8192,2058570,251.290283203,2490000
chain,0,2097152,3,95,49,25,8192,2180350,266.156005859,2490000
chain,0,2097152,3,96,51,68,8192,2284313,278.846801758,2490000
chain,0,2097152,3,97,53,79,8192,2271864,277.327148438,2490000
chain,0,2097152,3,98,55,53,8192,2159582,263.620849609,2490000
chain,0,2097152,3,99,57,2,8192,2046266,249.788330078,2490000
chain,0,2097152,3,100,59,13,8192,2047399,249.926635742,2490000
chain,0,2097152,3,101,61,56,8192,2161459,263.849975586,2490000
chain,0,2097152,3,102,63,84,8192,2268063,276.86315918,2490000
chain,0,2097152,3,103,65,81,8192,2285071,278.939331055,2490000
chain,0,2097152,3,104,67,58,8192,2178150,265.887451172,2490000
chain,0,2097152,3,105,69,20,8192,2062860,251.813964844,2490000
chain,0,2097152,3,106,71,35,8192,2222582,271.311279297,2490000
chain,0,2097152,3,107,73,63,8192,2343905,286.12121582,2490000
chain,0,2097152,3,108,75,124,8192,2447881,298.813598633,2490000
chain,0,2097152,3,109,77,140,8192,2435560,297.309570312,2490000
chain,0,2097152,3,110,79,109,8192,2323434,283.622314453,2490000
chain,0,2097152,3,111,81,38,8192,2209965,269.771118164,2490000
chain,0,2097152,3,112,83,46,8192,2211132,269.913574219,2490000
chain,0,2097152,3,113,85,126,8192,2325101,283.825805664,2490000
chain,0,2097152,3,114,87,141,8192,2431771,296.847045898,2490000
chain,0,2097152,3,115,89,103,8192,2448613,298.902954102,2490000
chain,0,2097152,3,116,91,114,8192,2342268,285.921386719,2490000
chain,0,2097152,3,117,93,74,8192,2226316,271.767089844,2490000
chain,0,2097152,3,118,95,32,8192,2132551,260.321166992,2490000
chain,0,2097152,3,119,97,70,8192,2253351,275.067260742,2490000
chain,0,2097152,3,120,99,97,8192,2357647,287.798706055,2490000
chain,0,2097152,3,121,101,122,8192,2345491,286.314819336,2490000
chain,0,2097152,3,122,103,80,8192,2233539,272.648803711,2490000
chain,0,2097152,3,123,105,43,8192,2120112,258.802734375,2490000
chain,0,2097152,3,124,107,51,8192,2121399,258.959838867,2490000
chain,0,2097152,3,125,109,106,8192,2234766,272.798583984,2490000
chain,0,2097152,3,126,111,125,8192,2341749,285.858032227,2490000
chain,0,2097152,3,127,113,117,8192,2358795,287.938842773,2490000
chain,0,2097152,3,128,115,107,8192,2251988,274.900878906,2490000
chain,0,2097152,3,129,117,67,8192,2136499,260.803100586,2490000
chain,0,2097152,3,130,119,52,8192,2058795,251.317749023,2490000
chain,0,2097152,3,131,121,77,8192,2180069,266.121704102,2490000
chain,0,2097152,3,132,123,104,8192,2284378,278.854736328,2490000
chain,0,2097152,3,133,125,108,8192,2271822,277.322021484,2490000
chain,0,2097152,3,134,127,88,8192,2159524,263.613769531,2490000
chain,0,2097152,3,135,129,55,8192,2046041,249.760864258,2490000
chain,0,2097152,3,136,131,62,8192,2047445,249.932250977,2490000
chain,0,2097152,3,137,133,92,8192,2161425,263.845825195,2490000
chain,0,2097152,3,138,135,112,8192,2268053,276.861938477,2490000
chain,0,2097152,3,139,137,133,8192,2284963,278.926147461,2490000
chain,0,2097152,3,140,139,121,8192,2178218,265.895751953,2490000
chain,0,2097152,3,141,141,82,8192,2062618,251.784423828,2490000
chain,0,2097152,4,0,0,84,8192,2409053,294.073852539,2490000
chain,0,2097152,4,1,2,124,8192,2513438,306.816162109,2490000
chain,0,2097152,4,2,4,120,8192,2501166,305.318115234,2490000
chain,0,2097152,4,3,6,32,8192,2389580,291.696777344,2490000
chain,0,2097152,4,4,8,15,8192,2275981,277.829711914,2490000
chain,0,2097152,4,5,10,19,8192,2277146,277.971923828,2490000
chain,0,2097152,4,6,12,83,8192,2389939,291.740600586,2490000
chain,0,2097152,4,7,14,116,8192,2496720,304.775390625,2490000
chain,0,2097152,4,8,16,137,8192,2514616,306.959960938,2490000
chain,0,2097152,4,9,18,122,8192,2407584,293.89453125,2490000
chain,0,2097152,4,10,20,58,8192,2291352,279.706054688,2490000
chain,0,2097152,4,11,22,44,8192,2189415,267.262573242,2490000
chain,0,2097152,4,12,24,54,8192,2310914,282.093994141,2490000
chain,0,2097152,4,13,26,93,8192,2415402,294.848876953,2490000
chain,0,2097152,4,14,28,86,8192,2402727,293.301635742,2490000
chain,0,2097152,4,15,30,22,8192,2290552,279.608398438,2490000
chain,0,2097152,4,16,32,10,8192,2177367,265.791870117,2490000
chain,0,2097152,4,17,34,11,8192,2178174,265.890380859,2490000
chain,0,2097152,4,18,36,59,8192,2292130,279.801025391,2490000
chain,0,2097152,4,19,38,95,8192,2398796,292.821777344,2490000
chain,0,2097152,4,20,40,113,8192,2416176,294.943359375,2490000
chain,0,2097152,4,21,42,97,8192,2309874,281.967041016,2490000
chain,0,2097152,4,22,44,47,8192,2193455,267.755737305,2490000
chain,0,2097152,4,23,46,31,8192,2107460,257.258300781,2490000
chain,0,2097152,4,24,48,36,8192,2229096,272.106445312,2490000
chain,0,2097152,4,25,50,108,8192,2333392,284.837890625,2490000
chain,0,2097152,4,26,52,102,8192,2320930,283.316650391,2490000
chain,0,2097152,4,27,54,13,8192,2208710,269.617919922,2490000
chain,0,2097152,4,28,56,2,8192,2095277,255.771118164,2490000
chain,0,2097152,4,29,58,3,8192,2096433,255.912231445,2490000
chain,0,2097152,4,30,60,42,8192,2210155,269.794311523,2490000
chain,0,2097152,4,31,62,72,8192,2316808,282.813476562,2490000
chain,0,2097152,4,32,64,123,8192,2334378,284.958251953,2490000
chain,0,2097152,4,33,66,82,8192,2227919,271.962768555,2490000
chain,0,2097152,4,34,68,27,8192,2111471,257.747924805,2490000
chain,0,2097152,4,35,70,77,8192,2279343,278.240112305,2490000
chain,0,2097152,4,36,72,107,8192,2401003,293.091186523,2490000
chain,0,2097152,4,37,74,129,8192,2505300,305.822753906,2490000
chain,0,2097152,4,38,76,125,8192,2492893,304.308227539,2490000
chain,0,2097152,4,39,78,45,8192,2381020,290.651855469,2490000
chain,0,2097152,4,40,80,18,8192,2267251,276.764038086,2490000
chain,0,2097152,4,41,82,20,8192,2268991,276.97644043,2490000
chain,0,2097152,4,42,84,112,8192,2382163,290.791381836,2490000
chain,0,2097152,4,43,86,131,8192,2488868,303.816894531,2490000
chain,0,2097152,4,44,88,139,8192,2506398,305.956787109,2490000
chain,0,2097152,4,45,90,136,8192,2399660,292.927246094,2490000
chain,0,2097152,4,46,92,73,8192,2283294,278.722412109,2490000
chain,0,2097152,4,47,94,38,8192,2181554,266.302978516,2490000
chain,0,2097152,4,48,96,49,8192,2302968,281.124023438,2490000
chain,0,2097152,4,49,98,85,8192,2406811,293.800170898,2490000
chain,0,2097152,4,50,100,79,8192,2394690,292.320556641,2490000
chain,0,2097152,4,51,102,21,8192,2282537,278.630004883,2490000
chain,0,2097152,4,52,104,7,8192,2168892,264.757324219,2490000
chain,0,2097152,4,53,106,9,8192,2170409,264.942504883,2490000
chain,0,2097152,4,54,108,53,8192,2284244,278.838378906,2490000
chain,0,2097152,4,55,110,87,8192,2390967,291.866088867,2490000
chain,0,2097152,4,56,112,106,8192,2407725,293.911743164,2490000
chain,0,2097152,4,57,114,89,8192,2301251,280.914428711,2490000
chain,0,2097152,4,58,116,40,8192,2185442,266.777587891,2490000
chain,0,2097152,4,59,118,24,8192,2099716,256.312988281,2490000
chain,0,2097152,4,60,120,29,8192,2221322,271.157470703,2490000
chain,0,2097152,4,61,122,78,8192,2325101,283.825805664,2490000
chain,0,2097152,4,62,124,71,8192,2312814,282.325927734,2490000
chain,0,2097152,4,63,126,12,8192,2200705,268.64074707,2490000
chain,0,2097152,4,64,128,0,8192,2087143,254.778198242,2490000
chain,0,2097152,4,65,130,1,8192,2088382,254.929443359,2490000
chain,0,2097152,4,66,132,35,8192,2202283,268.833374023,2490000
chain,0,2097152,4,67,134,63,8192,2309066,281.868408203,2490000
chain,0,2097152,4,68,136,99,8192,2325999,283.935424805,2490000
chain,0,2097152,4,69,138,74,8192,2219103,270.88659668,2490000
chain,0,2097152,4,70,140,26,8192,2103624,256.790039062,2490000
chain,0,2097152,4,71,1,92,8192,2351894,287.096435547,2490000
chain,0,2097152,4,72,3,134,8192,2456199,299.828979492,2490000
chain,0,2097152,4,73,5,130,8192,2443669,298.299438477,2490000
chain,0,2097152,4,74,7,39,8192,2331384,284.592773438,2490000
chain,0,2097152,4,75,9,14,8192,2218058,270.759033203,2490000
chain,0,2097152,4,76,11,16,8192,2219126,270.889404297,2490000
chain,0,2097152,4,77,13,90,8192,2333113,284.803833008,2490000
chain,0,2097152,4,78,15,121,8192,2439904,297.83984375,2490000
chain,0,2097152,4,79,17,140,8192,2457166,299.947021484,2490000
chain,0,2097152,4,80,19,127,8192,2350823,286.965698242,2490000
chain,0,2097152,4,81,21,65,8192,2234470,272.762451172,2490000
chain,0,2097152,4,82,23,55,8192,2148463,262.263549805,2490000
chain,0,2097152,4,83,25,60,8192,2269884,277.085449219,2490000
chain,0,2097152,4,84,27,119,8192,2374411,289.845092773,2490000
chain,0,2097152,4,85,29,115,8192,2361819,288.307983398,2490000
chain,0,2097152,4,86,31,25,8192,2249660,274.616699219,2490000
chain,0,2097152,4,87,33,6,8192,2136277,260.776000977,2490000
chain,0,2097152,4,88,35,8,8192,2137306,260.901611328,2490000
chain,0,2097152,4,89,37,67,8192,2251200,274.8046875,2490000
chain,0,2097152,4,90,39,110,8192,2357779,287.814819336,2490000
chain,0,2097152,4,91,41,133,8192,2375342,289.958740234,2490000
chain,0,2097152,4,92,43,111,8192,2268850,276.959228516,2490000
chain,0,2097152,4,93,45,52,8192,2152482,262.754150391,2490000
chain,0,2097152,4,94,47,23,8192,2058803,251.318725586,2490000
chain,0,2097152,4,95,49,43,8192,2180158,266.132568359,2490000
chain,0,2097152,4,96,51,70,8192,2284331,278.848999023,2490000
chain,0,2097152,4,97,53,62,8192,2271743,277.31237793,2490000
chain,0,2097152,4,98,55,17,8192,2159761,263.642700195,2490000
chain,0,2097152,4,99,57,4,8192,2046069,249.764282227,2490000
chain,0,2097152,4,100,59,5,8192,2047412,249.928222656,2490000
chain,0,2097152,4,101,61,48,8192,2161459,263.849975586,2490000
chain,0,2097152,4,102,63,80,8192,2268041,276.860473633,2490000
chain,0,2097152,4,103,65,91,8192,2284881,278.916137695,2490000
chain,0,2097152,4,104,67,66,8192,2178152,265.887695312,2490000
chain,0,2097152,4,105,69,33,8192,2062725,251.797485352,2490000
chain,0,2097152,4,106,71,69,8192,2222488,271.299804688,2490000
chain,0,2097152,4,107,73,100,8192,2343822,286.111083984,2490000
chain,0,2097152,4,108,75,138,8192,2447850,298.809814453,2490000
chain,0,2097152,4,109,77,135,8192,2435618,297.316650391,2490000
chain,0,2097152,4,110,79,57,8192,2323421,283.620727539,2490000
chain,0,2097152,4,111,81,28,8192,2209984,269.7734375,2490000
chain,0,2097152,4,112,83,30,8192,2211184,269.919921875,2490000
chain,0,2097152,4,113,85,105,8192,2325062,283.821044922,2490000
chain,0,2097152,4,114,87,126,8192,2431861,296.858032227,2490000
chain,0,2097152,4,115,89,141,8192,2448628,298.904785156,2490000
chain,0,2097152,4,116,91,132,8192,2342267,285.921264648,2490000
chain,0,2097152,4,117,93,88,8192,2226353,271.771606445,2490000
chain,0,2097152,4,118,95,61,8192,2132655,260.333862305,2490000
chain,0,2097152,4,119,97,76,8192,2253175,275.045776367,2490000
chain,0,2097152,4,120,99,114,8192,2357693,287.804321289,2490000
chain,0,2097152,4,121,101,109,8192,2345469,286.312133789,2490000
chain,0,2097152,4,122,103,51,8192,2233532,272.647949219,2490000
chain,0,2097152,4,123,105,34,8192,2120192,258.8125,2490000
chain,0,2097152,4,124,107,37,8192,2121355,258.954467773,2490000
chain,0,2097152,4,125,109,75,8192,2234631,272.782104492,2490000
chain,0,2097152,4,126,111,56,8192,2341805,285.864868164,2490000
chain,0,2097152,4,127,113,128,8192,2358832,287.943359375,2490000
chain,0,2097152,4,128,115,117,8192,2252117,274.916625977,2490000
chain,0,2097152,4,129,117,81,8192,2136472,260.799804688,2490000
chain,0,2097152,4,130,119,50,8192,2058665,251.301879883,2490000
chain,0,2097152,4,131,121,68,8192,2180055,266.119995117,2490000
chain,0,2097152,4,132,123,101,8192,2284178,278.830322266,2490000
chain,0,2097152,4,133,125,94,8192,2271782,277.317138672,2490000
chain,0,2097152,4,134,127,64,8192,2159611,263.624389648,2490000
chain,0,2097152,4,135,129,41,8192,2046167,249.776245117,2490000
chain,0,2097152,4,136,131,46,8192,2047364,249.922363281,2490000
chain,0,2097152,4,137,133,98,8192,2161450,263.848876953,2490000
chain,0,2097152,4,138,135,103,8192,2268064,276.86328125,2490000
chain,0,2097152,4,139,137,118,8192,2284957,278.925415039,2490000
chain,0,2097152,4,140,139,104,8192,2178022,265.871826172,2490000
chain,0,2097152,4,141,141,96,8192,2062701,251.794555664,2490000
chain,0,2097152,5,0,0,39,8192,2408973,294.064086914,2490000
chain,0,2097152,5,1,2,98,8192,2513449,306.817504883,2490000
chain,0,2097152,5,2,4,129,8192,2501199,305.322143555,2490000
chain,0,2097152,5,3,6,101,8192,2389416,291.676757812,2490000
chain,0,2097152,5,4,8,25,8192,2275967,277.82800293,2490000
chain,0,2097152,5,5,10,42,8192,2277036,277.958496094,2490000
chain,0,2097152,5,6,12,105,8192,2389941,291.740844727,2490000
chain,0,2097152,5,7,14,134,8192,2496705,304.77355957,2490000
chain,0,2097152,5,8,16,124,8192,2514628,306.961425781,2490000
chain,0,2097152,5,9,18,92,8192,2407555,293.890991211,2490000
chain,0,2097152,5,10,20,50,8192,2291250,279.693603516,2490000
chain,0,2097152,5,11,22,18,8192,2189434,267.264892578,2490000
chain,0,2097152,5,12,24,29,8192,2311003,282.104858398,2490000
chain,0,2097152,5,13,26,76,8192,2415312,294.837890625,2490000
chain,0,2097152,5,14,28,94,8192,2402686,293.296630859,2490000
chain,0,2097152,5,15,30,70,8192,2290451,279.596069336,2490000
chain,0,2097152,5,16,32,14,8192,2177179,265.768920898,2490000
chain,0,2097152,5,17,34,32,8192,2178277,265.902954102,2490000
chain,0,2097152,5,18,36,75,8192,2292136,279.801757812,2490000
chain,0,2097152,5,19,38,104,8192,2398728,292.813476562,2490000
chain,0,2097152,5,20,40,110,8192,2416195,294.945678711,2490000
chain,0,2097152,5,21,42,85,8192,2309888,281.96875,2490000
chain,0,2097152,5,22,44,35,8192,2193497,267.760864258,2490000
chain,0,2097152,5,23,46,2,8192,2107611,257.276733398,2490000
chain,0,2097152,5,24,48,10,8192,2229126,272.110107422,2490000
chain,0,2097152,5,25,50,53,8192,2333412,284.840332031,2490000
chain,0,2097152,5,26,52,109,8192,2320992,283.32421875,2490000
chain,0,2097152,5,27,54,49,8192,2208491,269.591186523,2490000
chain,0,2097152,5,28,56,1,8192,2095276,255.770996094,2490000
chain,0,2097152,5,29,58,12,8192,2096553,255.926879883,2490000
chain,0,2097152,5,30,60,52,8192,2210270,269.808349609,2490000
chain,0,2097152,5,31,62,118,8192,2316854,282.819091797,2490000
chain,0,2097152,5,32,64,81,8192,2334307,284.949584961,2490000
chain,0,2097152,5,33,66,47,8192,2228102,271.985107422,2490000
chain,0,2097152,5,34,68,16,8192,2111436,257.743652344,2490000
chain,0,2097152,5,35,70,28,8192,2279194,278.221923828,2490000
chain,0,2097152,5,36,72,48,8192,2401092,293.102050781,2490000
chain,0,2097152,5,37,74,127,8192,2505508,305.848144531,2490000
chain,0,2097152,5,38,76,132,8192,2492905,304.309692383,2490000
chain,0,2097152,5,39,78,122,8192,2381045,290.654907227,2490000
chain,0,2097152,5,40,80,30,8192,2267073,276.74230957,2490000
chain,0,2097152,5,41,82,51,8192,2268939,276.970092773,2490000
chain,0,2097152,5,42,84,126,8192,2382066,290.779541016,2490000
chain,0,2097152,5,43,86,137,8192,2488604,303.784667969,2490000
chain,0,2097152,5,44,88,139,8192,2506405,305.957641602,2490000
chain,0,2097152,5,45,90,107,8192,2399532,292.911621094,2490000
chain,0,2097152,5,46,92,58,8192,2283320,278.725585938,2490000
chain,0,2097152,5,47,94,13,8192,2181533,266.300415039,2490000
chain,0,2097152,5,48,96,24,8192,2302998,281.127685547,2490000
chain,0,2097152,5,49,98,67,8192,2406991,293.822143555,2490000
chain,0,2097152,5,50,100,87,8192,2394698,292.321533203,2490000
chain,0,2097152,5,51,102,64,8192,2282411,278.614624023,2490000
chain,0,2097152,5,52,104,9,8192,2169039,264.775268555,2490000
chain,0,2097152,5,53,106,27,8192,2170343,264.934448242,2490000
chain,0,2097152,5,54,108,66,8192,2284087,278.819213867,2490000
chain,0,2097152,5,55,110,96,8192,2390925,291.860961914,2490000
chain,0,2097152,5,56,112,103,8192,2407656,293.903320312,2490000
chain,0,2097152,5,57,114,77,8192,2301208,280.909179688,2490000
chain,0,2097152,5,58,116,31,8192,2185412,266.773925781,2490000
chain,0,2097152,5,59,118,8,8192,2099486,256.284912109,2490000
chain,0,2097152,5,60,120,6,8192,2221317,271.156860352,2490000
chain,0,2097152,5,61,122,46,8192,2325295,283.849487305,2490000
chain,0,2097152,5,62,124,80,8192,2312809,282.325317383,2490000
chain,0,2097152,5,63,126,40,8192,2200555,268.622436523,2490000
chain,0,2097152,5,64,128,0,8192,2087097,254.772583008,2490000
chain,0,2097152,5,65,130,7,8192,2088318,254.921630859,2490000
chain,0,2097152,5,66,132,44,8192,2202376,268.844726562,2490000
chain,0,2097152,5,67,134,89,8192,2308928,281.8515625,2490000
chain,0,2097152,5,68,136,74,8192,2325921,283.92590332,2490000
chain,0,2097152,5,69,138,62,8192,2219112,270.887695312,2490000
chain,0,2097152,5,70,140,11,8192,2103681,256.79699707,2490000
chain,0,2097152,5,71,1,34,8192,2351826,287.088134766,2490000
chain,0,2097152,5,72,3,106,8192,2456253,299.835571289,2490000
chain,0,2097152,5,73,5,135,8192,2443606,298.291748047,2490000
chain,0,2097152,5,74,7,108,8192,2331373,284.591430664,2490000
chain,0,2097152,5,75,9,20,8192,2218080,270.76171875,2490000
chain,0,2097152,5,76,11,36,8192,2219116,270.888183594,2490000
chain,0,2097152,5,77,13,119,8192,2333062,284.797607422,2490000
chain,0,2097152,5,78,15,140,8192,2439708,297.815917969,2490000
chain,0,2097152,5,79,17,130,8192,2457048,299.932617188,2490000
chain,0,2097152,5,80,19,99,8192,2350645,286.943969727,2490000
chain,0,2097152,5,81,21,41,8192,2234543,272.771362305,2490000
chain,0,2097152,5,82,23,23,8192,2148501,262.268188477,2490000
chain,0,2097152,5,83,25,19,8192,2270016,277.1015625,2490000
chain,0,2097152,5,84,27,84,8192,2374287,289.829956055,2490000
chain,0,2097152,5,85,29,123,8192,2361878,288.315185547,2490000
chain,0,2097152,5,86,31,78,8192,2249605,274.609985352,2490000
chain,0,2097152,5,87,33,5,8192,2136360,260.786132812,2490000
chain,0,2097152,5,88,35,22,8192,2137170,260.885009766,2490000
chain,0,2097152,5,89,37,83,8192,2251191,274.803588867,2490000
chain,0,2097152,5,90,39,131,8192,2357819,287.819702148,2490000
chain,0,2097152,5,91,41,95,8192,2375244,289.946777344,2490000
chain,0,2097152,5,92,43,68,8192,2268832,276.95703125,2490000
chain,0,2097152,5,93,45,26,8192,2152499,262.756225586,2490000
chain,0,2097152,5,94,47,4,8192,2058748,251.312011719,2490000
chain,0,2097152,5,95,49,15,8192,2180596,266.186035156,2490000
chain,0,2097152,5,96,51,61,8192,2284276,278.842285156,2490000
chain,0,2097152,5,97,53,73,8192,2271859,277.326538086,2490000
chain,0,2097152,5,98,55,57,8192,2159716,263.637207031,2490000
chain,0,2097152,5,99,57,3,8192,2046162,249.775634766,2490000
chain,0,2097152,5,100,59,17,8192,2047512,249.940429688,2490000
chain,0,2097152,5,101,61,60,8192,2161546,263.860595703,2490000
chain,0,2097152,5,102,63,82,8192,2268075,276.864624023,2490000
chain,0,2097152,5,103,65,88,8192,2284906,278.919189453,2490000
chain,0,2097152,5,104,67,55,8192,2178148,265.887207031,2490000
chain,0,2097152,5,105,69,21,8192,2062715,251.796264648,2490000
chain,0,2097152,5,106,71,33,8192,2222526,271.304443359,2490000
chain,0,2097152,5,107,73,56,8192,2343869,286.116821289,2490000
chain,0,2097152,5,108,75,113,8192,2447831,298.807495117,2490000
chain,0,2097152,5,109,77,138,8192,2435664,297.322265625,2490000
chain,0,2097152,5,110,79,115,8192,2323430,283.621826172,2490000
chain,0,2097152,5,111,81,45,8192,2210143,269.79284668,2490000
chain,0,2097152,5,112,83,59,8192,2211188,269.920410156,2490000
chain,0,2097152,5,113,85,97,8192,2325106,283.826416016,2490000
chain,0,2097152,5,114,87,141,8192,2431770,296.846923828,2490000
chain,0,2097152,5,115,89,133,8192,2448545,298.89465332,2490000
chain,0,2097152,5,116,91,121,8192,2342232,285.916992188,2490000
chain,0,2097152,5,117,93,71,8192,2226386,271.775634766,2490000
chain,0,2097152,5,118,95,37,8192,2132644,260.332519531,2490000
chain,0,2097152,5,119,97,63,8192,2253295,275.060424805,2490000
chain,0,2097152,5,120,99,91,8192,2357647,287.798706055,2490000
chain,0,2097152,5,121,101,116,8192,2345559,286.323120117,2490000
chain,0,2097152,5,122,103,86,8192,2233619,272.658569336,2490000
chain,0,2097152,5,123,105,38,8192,2120285,258.823852539,2490000
chain,0,2097152,5,124,107,65,8192,2121408,258.9609375,2490000
chain,0,2097152,5,125,109,90,8192,2234597,272.777954102,2490000
chain,0,2097152,5,126,111,125,8192,2341726,285.855224609,2490000
chain,0,2097152,5,127,113,117,8192,2358707,287.928100586,2490000
chain,0,2097152,5,128,115,114,8192,2252031,274.90612793,2490000
chain,0,2097152,5,129,117,79,8192,2136510,260.804443359,2490000
chain,0,2097152,5,130,119,43,8192,2058730,251.309814453,2490000
chain,0,2097152,5,131,121,69,8192,2180177,266.134887695,2490000
chain,0,2097152,5,132,123,120,8192,2284264,278.840820312,2490000
chain,0,2097152,5,133,125,102,8192,2271774,277.316162109,2490000
chain,0,2097152,5,134,127,93,8192,2159504,263.611328125,2490000
chain,0,2097152,5,135,129,54,8192,2046059,249.763061523,2490000
chain,0,2097152,5,136,131,72,8192,2047353,249.921020508,2490000
chain,0,2097152,5,137,133,112,8192,2161414,263.844482422,2490000
chain,0,2097152,5,138,135,111,8192,2268029,276.859008789,2490000
chain,0,2097152,5,139,137,136,8192,2285068,278.938964844,2490000
chain,0,2097152,5,140,139,128,8192,2178153,265.887817383,2490000
chain,0,2097152,5,141,141,100,8192,2062643,251.787475586,2490000
chain,0,2097152,6,0,0,82,8192,2409019,294.069702148,2490000
chain,0,2097152,6,1,2,129,8192,2513437,306.816040039,2490000
chain,0,2097152,6,2,4,113,8192,2501241,305.327270508,2490000
chain,0,2097152,6,3,6,50,8192,2389359,291.669799805,2490000
chain,0,2097152,6,4,8,13,8192,2275997,277.831665039,2490000
chain,0,2097152,6,5,10,17,8192,2277113,277.967895508,2490000
chain,0,2097152,6,6,12,81,8192,2389942,291.740966797,2490000
chain,0,2097152,6,7,14,122,8192,2496656,304.767578125,2490000
chain,0,2097152,6,8,16,135,8192,2514530,306.949462891,2490000
chain,0,2097152,6,9,18,120,8192,2407632,293.900390625,2490000
chain,0,2097152,6,10,20,70,8192,2291572,279.732910156,2490000
chain,0,2097152,6,11,22,47,8192,2189375,267.25769043,2490000
chain,0,2097152,6,12,24,56,8192,2310960,282.099609375,2490000
chain,0,2097152,6,13,26,102,8192,2415276,294.833496094,2490000
chain,0,2097152,6,14,28,78,8192,2402791,293.309448242,2490000
chain,0,2097152,6,15,30,25,8192,2290490,279.600830078,2490000
chain,0,2097152,6,16,32,8,8192,2177145,265.764770508,2490000
chain,0,2097152,6,17,34,11,8192,2178167,265.889526367,2490000
chain,0,2097152,6,18,36,54,8192,2292125,279.800415039,2490000
chain,0,2097152,6,19,38,92,8192,2398772,292.818847656,2490000
chain,0,2097152,6,20,40,111,8192,2416265,294.954223633,2490000
chain,0,2097152,6,21,42,103,8192,2309727,281.94909668,2490000
chain,0,2097152,6,22,44,48,8192,2193503,267.76159668,2490000
chain,0,2097152,6,23,46,23,8192,2107330,257.242431641,2490000
chain,0,2097152,6,24,48,39,8192,2229167,272.115112305,2490000
chain,0,2097152,6,25,50,79,8192,2333346,284.832275391,2490000
chain,0,2097152,6,26,52,93,8192,2320995,283.324584961,2490000
chain,0,2097152,6,27,54,18,8192,2208862,269.636474609,2490000
chain,0,2097152,6,28,56,1,8192,2095299,255.773803711,2490000
chain,0,2097152,6,29,58,5,8192,2096364,255.903808594,2490000
chain,0,2097152,6,30,60,35,8192,2210315,269.813842773,2490000
chain,0,2097152,6,31,62,107,8192,2316911,282.826049805,2490000
chain,0,2097152,6,32,64,121,8192,2334422,284.963623047,2490000
chain,0,2097152,6,33,66,87,8192,2227868,271.956542969,2490000
chain,0,2097152,6,34,68,27,8192,2111562,257.759033203,2490000
chain,0,2097152,6,35,70,63,8192,2279352,278.241210938,2490000
chain,0,2097152,6,36,72,106,8192,2401084,293.101074219,2490000
chain,0,2097152,6,37,74,133,8192,2505338,305.827392578,2490000
chain,0,2097152,6,38,76,118,8192,2493027,304.324584961,2490000
chain,0,2097152,6,39,78,55,8192,2381095,290.661010742,2490000
chain,0,2097152,6,40,80,14,8192,2267430,276.785888672,2490000
chain,0,2097152,6,41,82,19,8192,2268981,276.975219727,2490000
chain,0,2097152,6,42,84,88,8192,2382014,290.773193359,2490000
chain,0,2097152,6,43,86,127,8192,2488703,303.79675293,2490000
chain,0,2097152,6,44,88,138,8192,2506379,305.954467773,2490000
chain,0,2097152,6,45,90,130,8192,2399550,292.913818359,2490000
chain,0,2097152,6,46,92,76,8192,2283222,278.713623047,2490000
chain,0,2097152,6,47,94,40,8192,2181523,266.299194336,2490000
chain,0,2097152,6,48,96,51,8192,2302954,281.122314453,2490000
chain,0,2097152,6,49,98,94,8192,2406829,293.802368164,2490000
chain,0,2097152,6,50,100,72,8192,2394620,292.312011719,2490000
chain,0,2097152,6,51,102,24,8192,2282638,278.642333984,2490000
chain,0,2097152,6,52,104,6,8192,2169077,264.779907227,2490000
chain,0,2097152,6,53,106,10,8192,2170342,264.934326172,2490000
chain,0,2097152,6,54,108,49,8192,2284245,278.838500977,2490000
chain,0,2097152,6,55,110,84,8192,2390820,291.848144531,2490000
chain,0,2097152,6,56,112,105,8192,2407692,293.907714844,2490000
chain,0,2097152,6,57,114,95,8192,2301163,280.903686523,2490000
chain,0,2097152,6,58,116,58,8192,2185379,266.769897461,2490000
chain,0,2097152,6,59,118,22,8192,2099650,256.304931641,2490000
chain,0,2097152,6,60,120,32,8192,2221302,271.155029297,2490000
chain,0,2097152,6,61,122,86,8192,2325116,283.827636719,2490000
chain,0,2097152,6,62,124,65,8192,2312752,282.318359375,2490000
chain,0,2097152,6,63,126,16,8192,2200539,268.620483398,2490000
chain,0,2097152,6,64,128,0,8192,2086996,254.760253906,2490000
chain,0,2097152,6,65,130,3,8192,2088412,254.933105469,2490000
chain,0,2097152,6,66,132,28,8192,2202324,268.838378906,2490000
chain,0,2097152,6,67,134,77,8192,2308992,281.859375,2490000
chain,0,2097152,6,68,136,97,8192,2325939,283.928100586,2490000
chain,0,2097152,6,69,138,80,8192,2219187,270.896850586,2490000
chain,0,2097152,6,70,140,41,8192,2103630,256.790771484,2490000
chain,0,2097152,6,71,1,90,8192,2351817,287.087036133,2490000
chain,0,2097152,6,72,3,137,8192,2456187,299.827514648,2490000
chain,0,2097152,6,73,5,123,8192,2443687,298.301635742,2490000
chain,0,2097152,6,74,7,44,8192,2331253,284.576782227,2490000
chain,0,2097152,6,75,9,12,8192,2218046,270.757568359,2490000
chain,0,2097152,6,76,11,15,8192,2219249,270.904418945,2490000
chain,0,2097152,6,77,13,74,8192,2333063,284.797729492,2490000
chain,0,2097152,6,78,15,132,8192,2439727,297.818237305,2490000
chain,0,2097152,6,79,17,140,8192,2457187,299.949584961,2490000
chain,0,2097152,6,80,19,125,8192,2350700,286.950683594,2490000
chain,0,2097152,6,81,21,64,8192,2234579,272.775756836,2490000
chain,0,2097152,6,82,23,52,8192,2148493,262.267211914,2490000
chain,0,2097152,6,83,25,62,8192,2269945,277.092895508,2490000
chain,0,2097152,6,84,27,124,8192,2374424,289.846679688,2490000
chain,0,2097152,6,85,29,108,8192,2361925,288.320922852,2490000
chain,0,2097152,6,86,31,31,8192,2249564,274.604980469,2490000
chain,0,2097152,6,87,33,4,8192,2136352,260.78515625,2490000
chain,0,2097152,6,88,35,9,8192,2137201,260.888793945,2490000
chain,0,2097152,6,89,37,60,8192,2251040,274.78515625,2490000
chain,0,2097152,6,90,39,117,8192,2357897,287.829223633,2490000
chain,0,2097152,6,91,41,131,8192,2375343,289.958862305,2490000
chain,0,2097152,6,92,43,115,8192,2268901,276.965454102,2490000
chain,0,2097152,6,93,45,53,8192,2152498,262.756103516,2490000
chain,0,2097152,6,94,47,26,8192,2058718,251.308349609,2490000
chain,0,2097152,6,95,49,45,8192,2180181,266.135375977,2490000
chain,0,2097152,6,96,51,109,8192,2284232,278.836914062,2490000
chain,0,2097152,6,97,53,59,8192,2271785,277.317504883,2490000
chain,0,2097152,6,98,55,20,8192,2159772,263.644042969,2490000
chain,0,2097152,6,99,57,2,8192,2046220,249.782714844,2490000
chain,0,2097152,6,100,59,7,8192,2047544,249.944335938,2490000
chain,0,2097152,6,101,61,42,8192,2161535,263.85925293,2490000
chain,0,2097152,6,102,63,71,8192,2268130,276.871337891,2490000
chain,0,2097152,6,103,65,89,8192,2284979,278.928100586,2490000
chain,0,2097152,6,104,67,73,8192,2178094,265.880615234,2490000
chain,0,2097152,6,105,69,34,8192,2062807,251.807495117,2490000
chain,0,2097152,6,106,71,57,8192,2222559,271.30847168,2490000
chain,0,2097152,6,107,73,98,8192,2343933,286.124633789,2490000
chain,0,2097152,6,108,75,139,8192,2447817,298.805786133,2490000
chain,0,2097152,6,109,77,128,8192,2435599,297.314331055,2490000
chain,0,2097152,6,110,79,61,8192,2323503,283.630737305,2490000
chain,0,2097152,6,111,81,29,8192,2209980,269.772949219,2490000
chain,0,2097152,6,112,83,30,8192,2211115,269.911499023,2490000
chain,0,2097152,6,113,85,104,8192,2325120,283.828125,2490000
chain,0,2097152,6,114,87,136,8192,2431844,296.855957031,2490000
chain,0,2097152,6,115,89,141,8192,2448562,298.896728516,2490000
chain,0,2097152,6,116,91,134,8192,2342359,285.932495117,2490000
chain,0,2097152,6,117,93,91,8192,2226392,271.776367188,2490000
chain,0,2097152,6,118,95,21,8192,2132686,260.337646484,2490000
chain,0,2097152,6,119,97,75,8192,2253403,275.073608398,2490000
chain,0,2097152,6,120,99,119,8192,2357615,287.794799805,2490000
chain,0,2097152,6,121,101,101,8192,2345528,286.319335938,2490000
chain,0,2097152,6,122,103,38,8192,2233568,272.65234375,2490000
chain,0,2097152,6,123,105,36,8192,2120223,258.81628418,2490000
chain,0,2097152,6,124,107,37,8192,2121340,258.952636719,2490000
chain,0,2097152,6,125,109,67,8192,2234682,272.788330078,2490000
chain,0,2097152,6,126,111,112,8192,2341548,285.833496094,2490000
chain,0,2097152,6,127,113,126,8192,2358826,287.942626953,2490000
chain,0,2097152,6,128,115,66,8192,2252221,274.929321289,2490000
chain,0,2097152,6,129,117,83,8192,2136511,260.80456543,2490000
chain,0,2097152,6,130,119,33,8192,2058716,251.308105469,2490000
chain,0,2097152,6,131,121,69,8192,2180105,266.126098633,2490000
chain,0,2097152,6,132,123,114,8192,2284345,278.850708008,2490000
chain,0,2097152,6,133,125,85,8192,2271828,277.322753906,2490000
chain,0,2097152,6,134,127,68,8192,2159501,263.610961914,2490000
chain,0,2097152,6,135,129,43,8192,2046147,249.773803711,2490000
chain,0,2097152,6,136,131,46,8192,2047338,249.919189453,2490000
chain,0,2097152,6,137,133,96,8192,2161345,263.83605957,2490000
chain,0,2097152,6,138,135,100,8192,2268085,276.865844727,2490000
chain,0,2097152,6,139,137,116,8192,2284988,278.929199219,2490000
chain,0,2097152,6,140,139,110,8192,2178122,265.884033203,2490000
chain,0,2097152,6,141,141,99,8192,2062777,251.803833008,2490000
chain,0,2097152,7,0,0,42,8192,2408856,294.049804688,2490000
chain,0,2097152,7,1,2,110,8192,2513289,306.797973633,2490000
chain,0,2097152,7,2,4,129,8192,2501267,305.330444336,2490000
chain,0,2097152,7,3,6,76,8192,2389383,291.672729492,2490000
chain,0,2097152,7,4,8,33,8192,2276036,277.836425781,2490000
chain,0,2097152,7,5,10,38,8192,2277152,277.97265625,2490000
chain,0,2097152,7,6,12,114,8192,2390051,291.754272461,2490000
chain,0,2097152,7,7,14,134,8192,2496670,304.769287109,2490000
chain,0,2097152,7,8,16,121,8192,2514527,306.94909668,2490000
chain,0,2097152,7,9,18,89,8192,2407603,293.896850586,2490000
chain,0,2097152,7,10,20,62,8192,2291473,279.720825195,2490000
chain,0,2097152,7,11,22,14,8192,2189418,267.262939453,2490000
chain,0,2097152,7,12,24,29,8192,2310992,282.103515625,2490000
chain,0,2097152,7,13,26,79,8192,2415366,294.844482422,2490000
chain,0,2097152,7,14,28,98,8192,2402846,293.316162109,2490000
chain,0,2097152,7,15,30,59,8192,2290436,279.594238281,2490000
chain,0,2097152,7,16,32,22,8192,2177157,265.766235352,2490000
chain,0,2097152,7,17,34,27,8192,2178139,265.886108398,2490000
chain,0,2097152,7,18,36,85,8192,2292123,279.800170898,2490000
chain,0,2097152,7,19,38,106,8192,2398799,292.822143555,2490000
chain,0,2097152,7,20,40,109,8192,2416178,294.943603516,2490000
chain,0,2097152,7,21,42,81,8192,2309752,281.952148438,2490000
chain,0,2097152,7,22,44,45,8192,2193496,267.760742188,2490000
chain,0,2097152,7,23,46,2,8192,2107518,257.265380859,2490000
chain,0,2097152,7,24,48,9,8192,2229083,272.104858398,2490000
chain,0,2097152,7,25,50,44,8192,2333403,284.839233398,2490000
chain,0,2097152,7,26,52,112,8192,2321036,283.329589844,2490000
chain,0,2097152,7,27,54,30,8192,2208694,269.615966797,2490000
chain,0,2097152,7,28,56,4,8192,2095261,255.769165039,2490000
chain,0,2097152,7,29,58,7,8192,2096399,255.908081055,2490000
chain,0,2097152,7,30,60,60,8192,2210320,269.814453125,2490000
chain,0,2097152,7,31,62,83,8192,2316941,282.829711914,2490000
chain,0,2097152,7,32,64,78,8192,2334519,284.975463867,2490000
chain,0,2097152,7,33,66,48,8192,2228043,271.977905273,2490000
chain,0,2097152,7,34,68,20,8192,2111600,257.763671875,2490000
chain,0,2097152,7,35,70,26,8192,2279309,278.235961914,2490000
chain,0,2097152,7,36,72,49,8192,2400963,293.086303711,2490000
chain,0,2097152,7,37,74,122,8192,2505409,305.83605957,2490000
chain,0,2097152,7,38,76,133,8192,2492867,304.305053711,2490000
chain,0,2097152,7,39,78,84,8192,2380833,290.62902832,2490000
chain,0,2097152,7,40,80,39,8192,2267158,276.752685547,2490000
chain,0,2097152,7,41,82,46,8192,2268967,276.973510742,2490000
chain,0,2097152,7,42,84,131,8192,2382065,290.779418945,2490000
chain,0,2097152,7,43,86,137,8192,2488733,303.800415039,2490000
chain,0,2097152,7,44,88,135,8192,2506380,305.954589844,2490000
chain,0,2097152,7,45,90,104,8192,2399672,292.928710938,2490000
chain,0,2097152,7,46,92,71,8192,2283228,278.714355469,2490000
chain,0,2097152,7,47,94,10,8192,2181536,266.30078125,2490000
chain,0,2097152,7,48,96,23,8192,2302954,281.122314453,2490000
chain,0,2097152,7,49,98,70,8192,2406836,293.803222656,2490000
chain,0,2097152,7,50,100,90,8192,2394704,292.322265625,2490000
chain,0,2097152,7,51,102,50,8192,2282598,278.637451172,2490000
chain,0,2097152,7,52,104,17,8192,2169028,264.773925781,2490000
chain,0,2097152,7,53,106,21,8192,2170346,264.934814453,2490000
chain,0,2097152,7,54,108,77,8192,2284006,278.809326172,2490000
chain,0,2097152,7,55,110,99,8192,2390903,291.858276367,2490000
chain,0,2097152,7,56,112,102,8192,2407664,293.904296875,2490000
chain,0,2097152,7,57,114,73,8192,2301274,280.917236328,2490000
chain,0,2097152,7,58,116,37,8192,2185334,266.764404297,2490000
chain,0,2097152,7,59,118,0,8192,2099673,256.307739258,2490000
chain,0,2097152,7,60,120,5,8192,2221338,271.159423828,2490000
chain,0,2097152,7,61,122,52,8192,2325084,283.823730469,2490000
chain,0,2097152,7,62,124,82,8192,2312817,282.326293945,2490000
chain,0,2097152,7,63,126,24,8192,2200702,268.640380859,2490000
chain,0,2097152,7,64,128,1,8192,2087272,254.793945312,2490000
chain,0,2097152,7,65,130,3,8192,2088376,254.928710938,2490000
chain,0,2097152,7,66,132,51,8192,2202362,268.843017578,2490000
chain,0,2097152,7,67,134,91,8192,2309097,281.872192383,2490000
chain,0,2097152,7,68,136,69,8192,2325857,283.91809082,2490000
chain,0,2097152,7,69,138,41,8192,2219128,270.889648438,2490000
chain,0,2097152,7,70,140,15,8192,2103596,256.786621094,2490000
chain,0,2097152,7,71,1,35,8192,2351802,287.085205078,2490000
chain,0,2097152,7,72,3,116,8192,2456109,299.817993164,2490000
chain,0,2097152,7,73,5,136,8192,2443758,298.310302734,2490000
chain,0,2097152,7,74,7,67,8192,2331407,284.595581055,2490000
chain,0,2097152,7,75,9,28,8192,2218134,270.768310547,2490000
chain,0,2097152,7,76,11,32,8192,2219145,270.891723633,2490000
chain,0,2097152,7,77,13,120,8192,2333072,284.798828125,2490000
chain,0,2097152,7,78,15,140,8192,2439833,297.831176758,2490000
chain,0,2097152,7,79,17,127,8192,2457185,299.94934082,2490000
chain,0,2097152,7,80,19,97,8192,2350777,286.960083008,2490000
chain,0,2097152,7,81,21,53,8192,2234626,272.781494141,2490000
chain,0,2097152,7,82,23,19,8192,2148438,262.260498047,2490000
chain,0,2097152,7,83,25,18,8192,2270051,277.105834961,2490000
chain,0,2097152,7,84,27,95,8192,2374325,289.834594727,2490000
chain,0,2097152,7,85,29,124,8192,2361965,288.325805664,2490000
chain,0,2097152,7,86,31,43,8192,2249795,274.633178711,2490000
chain,0,2097152,7,87,33,12,8192,2136335,260.783081055,2490000
chain,0,2097152,7,88,35,16,8192,2137294,260.900146484,2490000
chain,0,2097152,7,89,37,93,8192,2251282,274.814697266,2490000
chain,0,2097152,7,90,39,130,8192,2357731,287.808959961,2490000
chain,0,2097152,7,91,41,94,8192,2375371,289.962280273,2490000
chain,0,2097152,7,92,43,65,8192,2268942,276.970458984,2490000
chain,0,2097152,7,93,45,31,8192,2152444,262.749511719,2490000
chain,0,2097152,7,94,47,6,8192,2058793,251.317504883,2490000
chain,0,2097152,7,95,49,13,8192,2180283,266.147827148,2490000
chain,0,2097152,7,96,51,61,8192,2284316,278.847167969,2490000
chain,0,2097152,7,97,53,75,8192,2271699,277.307006836,2490000
chain,0,2097152,7,98,55,36,8192,2159798,263.647216797,2490000
chain,0,2097152,7,99,57,8,8192,2046106,249.768798828,2490000
chain,0,2097152,7,100,59,11,8192,2047510,249.940185547,2490000
chain,0,2097152,7,101,61,68,8192,2161472,263.8515625,2490000
chain,0,2097152,7,102,63,113,8192,2268050,276.861572266,2490000
chain,0,2097152,7,103,65,86,8192,2284983,278.928588867,2490000
chain,0,2097152,7,104,67,57,8192,2178162,265.888916016,2490000
chain,0,2097152,7,105,69,25,8192,2062539,251.774780273,2490000
chain,0,2097152,7,106,71,34,8192,2222539,271.306030273,2490000
chain,0,2097152,7,107,73,66,8192,2343830,286.112060547,2490000
chain,0,2097152,7,108,75,87,8192,2447728,298.794921875,2490000
chain,0,2097152,7,109,77,139,8192,2435657,297.321411133,2490000
chain,0,2097152,7,110,79,100,8192,2323416,283.620117188,2490000
chain,0,2097152,7,111,81,47,8192,2210097,269.787231445,2490000
chain,0,2097152,7,112,83,55,8192,2211214,269.923583984,2490000
chain,0,2097152,7,113,85,126,8192,2325016,283.815429688,2490000
chain,0,2097152,7,114,87,141,8192,2431831,296.854370117,2490000
chain,0,2097152,7,115,89,132,8192,2448544,298.89453125,2490000
chain,0,2097152,7,116,91,111,8192,2342215,285.914916992,2490000
chain,0,2097152,7,117,93,80,8192,2226293,271.764282227,2490000
chain,0,2097152,7,118,95,40,8192,2132684,260.337402344,2490000
chain,0,2097152,7,119,97,58,8192,2253088,275.03515625,2490000
chain,0,2097152,7,120,99,103,8192,2357628,287.796386719,2490000
chain,0,2097152,7,121,101,118,8192,2345599,286.32800293,2490000
chain,0,2097152,7,122,103,92,8192,2233618,272.658447266,2490000
chain,0,2097152,7,123,105,56,8192,2120044,258.794433594,2490000
chain,0,2097152,7,124,107,63,8192,2121357,258.954711914,2490000
chain,0,2097152,7,125,109,101,8192,2234707,272.791381836,2490000
chain,0,2097152,7,126,111,125,8192,2341683,285.849975586,2490000
chain,0,2097152,7,127,113,115,8192,2358794,287.938720703,2490000
chain,0,2097152,7,128,115,117,8192,2251994,274.901611328,2490000
chain,0,2097152,7,129,117,88,8192,2136484,260.801269531,2490000
chain,0,2097152,7,130,119,54,8192,2058648,251.299804688,2490000
chain,0,2097152,7,131,121,74,8192,2180195,266.137084961,2490000
chain,0,2097152,7,132,123,128,8192,2284341,278.850219727,2490000
chain,0,2097152,7,133,125,105,8192,2271833,277.323364258,2490000
chain,0,2097152,7,134,127,107,8192,2159640,263.627929688,2490000
chain,0,2097152,7,135,129,64,8192,2046088,249.766601562,2490000
chain,0,2097152,7,136,131,72,8192,2047441,249.931762695,2490000
chain,0,2097152,7,137,133,108,8192,2161401,263.842895508,2490000
chain,0,2097152,7,138,135,119,8192,2268109,276.868774414,2490000
chain,0,2097152,7,139,137,138,8192,2285023,278.93347168,2490000
chain,0,2097152,7,140,139,123,8192,2178194,265.892822266,2490000
chain,0,2097152,7,141,141,96,8192,2062625,251.78527832,2490000
chain,0,2097152,8,0,0,77,8192,2408966,294.063232422,2490000
chain,0,2097152,8,1,2,124,8192,2513537,306.82824707,2490000
chain,0,2097152,8,2,4,117,8192,2501124,305.312988281,2490000
chain,0,2097152,8,3,6,52,8192,2389373,291.671508789,2490000
chain,0,2097152,8,4,8,13,8192,2275979,277.829467773,2490000
chain,0,2097152,8,5,10,18,8192,2277171,277.974975586,2490000
chain,0,2097152,8,6,12,69,8192,2389962,291.743408203,2490000
chain,0,2097152,8,7,14,125,8192,2496706,304.773681641,2490000
chain,0,2097152,8,8,16,136,8192,2514508,306.946777344,2490000
chain,0,2097152,8,9,18,118,8192,2407682,293.906494141,2490000
chain,0,2097152,8,10,20,78,8192,2291217,279.689575195,2490000
chain,0,2097152,8,11,22,24,8192,2189362,267.256103516,2490000
chain,0,2097152,8,12,24,57,8192,2310857,282.087036133,2490000
chain,0,2097152,8,13,26,96,8192,2415379,294.846069336,2490000
chain,0,2097152,8,14,28,86,8192,2402741,293.303344727,2490000
chain,0,2097152,8,15,30,34,8192,2290488,279.600585938,2490000
chain,0,2097152,8,16,32,9,8192,2177296,265.783203125,2490000
chain,0,2097152,8,17,34,11,8192,2178227,265.896850586,2490000
chain,0,2097152,8,18,36,55,8192,2292072,279.793945312,2490000
chain,0,2097152,8,19,38,97,8192,2398812,292.823730469,2490000
chain,0,2097152,8,20,40,111,8192,2416246,294.951904297,2490000
chain,0,2097152,8,21,42,95,8192,2309760,281.953125,2490000
chain,0,2097152,8,22,44,62,8192,2193528,267.764648438,2490000
chain,0,2097152,8,23,46,20,8192,2107401,257.251098633,2490000
chain,0,2097152,8,24,48,48,8192,2229117,272.109008789,2490000
chain,0,2097152,8,25,50,109,8192,2333461,284.846313477,2490000
chain,0,2097152,8,26,52,102,8192,2321024,283.328125,2490000
chain,0,2097152,8,27,54,22,8192,2208713,269.618286133,2490000
chain,0,2097152,8,28,56,1,8192,2095261,255.769165039,2490000
chain,0,2097152,8,29,58,4,8192,2096579,255.930053711,2490000
chain,0,2097152,8,30,60,39,8192,2210029,269.778930664,2490000
chain,0,2097152,8,31,62,110,8192,2316891,282.823608398,2490000
chain,0,2097152,8,32,64,121,8192,2334350,284.954833984,2490000
chain,0,2097152,8,33,66,80,8192,2227962,271.968017578,2490000
chain,0,2097152,8,34,68,43,8192,2111380,257.736816406,2490000
chain,0,2097152,8,35,70,44,8192,2279420,278.249511719,2490000
chain,0,2097152,8,36,72,100,8192,2401098,293.102783203,2490000
chain,0,2097152,8,37,74,129,8192,2505393,305.834106445,2490000
chain,0,2097152,8,38,76,122,8192,2492994,304.320556641,2490000
chain,0,2097152,8,39,78,56,8192,2380985,290.647583008,2490000
chain,0,2097152,8,40,80,14,8192,2267192,276.756835938,2490000
chain,0,2097152,8,41,82,19,8192,2268957,276.972290039,2490000
chain,0,2097152,8,42,84,98,8192,2382118,290.785888672,2490000
chain,0,2097152,8,43,86,130,8192,2488779,303.806030273,2490000
chain,0,2097152,8,44,88,139,8192,2506391,305.955932617,2490000
chain,0,2097152,8,45,90,133,8192,2399651,292.926147461,2490000
chain,0,2097152,8,46,92,85,8192,2283294,278.722412109,2490000
chain,0,2097152,8,47,94,23,8192,2181579,266.306030273,2490000
chain,0,2097152,8,48,96,53,8192,2302912,281.1171875,2490000
chain,0,2097152,8,49,98,88,8192,2406828,293.802246094,2490000
chain,0,2097152,8,50,100,79,8192,2394682,292.319580078,2490000
chain,0,2097152,8,51,102,30,8192,2282558,278.632568359,2490000
chain,0,2097152,8,52,104,7,8192,2168927,264.76159668,2490000
chain,0,2097152,8,53,106,10,8192,2170245,264.922485352,2490000
chain,0,2097152,8,54,108,51,8192,2284160,278.828125,2490000
chain,0,2097152,8,55,110,89,8192,2390852,291.852050781,2490000
chain,0,2097152,8,56,112,106,8192,2407692,293.907714844,2490000
chain,0,2097152,8,57,114,87,8192,2301148,280.901855469,2490000
chain,0,2097152,8,58,116,58,8192,2185363,266.767944336,2490000
chain,0,2097152,8,59,118,16,8192,2099710,256.312255859,2490000
chain,0,2097152,8,60,120,42,8192,2221036,271.122558594,2490000
chain,0,2097152,8,61,122,81,8192,2325259,283.845092773,2490000
chain,0,2097152,8,62,124,72,8192,2312904,282.336914062,2490000
chain,0,2097152,8,63,126,21,8192,2200683,268.638061523,2490000
chain,0,2097152,8,64,128,0,8192,2087107,254.773803711,2490000
chain,0,2097152,8,65,130,2,8192,2088515,254.945678711,2490000
chain,0,2097152,8,66,132,33,8192,2202366,268.843505859,2490000
chain,0,2097152,8,67,134,82,8192,2309093,281.871704102,2490000
chain,0,2097152,8,68,136,99,8192,2325907,283.924194336,2490000
chain,0,2097152,8,69,138,73,8192,2219104,270.88671875,2490000
chain,0,2097152,8,70,140,36,8192,2103573,256.783813477,2490000
chain,0,2097152,8,71,1,84,8192,2351764,287.080566406,2490000
chain,0,2097152,8,72,3,134,8192,2456228,299.832519531,2490000
chain,0,2097152,8,73,5,127,8192,2443666,298.299072266,2490000
chain,0,2097152,8,74,7,46,8192,2331339,284.587280273,2490000
chain,0,2097152,8,75,9,12,8192,2218039,270.756713867,2490000
chain,0,2097152,8,76,11,17,8192,2219209,270.899536133,2490000
chain,0,2097152,8,77,13,76,8192,2333113,284.803833008,2490000
chain,0,2097152,8,78,15,135,8192,2439887,297.837768555,2490000
chain,0,2097152,8,79,17,140,8192,2457135,299.943237305,2490000
chain,0,2097152,8,80,19,123,8192,2350752,286.95703125,2490000
chain,0,2097152,8,81,21,71,8192,2234477,272.763305664,2490000
chain,0,2097152,8,82,23,26,8192,2148470,262.264404297,2490000
chain,0,2097152,8,83,25,65,8192,2270075,277.108764648,2490000
chain,0,2097152,8,84,27,119,8192,2374346,289.837158203,2490000
chain,0,2097152,8,85,29,112,8192,2361880,288.315429688,2490000
chain,0,2097152,8,86,31,29,8192,2249517,274.599243164,2490000
chain,0,2097152,8,87,33,5,8192,2136427,260.794311523,2490000
chain,0,2097152,8,88,35,8,8192,2137265,260.896606445,2490000
chain,0,2097152,8,89,37,59,8192,2251146,274.798095703,2490000
chain,0,2097152,8,90,39,120,8192,2357864,287.825195312,2490000
chain,0,2097152,8,91,41,131,8192,2375319,289.955932617,2490000
chain,0,2097152,8,92,43,108,8192,2268935,276.969604492,2490000
chain,0,2097152,8,93,45,54,8192,2152452,262.750488281,2490000
chain,0,2097152,8,94,47,15,8192,2058871,251.327026367,2490000
chain,0,2097152,8,95,49,35,8192,2180491,266.173217773,2490000
chain,0,2097152,8,96,51,74,8192,2284275,278.842163086,2490000
chain,0,2097152,8,97,53,67,8192,2271906,277.332275391,2490000
chain,0,2097152,8,98,55,25,8192,2159746,263.640869141,2490000
chain,0,2097152,8,99,57,3,8192,2046295,249.791870117,2490000
chain,0,2097152,8,100,59,6,8192,2047395,249.926147461,2490000
chain,0,2097152,8,101,61,45,8192,2161446,263.848388672,2490000
chain,0,2097152,8,102,63,75,8192,2268227,276.883178711,2490000
chain,0,2097152,8,103,65,91,8192,2284972,278.927246094,2490000
chain,0,2097152,8,104,67,68,8192,2178173,265.890258789,2490000
chain,0,2097152,8,105,69,49,8192,2062601,251.782348633,2490000
chain,0,2097152,8,106,71,37,8192,2222521,271.303833008,2490000
chain,0,2097152,8,107,73,92,8192,2343844,286.113769531,2490000
chain,0,2097152,8,108,75,137,8192,2447819,298.806030273,2490000
chain,0,2097152,8,109,77,132,8192,2435701,297.326782227,2490000
chain,0,2097152,8,110,79,64,8192,2323500,283.630371094,2490000
chain,0,2097152,8,111,81,27,8192,2210011,269.776733398,2490000
chain,0,2097152,8,112,83,32,8192,2211284,269.932128906,2490000
chain,0,2097152,8,113,85,90,8192,2325006,283.814208984,2490000
chain,0,2097152,8,114,87,138,8192,2431838,296.855224609,2490000
chain,0,2097152,8,115,89,141,8192,2448687,298.911987305,2490000
chain,0,2097152,8,116,91,128,8192,2342231,285.916870117,2490000
chain,0,2097152,8,117,93,93,8192,2226342,271.770263672,2490000
chain,0,2097152,8,118,95,28,8192,2132632,260.331054688,2490000
chain,0,2097152,8,119,97,70,8192,2253380,275.070800781,2490000
chain,0,2097152,8,120,99,114,8192,2357675,287.802124023,2490000
chain,0,2097152,8,121,101,107,8192,2345521,286.318481445,2490000
chain,0,2097152,8,122,103,40,8192,2233549,272.650024414,2490000
chain,0,2097152,8,123,105,31,8192,2120140,258.806152344,2490000
chain,0,2097152,8,124,107,38,8192,2121355,258.954467773,2490000
chain,0,2097152,8,125,109,63,8192,2234667,272.786499023,2490000
chain,0,2097152,8,126,111,115,8192,2341577,285.837036133,2490000
chain,0,2097152,8,127,113,126,8192,2358801,287.939575195,2490000
chain,0,2097152,8,128,115,113,8192,2252017,274.904418945,2490000
chain,0,2097152,8,129,117,66,8192,2136616,260.817382812,2490000
chain,0,2097152,8,130,119,50,8192,2058739,251.310913086,2490000
chain,0,2097152,8,131,121,61,8192,2180197,266.137329102,2490000
chain,0,2097152,8,132,123,104,8192,2284288,278.84375,2490000
chain,0,2097152,8,133,125,94,8192,2271733,277.311157227,2490000
chain,0,2097152,8,134,127,60,8192,2159498,263.610595703,2490000
chain,0,2097152,8,135,129,41,8192,2046099,249.767944336,2490000
chain,0,2097152,8,136,131,47,8192,2047271,249.911010742,2490000
chain,0,2097152,8,137,133,83,8192,2161408,263.84375,2490000
chain,0,2097152,8,138,135,105,8192,2268210,276.881103516,2490000
chain,0,2097152,8,139,137,116,8192,2284914,278.920166016,2490000
chain,0,2097152,8,140,139,103,8192,2178125,265.884399414,2490000
chain,0,2097152,8,141,141,101,8192,2062748,251.800292969,2490000
chain,0,2097152,9,0,0,35,8192,2408832,294.046875,2490000
chain,0,2097152,9,1,2,102,8192,2513493,306.822875977,2490000
chain,0,2097152,9,2,4,130,8192,2501261,305.329711914,2490000
chain,0,2097152,9,3,6,97,8192,2389463,291.682495117,2490000
chain,0,2097152,9,4,8,30,8192,2276009,277.833129883,2490000
chain,0,2097152,9,5,10,31,8192,2277206,277.979248047,2490000
chain,0,2097152,9,6,12,107,8192,2389950,291.741943359,2490000
chain,0,2097152,9,7,14,134,8192,2496627,304.764038086,2490000
chain,0,2097152,9,8,16,120,8192,2514405,306.934204102,2490000
chain,0,2097152,9,9,18,94,8192,2407537,293.888793945,2490000
chain,0,2097152,9,10,20,56,8192,2291270,279.696044922,2490000
chain,0,2097152,9,11,22,18,8192,2189430,267.264404297,2490000
chain,0,2097152,9,12,24,29,8192,2311078,282.114013672,2490000
chain,0,2097152,9,13,26,79,8192,2415299,294.836303711,2490000
chain,0,2097152,9,14,28,96,8192,2402923,293.325561523,2490000
chain,0,2097152,9,15,30,74,8192,2290381,279.587524414,2490000
chain,0,2097152,9,16,32,19,8192,2177205,265.772094727,2490000
chain,0,2097152,9,17,34,26,8192,2178193,265.892700195,2490000
chain,0,2097152,9,18,36,93,8192,2291985,279.783325195,2490000
chain,0,2097152,9,19,38,105,8192,2398602,292.798095703,2490000
chain,0,2097152,9,20,40,106,8192,2416306,294.959228516,2490000
chain,0,2097152,9,21,42,86,8192,2309813,281.959594727,2490000
chain,0,2097152,9,22,44,38,8192,2193468,267.757324219,2490000
chain,0,2097152,9,23,46,4,8192,2107384,257.249023438,2490000
chain,0,2097152,9,24,48,10,8192,2229123,272.109741211,2490000
chain,0,2097152,9,25,50,53,8192,2333441,284.84387207,2490000
chain,0,2097152,9,26,52,110,8192,2321187,283.348022461,2490000
chain,0,2097152,9,27,54,40,8192,2208539,269.597045898,2490000
chain,0,2097152,9,28,56,2,8192,2095284,255.771972656,2490000
chain,0,2097152,9,29,58,7,8192,2096523,255.923217773,2490000
chain,0,2097152,9,30,60,41,8192,2210157,269.794555664,2490000
chain,0,2097152,9,31,62,83,8192,2316728,282.803710938,2490000
chain,0,2097152,9,32,64,75,8192,2334356,284.955566406,2490000
chain,0,2097152,9,33,66,43,8192,2228093,271.984008789,2490000
chain,0,2097152,9,34,68,17,8192,2111502,257.751708984,2490000
chain,0,2097152,9,35,70,28,8192,2279213,278.224243164,2490000
chain,0,2097152,9,36,72,50,8192,2401062,293.098388672,2490000
chain,0,2097152,9,37,74,123,8192,2505382,305.832763672,2490000
chain,0,2097152,9,38,76,133,8192,2492981,304.318969727,2490000
chain,0,2097152,9,39,78,118,8192,2381323,290.688842773,2490000
chain,0,2097152,9,40,80,36,8192,2267191,276.756713867,2490000
chain,0,2097152,9,41,82,46,8192,2269009,276.978637695,2490000
chain,0,2097152,9,42,84,121,8192,2381840,290.751953125,2490000
chain,0,2097152,9,43,86,137,8192,2488668,303.792480469,2490000
chain,0,2097152,9,44,88,138,8192,2506457,305.963989258,2490000
chain,0,2097152,9,45,90,108,8192,2399556,292.914550781,2490000
chain,0,2097152,9,46,92,64,8192,2283250,278.717041016,2490000
chain,0,2097152,9,47,94,13,8192,2181564,266.304199219,2490000
chain,0,2097152,9,48,96,24,8192,2303005,281.128540039,2490000
chain,0,2097152,9,49,98,70,8192,2407090,293.834228516,2490000
chain,0,2097152,9,50,100,89,8192,2394633,292.313598633,2490000
chain,0,2097152,9,51,102,65,8192,2282406,278.614013672,2490000
chain,0,2097152,9,52,104,14,8192,2169061,264.777954102,2490000
chain,0,2097152,9,53,106,21,8192,2170401,264.94152832,2490000
chain,0,2097152,9,54,108,76,8192,2284091,278.819702148,2490000
chain,0,2097152,9,55,110,98,8192,2390773,291.842407227,2490000
chain,0,2097152,9,56,112,99,8192,2407622,293.899169922,2490000
chain,0,2097152,9,57,114,78,8192,2301289,280.919067383,2490000
chain,0,2097152,9,58,116,32,8192,2185465,266.780395508,2490000
chain,0,2097152,9,59,118,1,8192,2099775,256.32019043,2490000
chain,0,2097152,9,60,120,6,8192,2221445,271.172485352,2490000
chain,0,2097152,9,61,122,44,8192,2325241,283.842895508,2490000
chain,0,2097152,9,62,124,81,8192,2312821,282.326782227,2490000
chain,0,2097152,9,63,126,34,8192,2200735,268.64440918,2490000
chain,0,2097152,9,64,128,0,8192,2087207,254.786010742,2490000
chain,0,2097152,9,65,130,3,8192,2088419,254.933959961,2490000
chain,0,2097152,9,66,132,49,8192,2202344,268.840820312,2490000
chain,0,2097152,9,67,134,91,8192,2309154,281.879150391,2490000
chain,0,2097152,9,68,136,66,8192,2325816,283.913085938,2490000
chain,0,2097152,9,69,138,60,8192,2219169,270.89465332,2490000
chain,0,2097152,9,70,140,12,8192,2103751,256.805541992,2490000
chain,0,2097152,9,71,1,42,8192,2351798,287.084716797,2490000
chain,0,2097152,9,72,3,109,8192,2456166,299.824951172,2490000
chain,0,2097152,9,73,5,136,8192,2443801,298.315551758,2490000
chain,0,2097152,9,74,7,104,8192,2331450,284.600830078,2490000
chain,0,2097152,9,75,9,25,8192,2218020,270.754394531,2490000
chain,0,2097152,9,76,11,37,8192,2219092,270.885253906,2490000
chain,0,2097152,9,77,13,114,8192,2332846,284.771240234,2490000
chain,0,2097152,9,78,15,140,8192,2439705,297.815551758,2490000
chain,0,2097152,9,79,17,126,8192,2457189,299.949829102,2490000
chain,0,2097152,9,80,19,101,8192,2350538,286.930908203,2490000
chain,0,2097152,9,81,21,47,8192,2234458,272.760986328,2490000
chain,0,2097152,9,82,23,23,8192,2148345,262.249145508,2490000
chain,0,2097152,9,83,25,20,8192,2270157,277.118774414,2490000
chain,0,2097152,9,84,27,87,8192,2374447,289.849487305,2490000
chain,0,2097152,9,85,29,124,8192,2361971,288.326538086,2490000
chain,0,2097152,9,86,31,57,8192,2249558,274.604248047,2490000
chain,0,2097152,9,87,33,9,8192,2136219,260.768920898,2490000
chain,0,2097152,9,88,35,16,8192,2137316,260.902832031,2490000
chain,0,2097152,9,89,37,67,8192,2251120,274.794921875,2490000
chain,0,2097152,9,90,39,131,8192,2357700,287.805175781,2490000
chain,0,2097152,9,91,41,92,8192,2375352,289.959960938,2490000
chain,0,2097152,9,92,43,69,8192,2268887,276.963745117,2490000
chain,0,2097152,9,93,45,27,8192,2152656,262.775390625,2490000
chain,0,2097152,9,94,47,8,8192,2058735,251.310424805,2490000
chain,0,2097152,9,95,49,15,8192,2180223,266.14050293,2490000
chain,0,2097152,9,96,51,61,8192,2284390,278.856201172,2490000
chain,0,2097152,9,97,53,73,8192,2271834,277.323486328,2490000
chain,0,2097152,9,98,55,48,8192,2159685,263.633422852,2490000
chain,0,2097152,9,99,57,5,8192,2046265,249.788208008,2490000
chain,0,2097152,9,100,59,11,8192,2047642,249.956298828,2490000
chain,0,2097152,9,101,61,58,8192,2161389,263.841430664,2490000
chain,0,2097152,9,102,63,112,8192,2268129,276.87121582,2490000
chain,0,2097152,9,103,65,84,8192,2285090,278.941650391,2490000
chain,0,2097152,9,104,67,51,8192,2178159,265.888549805,2490000
chain,0,2097152,9,105,69,22,8192,2062917,251.820922852,2490000
chain,0,2097152,9,106,71,39,8192,2222589,271.312133789,2490000
chain,0,2097152,9,107,73,68,8192,2343900,286.120605469,2490000
chain,0,2097152,9,108,75,116,8192,2447977,298.825317383,2490000
chain,0,2097152,9,109,77,139,8192,2435531,297.306030273,2490000
chain,0,2097152,9,110,79,111,8192,2323352,283.612304688,2490000
chain,0,2097152,9,111,81,45,8192,2210069,269.783813477,2490000
chain,0,2097152,9,112,83,55,8192,2211258,269.928955078,2490000
chain,0,2097152,9,113,85,85,8192,2325017,283.815551758,2490000
chain,0,2097152,9,114,87,141,8192,2431868,296.858886719,2490000
chain,0,2097152,9,115,89,132,8192,2448600,298.901367188,2490000
chain,0,2097152,9,116,91,115,8192,2342251,285.919311523,2490000
chain,0,2097152,9,117,93,72,8192,2226415,271.779174805,2490000
chain,0,2097152,9,118,95,33,8192,2132637,260.331665039,2490000
chain,0,2097152,9,119,97,59,8192,2253258,275.055908203,2490000
chain,0,2097152,9,120,99,95,8192,2357674,287.802001953,2490000
chain,0,2097152,9,121,101,117,8192,2345537,286.32043457,2490000
chain,0,2097152,9,122,103,82,8192,2233368,272.627929688,2490000
chain,0,2097152,9,123,105,54,8192,2120232,258.817382812,2490000
chain,0,2097152,9,124,107,63,8192,2121306,258.948486328,2490000
chain,0,2097152,9,125,109,100,8192,2234886,272.813232422,2490000
chain,0,2097152,9,126,111,125,8192,2341863,285.871948242,2490000
chain,0,2097152,9,127,113,113,8192,2358646,287.920654297,2490000
chain,0,2097152,9,128,115,122,8192,2252039,274.907104492,2490000
chain,0,2097152,9,129,117,80,8192,2136590,260.814208984,2490000
chain,0,2097152,9,130,119,52,8192,2058684,251.304199219,2490000
chain,0,2097152,9,131,121,77,8192,2180118,266.127685547,2490000
chain,0,2097152,9,132,123,129,8192,2284479,278.86706543,2490000
chain,0,2097152,9,133,125,103,8192,2271727,277.310424805,2490000
chain,0,2097152,9,134,127,90,8192,2159518,263.613037109,2490000
chain,0,2097152,9,135,129,62,8192,2046053,249.762329102,2490000
chain,0,2097152,9,136,131,71,8192,2047271,249.911010742,2490000
chain,0,2097152,9,137,133,127,8192,2161554,263.861572266,2490000
chain,0,2097152,9,138,135,119,8192,2268073,276.864379883,2490000
chain,0,2097152,9,139,137,135,8192,2285113,278.944458008,2490000
chain,0,2097152,9,140,139,128,8192,2178150,265.887451172,2490000
chain,0,2097152,9,141,141,88,8192,2062621,251.784790039,2490000
chain,0,2097152,10,0,0,89,8192,2408846,294.048583984,2490000
chain,0,2097152,10,1,2,123,8192,2513426,306.814697266,2490000
chain,0,2097152,10,2,4,120,8192,2501303,305.334838867,2490000
chain,0,2097152,10,3,6,45,8192,2389326,291.665771484,2490000
chain,0,2097152,10,4,8,14,8192,2275957,277.826782227,2490000
chain,0,2097152,10,5,10,15,8192,2277153,277.97277832,2490000
chain,0,2097152,10,6,12,68,8192,2389904,291.736328125,2490000
chain,0,2097152,10,7,14,121,8192,2496730,304.776611328,2490000
chain,0,2097152,10,8,16,137,8192,2514604,306.958496094,2490000
chain,0,2097152,10,9,18,119,8192,2407577,293.893676758,2490000
chain,0,2097152,10,10,20,76,8192,2291445,279.717407227,2490000
chain,0,2097152,10,11,22,39,8192,2189180,267.233886719,2490000
chain,0,2097152,10,12,24,58,8192,2311048,282.110351562,2490000
chain,0,2097152,10,13,26,93,8192,2415221,294.826782227,2490000
chain,0,2097152,10,14,28,87,8192,2402736,293.302734375,2490000
chain,0,2097152,10,15,30,29,8192,2290426,279.593017578,2490000
chain,0,2097152,10,16,32,10,8192,2176960,265.7421875,2490000
chain,0,2097152,10,17,34,11,8192,2178491,265.929077148,2490000
chain,0,2097152,10,18,36,50,8192,2292063,279.79284668,2490000
chain,0,2097152,10,19,38,96,8192,2398848,292.828125,2490000
chain,0,2097152,10,20,40,112,8192,2416233,294.950317383,2490000
chain,0,2097152,10,21,42,94,8192,2309819,281.960327148,2490000
chain,0,2097152,10,22,44,59,8192,2193471,267.75769043,2490000
chain,0,2097152,10,23,46,28,8192,2107313,257.240356445,2490000
chain,0,2097152,10,24,48,40,8192,2229123,272.109741211,2490000
chain,0,2097152,10,25,50,107,8192,2333398,284.838623047,2490000
chain,0,2097152,10,26,52,102,8192,2321041,283.330200195,2490000
chain,0,2097152,10,27,54,19,8192,2208420,269.582519531,2490000
chain,0,2097152,10,28,56,2,8192,2095264,255.76953125,2490000
chain,0,2097152,10,29,58,3,8192,2096499,255.920288086,2490000
chain,0,2097152,10,30,60,26,8192,2210067,269.783569336,2490000
chain,0,2097152,10,31,62,81,8192,2316843,282.817749023,2490000
chain,0,2097152,10,32,64,122,8192,2334395,284.960327148,2490000
chain,0,2097152,10,33,66,72,8192,2227910,271.961669922,2490000
chain,0,2097152,10,34,68,36,8192,2111378,257.736572266,2490000
chain,0,2097152,10,35,70,71,8192,2279368,278.243164062,2490000
chain,0,2097152,10,36,72,111,8192,2400888,293.077148438,2490000
chain,0,2097152,10,37,74,128,8192,2505443,305.840209961,2490000
chain,0,2097152,10,38,76,125,8192,2492954,304.315673828,2490000
chain,0,2097152,10,39,78,51,8192,2381011,290.650756836,2490000
chain,0,2097152,10,40,80,16,8192,2267553,276.80090332,2490000
chain,0,2097152,10,41,82,17,8192,2268975,276.974487305,2490000
chain,0,2097152,10,42,84,77,8192,2381984,290.76953125,2490000
chain,0,2097152,10,43,86,136,8192,2488808,303.809570312,2490000
chain,0,2097152,10,44,88,139,8192,2506434,305.961181641,2490000
chain,0,2097152,10,45,90,134,8192,2399589,292.918579102,2490000
chain,0,2097152,10,46,92,83,8192,2283161,278.706176758,2490000
chain,0,2097152,10,47,94,33,8192,2181402,266.284423828,2490000
chain,0,2097152,10,48,96,53,8192,2302940,281.120605469,2490000
chain,0,2097152,10,49,98,85,8192,2407008,293.82421875,2490000
chain,0,2097152,10,50,100,80,8192,2394633,292.313598633,2490000
chain,0,2097152,10,51,102,24,8192,2282490,278.624267578,2490000
chain,0,2097152,10,52,104,8,8192,2169111,264.784057617,2490000
chain,0,2097152,10,53,106,9,8192,2170044,264.897949219,2490000
chain,0,2097152,10,54,108,44,8192,2284291,278.844116211,2490000
chain,0,2097152,10,55,110,88,8192,2390802,291.845947266,2490000
chain,0,2097152,10,56,112,106,8192,2407539,293.889038086,2490000
chain,0,2097152,10,57,114,86,8192,2301174,280.905029297,2490000
chain,0,2097152,10,58,116,54,8192,2185313,266.76184082,2490000
chain,0,2097152,10,59,118,22,8192,2099423,256.27722168,2490000
chain,0,2097152,10,60,120,34,8192,2221351,271.161010742,2490000
chain,0,2097152,10,61,122,78,8192,2325203,283.838256836,2490000
chain,0,2097152,10,62,124,73,8192,2312803,282.324584961,2490000
chain,0,2097152,10,63,126,18,8192,2200489,268.614379883,2490000
chain,0,2097152,10,64,128,0,8192,2087079,254.770385742,2490000
chain,0,2097152,10,65,130,1,8192,2088372,254.928222656,2490000
chain,0,2097152,10,66,132,25,8192,2202249,268.829223633,2490000
chain,0,2097152,10,67,134,74,8192,2309014,281.862060547,2490000
chain,0,2097152,10,68,136,99,8192,2325889,283.92199707,2490000
chain,0,2097152,10,69,138,63,8192,2219253,270.904907227,2490000
chain,0,2097152,10,70,140,30,8192,2103532,256.778808594,2490000
chain,0,2097152,10,71,1,97,8192,2351774,287.081787109,2490000
chain,0,2097152,10,72,3,133,8192,2456231,299.832885742,2490000
chain,0,2097152,10,73,5,130,8192,2443696,298.302734375,2490000
chain,0,2097152,10,74,7,38,8192,2331354,284.589111328,2490000
chain,0,2097152,10,75,9,12,8192,2218006,270.752685547,2490000
chain,0,2097152,10,76,11,13,8192,2219238,270.903076172,2490000
chain,0,2097152,10,77,13,60,8192,2333089,284.80090332,2490000
chain,0,2097152,10,78,15,126,8192,2439844,297.832519531,2490000
chain,0,2097152,10,79,17,140,8192,2457168,299.947265625,2490000
chain,0,2097152,10,80,19,124,8192,2350660,286.945800781,2490000
chain,0,2097152,10,81,21,67,8192,2234497,272.76574707,2490000
chain,0,2097152,10,82,23,52,8192,2148419,262.258178711,2490000
chain,0,2097152,10,83,25,66,8192,2269957,277.094360352,2490000
chain,0,2097152,10,84,27,118,8192,2374351,289.837768555,2490000
chain,0,2097152,10,85,29,115,8192,2361874,288.314697266,2490000
chain,0,2097152,10,86,31,23,8192,2249737,274.626098633,2490000
chain,0,2097152,10,87,33,6,8192,2136156,260.761230469,2490000
chain,0,2097152,10,88,35,7,8192,2137313,260.90246582,2490000
chain,0,2097152,10,89,37,37,8192,2250828,274.759277344,2490000
chain,0,2097152,10,90,39,110,8192,2357794,287.816650391,2490000
chain,0,2097152,10,91,41,132,8192,2375329,289.95715332,2490000
chain,0,2097152,10,92,43,101,8192,2268894,276.964599609,2490000
chain,0,2097152,10,93,45,49,8192,2152459,262.751342773,2490000
chain,0,2097152,10,94,47,21,8192,2058546,251.287353516,2490000
chain,0,2097152,10,95,49,47,8192,2180221,266.140258789,2490000
chain,0,2097152,10,96,51,70,8192,2284343,278.850463867,2490000
chain,0,2097152,10,97,53,64,8192,2271901,277.331665039,2490000
chain,0,2097152,10,98,55,20,8192,2159636,263.627441406,2490000
chain,0,2097152,10,99,57,4,8192,2046242,249.785400391,2490000
chain,0,2097152,10,100,59,5,8192,2047362,249.922119141,2490000
chain,0,2097152,10,101,61,31,8192,2161360,263.837890625,2490000
chain,0,2097152,10,102,63,65,8192,2268196,276.879394531,2490000
chain,0,2097152,10,103,65,91,8192,2285078,278.940185547,2490000
chain,0,2097152,10,104,67,79,8192,2178057,265.876098633,2490000
chain,0,2097152,10,105,69,43,8192,2062784,251.8046875,2490000
chain,0,2097152,10,106,71,62,8192,2222562,271.308837891,2490000
chain,0,2097152,10,107,73,104,8192,2343870,286.116943359,2490000
chain,0,2097152,10,108,75,138,8192,2447842,298.808837891,2490000
chain,0,2097152,10,109,77,135,8192,2435664,297.322265625,2490000
chain,0,2097152,10,110,79,61,8192,2323526,283.633544922,2490000
chain,0,2097152,10,111,81,27,8192,2209996,269.774902344,2490000
chain,0,2097152,10,112,83,35,8192,2210987,269.895874023,2490000
chain,0,2097152,10,113,85,84,8192,2325054,283.820068359,2490000
chain,0,2097152,10,114,87,131,8192,2431725,296.841430664,2490000
chain,0,2097152,10,115,89,141,8192,2448608,298.90234375,2490000
chain,0,2097152,10,116,91,129,8192,2342332,285.929199219,2490000
chain,0,2097152,10,117,93,98,8192,2226354,271.771728516,2490000
chain,0,2097152,10,118,95,57,8192,2132579,260.324584961,2490000
chain,0,2097152,10,119,97,82,8192,2253292,275.060058594,2490000
chain,0,2097152,10,120,99,113,8192,2357705,287.805786133,2490000
chain,0,2097152,10,121,101,109,8192,2345577,286.325317383,2490000
chain,0,2097152,10,122,103,56,8192,2233501,272.644165039,2490000
chain,0,2097152,10,123,105,32,8192,2120022,258.791748047,2490000
chain,0,2097152,10,124,107,41,8192,2121309,258.948852539,2490000
chain,0,2097152,10,125,109,55,8192,2234658,272.785400391,2490000
chain,0,2097152,10,126,111,116,8192,2341637,285.844360352,2490000
chain,0,2097152,10,127,113,127,8192,2358819,287.941772461,2490000
chain,0,2097152,10,128,115,114,8192,2252067,274.910522461,2490000
chain,0,2097152,10,129,117,90,8192,2136521,260.805786133,2490000
chain,0,2097152,10,130,119,46,8192,2058692,251.305175781,2490000
chain,0,2097152,10,131,121,75,8192,2180059,266.120483398,2490000
chain,0,2097152,10,132,123,100,8192,2284265,278.840942383,2490000
chain,0,2097152,10,133,125,95,8192,2271777,277.31652832,2490000
chain,0,2097152,10,134,127,69,8192,2159575,263.619995117,2490000
chain,0,2097152,10,135,129,42,8192,2046069,249.764282227,2490000
chain,0,2097152,10,136,131,48,8192,2047363,249.922241211,2490000
chain,0,2097152,10,137,133,92,8192,2161402,263.843017578,2490000
chain,0,2097152,10,138,135,103,8192,2268115,276.869506836,2490000
chain,0,2097152,10,139,137,117,8192,2284949,278.924438477,2490000
chain,0,2097152,10,140,139,108,8192,2178161,265.888793945,2490000
chain,0,2097152,10,141,141,105,8192,2062651,251.788452148,2490000
chain,0,2097152,11,0,0,43,8192,2408756,294.037597656,2490000
chain,0,2097152,11,1,2,104,8192,2513356,306.806152344,2490000
chain,0,2097152,11,2,4,130,8192,2501195,305.321655273,2490000
chain,0,2097152,11,3,6,93,8192,2389433,291.678833008,2490000
chain,0,2097152,11,4,8,24,8192,2275946,277.825439453,2490000
chain,0,2097152,11,5,10,32,8192,2277110,277.967529297,2490000
chain,0,2097152,11,6,12,117,8192,2389970,291.744384766,2490000
chain,0,2097152,11,7,14,135,8192,2496692,304.771972656,2490000
chain,0,2097152,11,8,16,122,8192,2514629,306.961547852,2490000
chain,0,2097152,11,9,18,91,8192,2407551,293.89050293,2490000
chain,0,2097152,11,10,20,44,8192,2291512,279.725585938,2490000
chain,0,2097152,11,11,22,22,8192,2189392,267.259765625,2490000
chain,0,2097152,11,12,24,35,8192,2310953,282.098754883,2490000
chain,0,2097152,11,13,26,81,8192,2415285,294.834594727,2490000
chain,0,2097152,11,14,28,99,8192,2402744,293.303710938,2490000
chain,0,2097152,11,15,30,67,8192,2290472,279.598632812,2490000
chain,0,2097152,11,16,32,9,8192,2177075,265.756225586,2490000
chain,0,2097152,11,17,34,26,8192,2178222,265.896240234,2490000
chain,0,2097152,11,18,36,88,8192,2292098,279.797119141,2490000
chain,0,2097152,11,19,38,108,8192,2398797,292.821899414,2490000
chain,0,2097152,11,20,40,102,8192,2416282,294.956298828,2490000
chain,0,2097152,11,21,42,82,8192,2309840,281.962890625,2490000
chain,0,2097152,11,22,44,36,8192,2193410,267.750244141,2490000
chain,0,2097152,11,23,46,5,8192,2107746,257.293212891,2490000
chain,0,2097152,11,24,48,14,8192,2229101,272.107055664,2490000
chain,0,2097152,11,25,50,48,8192,2333462,284.846435547,2490000
chain,0,2097152,11,26,52,113,8192,2321095,283.336791992,2490000
chain,0,2097152,11,27,54,34,8192,2208616,269.606445312,2490000
chain,0,2097152,11,28,56,1,8192,2095273,255.770629883,2490000
chain,0,2097152,11,29,58,7,8192,2096657,255.939575195,2490000
chain,0,2097152,11,30,60,62,8192,2210205,269.800415039,2490000
chain,0,2097152,11,31,62,121,8192,2316738,282.804931641,2490000
chain,0,2097152,11,32,64,69,8192,2334336,284.953125,2490000
chain,0,2097152,11,33,66,49,8192,2228144,271.990234375,2490000
chain,0,2097152,11,34,68,15,8192,2111488,257.75,2490000
chain,0,2097152,11,35,70,33,8192,2279282,278.232666016,2490000
chain,0,2097152,11,36,72,60,8192,2401008,293.091796875,2490000
chain,0,2097152,11,37,74,111,8192,2505277,305.819946289,2490000
chain,0,2097152,11,38,76,134,8192,2492945,304.314575195,2490000
chain,0,2097152,11,39,78,100,8192,2381016,290.651367188,2490000
chain,0,2097152,11,40,80,30,8192,2267158,276.752685547,2490000
chain,0,2097152,11,41,82,45,8192,2268986,276.975830078,2490000
chain,0,2097152,11,42,84,133,8192,2382056,290.778320312,2490000
chain,0,2097152,11,43,86,138,8192,2488703,303.79675293,2490000
chain,0,2097152,11,44,88,128,8192,2506268,305.940917969,2490000
chain,0,2097152,11,45,90,105,8192,2399508,292.908691406,2490000
chain,0,2097152,11,46,92,53,8192,2283284,278.721191406,2490000
chain,0,2097152,11,47,94,17,8192,2181639,266.313354492,2490000
chain,0,2097152,11,48,96,29,8192,2302974,281.124755859,2490000
chain,0,2097152,11,49,98,73,8192,2406920,293.813476562,2490000
chain,0,2097152,11,50,100,92,8192,2394667,292.317749023,2490000
chain,0,2097152,11,51,102,59,8192,2282453,278.619750977,2490000
chain,0,2097152,11,52,104,4,8192,2169008,264.771484375,2490000
chain,0,2097152,11,53,106,21,8192,2170257,264.923950195,2490000
chain,0,2097152,11,54,108,79,8192,2284237,278.837524414,2490000
chain,0,2097152,11,55,110,101,8192,2390936,291.862304688,2490000
chain,0,2097152,11,56,112,95,8192,2407587,293.894897461,2490000
chain,0,2097152,11,57,114,74,8192,2301096,280.895507812,2490000
chain,0,2097152,11,58,116,31,8192,2185485,266.782836914,2490000
chain,0,2097152,11,59,118,13,8192,2099630,256.302490234,2490000
chain,0,2097152,11,60,120,10,8192,2221433,271.171020508,2490000
chain,0,2097152,11,61,122,40,8192,2325395,283.861694336,2490000
chain,0,2097152,11,62,124,83,8192,2312812,282.325683594,2490000
chain,0,2097152,11,63,126,28,8192,2200464,268.611328125,2490000
chain,0,2097152,11,64,128,0,8192,2087078,254.770263672,2490000
chain,0,2097152,11,65,130,6,8192,2088397,254.931274414,2490000
chain,0,2097152,11,66,132,52,8192,2202374,268.844482422,2490000
chain,0,2097152,11,67,134,94,8192,2309032,281.864257812,2490000
chain,0,2097152,11,68,136,61,8192,2325932,283.927246094,2490000
chain,0,2097152,11,69,138,41,8192,2219145,270.891723633,2490000
chain,0,2097152,11,70,140,11,8192,2103564,256.782714844,2490000
chain,0,2097152,11,71,1,51,8192,2351762,287.080322266,2490000
chain,0,2097152,11,72,3,97,8192,2456227,299.832397461,2490000
chain,0,2097152,11,73,5,137,8192,2443633,298.295043945,2490000
chain,0,2097152,11,74,7,84,8192,2331367,284.590698242,2490000
chain,0,2097152,11,75,9,19,8192,2218035,270.756225586,2490000
chain,0,2097152,11,76,11,37,8192,2219157,270.893188477,2490000
chain,0,2097152,11,77,13,123,8192,2333082,284.800048828,2490000
chain,0,2097152,11,78,15,140,8192,2439771,297.823608398,2490000
chain,0,2097152,11,79,17,116,8192,2457109,299.940063477,2490000
chain,0,2097152,11,80,19,98,8192,2350648,286.944335938,2490000
chain,0,2097152,11,81,21,63,8192,2234562,272.773681641,2490000
chain,0,2097152,11,82,23,27,8192,2148414,262.257568359,2490000
chain,0,2097152,11,83,25,23,8192,2270046,277.105224609,2490000
chain,0,2097152,11,84,27,65,8192,2374418,289.845947266,2490000
chain,0,2097152,11,85,29,126,8192,2361885,288.316040039,2490000
chain,0,2097152,11,86,31,50,8192,2249621,274.611938477,2490000
chain,0,2097152,11,87,33,3,8192,2136364,260.786621094,2490000
chain,0,2097152,11,88,35,16,8192,2137264,260.896484375,2490000
chain,0,2097152,11,89,37,96,8192,2251140,274.797363281,2490000
chain,0,2097152,11,90,39,131,8192,2357815,287.819213867,2490000
chain,0,2097152,11,91,41,87,8192,2375435,289.970092773,2490000
chain,0,2097152,11,92,43,66,8192,2268870,276.961669922,2490000
chain,0,2097152,11,93,45,25,8192,2152413,262.745727539,2490000
chain,0,2097152,11,94,47,8,8192,2058809,251.319458008,2490000
chain,0,2097152,11,95,49,18,8192,2180262,266.145263672,2490000
chain,0,2097152,11,96,51,57,8192,2284306,278.845947266,2490000
chain,0,2097152,11,97,53,75,8192,2271905,277.33215332,2490000
chain,0,2097152,11,98,55,42,8192,2159822,263.650146484,2490000
chain,0,2097152,11,99,57,2,8192,2046207,249.78112793,2490000
chain,0,2097152,11,100,59,12,8192,2047504,249.939453125,2490000
chain,0,2097152,11,101,61,70,8192,2161452,263.849121094,2490000
chain,0,2097152,11,102,63,86,8192,2268065,276.86340332,2490000
chain,0,2097152,11,103,65,78,8192,2285030,278.934326172,2490000
chain,0,2097152,11,104,67,58,8192,2178172,265.890136719,2490000
chain,0,2097152,11,105,69,20,8192,2062820,251.809082031,2490000
chain,0,2097152,11,106,71,47,8192,2222442,271.294189453,2490000
chain,0,2097152,11,107,73,68,8192,2343904,286.12109375,2490000
chain,0,2097152,11,108,75,118,8192,2447819,298.806030273,2490000
chain,0,2097152,11,109,77,139,8192,2435614,297.316162109,2490000
chain,0,2097152,11,110,79,114,8192,2323561,283.637817383,2490000
chain,0,2097152,11,111,81,38,8192,2209999,269.775268555,2490000
chain,0,2097152,11,112,83,64,8192,2211269,269.930297852,2490000
chain,0,2097152,11,113,85,129,8192,2325022,283.816162109,2490000
chain,0,2097152,11,114,87,141,8192,2431803,296.850952148,2490000
chain,0,2097152,11,115,89,132,8192,2448629,298.904907227,2490000
chain,0,2097152,11,116,91,112,8192,2342333,285.929321289,2490000
chain,0,2097152,11,117,93,71,8192,2226355,271.771850586,2490000
chain,0,2097152,11,118,95,39,8192,2132587,260.325561523,2490000
chain,0,2097152,11,119,97,77,8192,2253306,275.061767578,2490000
chain,0,2097152,11,120,99,90,8192,2357592,287.791992188,2490000
chain,0,2097152,11,121,101,120,8192,2345589,286.326782227,2490000
chain,0,2097152,11,122,103,76,8192,2233535,272.64831543,2490000
chain,0,2097152,11,123,105,46,8192,2120081,258.798950195,2490000
chain,0,2097152,11,124,107,54,8192,2121228,258.938964844,2490000
chain,0,2097152,11,125,109,103,8192,2234524,272.769042969,2490000
chain,0,2097152,11,126,111,127,8192,2341680,285.849609375,2490000
chain,0,2097152,11,127,113,109,8192,2358814,287.941162109,2490000
chain,0,2097152,11,128,115,119,8192,2252052,274.908691406,2490000
chain,0,2097152,11,129,117,80,8192,2136548,260.809082031,2490000
chain,0,2097152,11,130,119,56,8192,2058782,251.316162109,2490000
chain,0,2097152,11,131,121,85,8192,2180149,266.131469727,2490000
chain,0,2097152,11,132,123,124,8192,2284377,278.854614258,2490000
chain,0,2097152,11,133,125,106,8192,2271773,277.316040039,2490000
chain,0,2097152,11,134,127,107,8192,2159655,263.629760742,2490000
chain,0,2097152,11,135,129,55,8192,2046152,249.774414062,2490000
chain,0,2097152,11,136,131,72,8192,2047401,249.926879883,2490000
chain,0,2097152,11,137,133,110,8192,2161420,263.845214844,2490000
chain,0,2097152,11,138,135,115,8192,2268047,276.861206055,2490000
chain,0,2097152,11,139,137,136,8192,2285029,278.934204102,2490000
chain,0,2097152,11,140,139,125,8192,2178133,265.885375977,2490000
chain,0,2097152,11,141,141,89,8192,2062561,251.77746582,2490000
chain,0,2097152,12,0,0,82,8192,2408847,294.048706055,2490000
chain,0,2097152,12,1,2,125,8192,2513511,306.825073242,2490000
chain,0,2097152,12,2,4,118,8192,2501237,305.326782227,2490000
chain,0,2097152,12,3,6,28,8192,2389447,291.680541992,2490000
chain,0,2097152,12,4,8,19,8192,2275986,277.830322266,2490000
chain,0,2097152,12,5,10,18,8192,2277124,277.969238281,2490000
chain,0,2097152,12,6,12,79,8192,2389941,291.740844727,2490000
chain,0,2097152,12,7,14,117,8192,2496647,304.766479492,2490000
chain,0,2097152,12,8,16,138,8192,2514664,306.965820312,2490000
chain,0,2097152,12,9,18,119,8192,2407616,293.8984375,2490000
chain,0,2097152,12,10,20,83,8192,2291263,279.69519043,2490000
chain,0,2097152,12,11,22,37,8192,2189357,267.255493164,2490000
chain,0,2097152,12,12,24,56,8192,2310921,282.094848633,2490000
chain,0,2097152,12,13,26,94,8192,2415333,294.840454102,2490000
chain,0,2097152,12,14,28,84,8192,2402704,293.298828125,2490000
chain,0,2097152,12,15,30,25,8192,2290489,279.600708008,2490000
chain,0,2097152,12,16,32,10,8192,2177190,265.770263672,2490000
chain,0,2097152,12,17,34,12,8192,2178199,265.893432617,2490000
chain,0,2097152,12,18,36,58,8192,2292096,279.796875,2490000
chain,0,2097152,12,19,38,96,8192,2398842,292.827392578,2490000
chain,0,2097152,12,20,40,116,8192,2416259,294.953491211,2490000
chain,0,2097152,12,21,42,92,8192,2309903,281.970581055,2490000
chain,0,2097152,12,22,44,62,8192,2193514,267.762939453,2490000
chain,0,2097152,12,23,46,26,8192,2107462,257.258544922,2490000
chain,0,2097152,12,24,48,38,8192,2229251,272.125366211,2490000
chain,0,2097152,12,25,50,110,8192,2333368,284.834960938,2490000
chain,0,2097152,12,26,52,99,8192,2321074,283.334228516,2490000
chain,0,2097152,12,27,54,13,8192,2208657,269.611450195,2490000
chain,0,2097152,12,28,56,2,8192,2095256,255.768554688,2490000
chain,0,2097152,12,29,58,3,8192,2096654,255.939208984,2490000
chain,0,2097152,12,30,60,40,8192,2210227,269.803100586,2490000
chain,0,2097152,12,31,62,81,8192,2316862,282.820068359,2490000
chain,0,2097152,12,32,64,126,8192,2334434,284.965087891,2490000
chain,0,2097152,12,33,66,78,8192,2227853,271.954711914,2490000
chain,0,2097152,12,34,68,39,8192,2111370,257.735595703,2490000
chain,0,2097152,12,35,70,66,8192,2279433,278.251098633,2490000
chain,0,2097152,12,36,72,105,8192,2400958,293.085693359,2490000
chain,0,2097152,12,37,74,130,8192,2505430,305.838623047,2490000
chain,0,2097152,12,38,76,123,8192,2492909,304.310180664,2490000
chain,0,2097152,12,39,78,36,8192,2381078,290.658935547,2490000
chain,0,2097152,12,40,80,23,8192,2267149,276.751586914,2490000
chain,0,2097152,12,41,82,21,8192,2269084,276.987792969,2490000
chain,0,2097152,12,42,84,109,8192,2382058,290.778564453,2490000
chain,0,2097152,12,43,86,132,8192,2488748,303.802246094,2490000
chain,0,2097152,12,44,88,139,8192,2506390,305.955810547,2490000
chain,0,2097152,12,45,90,134,8192,2399620,292.922363281,2490000
chain,0,2097152,12,46,92,90,8192,2283163,278.706420898,2490000
chain,0,2097152,12,47,94,30,8192,2181569,266.30480957,2490000
chain,0,2097152,12,48,96,51,8192,2302920,281.118164062,2490000
chain,0,2097152,12,49,98,87,8192,2407014,293.824951172,2490000
chain,0,2097152,12,50,100,77,8192,2394782,292.331787109,2490000
chain,0,2097152,12,51,102,20,8192,2282500,278.625488281,2490000
chain,0,2097152,12,52,104,8,8192,2168848,264.751953125,2490000
chain,0,2097152,12,53,106,9,8192,2170249,264.922973633,2490000
chain,0,2097152,12,54,108,53,8192,2284102,278.821044922,2490000
chain,0,2097152,12,55,110,88,8192,2390779,291.843139648,2490000
chain,0,2097152,12,56,112,111,8192,2407758,293.915771484,2490000
chain,0,2097152,12,57,114,85,8192,2301255,280.914916992,2490000
chain,0,2097152,12,58,116,57,8192,2185339,266.765014648,2490000
chain,0,2097152,12,59,118,24,8192,2099632,256.302734375,2490000
chain,0,2097152,12,60,120,31,8192,2221290,271.153564453,2490000
chain,0,2097152,12,61,122,80,8192,2325064,283.821289062,2490000
chain,0,2097152,12,62,124,70,8192,2312834,282.328369141,2490000
chain,0,2097152,12,63,126,11,8192,2200478,268.613037109,2490000
chain,0,2097152,12,64,128,0,8192,2087048,254.766601562,2490000
chain,0,2097152,12,65,130,1,8192,2088488,254.942382812,2490000
chain,0,2097152,12,66,132,34,8192,2202357,268.842407227,2490000
chain,0,2097152,12,67,134,74,8192,2309060,281.867675781,2490000
chain,0,2097152,12,68,136,103,8192,2325923,283.926147461,2490000
chain,0,2097152,12,69,138,71,8192,2219169,270.89465332,2490000
chain,0,2097152,12,70,140,33,8192,2103572,256.783691406,2490000
chain,0,2097152,12,71,1,89,8192,2351893,287.096313477,2490000
chain,0,2097152,12,72,3,135,8192,2456280,299.838867188,2490000
chain,0,2097152,12,73,5,128,8192,2443648,298.296875,2490000
chain,0,2097152,12,74,7,29,8192,2331377,284.591918945,2490000
chain,0,2097152,12,75,9,16,8192,2218088,270.762695312,2490000
chain,0,2097152,12,76,11,15,8192,2219103,270.88659668,2490000
chain,0,2097152,12,77,13,93,8192,2333254,284.821044922,2490000
chain,0,2097152,12,78,15,122,8192,2439906,297.840087891,2490000
chain,0,2097152,12,79,17,140,8192,2457139,299.943725586,2490000
chain,0,2097152,12,80,19,124,8192,2350729,286.954223633,2490000
chain,0,2097152,12,81,21,76,8192,2234509,272.767211914,2490000
chain,0,2097152,12,82,23,43,8192,2148356,262.250488281,2490000
chain,0,2097152,12,83,25,61,8192,2269946,277.093017578,2490000
chain,0,2097152,12,84,27,120,8192,2374345,289.837036133,2490000
chain,0,2097152,12,85,29,113,8192,2361845,288.311157227,2490000
chain,0,2097152,12,86,31,17,8192,2249700,274.621582031,2490000
chain,0,2097152,12,87,33,6,8192,2136274,260.775634766,2490000
chain,0,2097152,12,88,35,7,8192,2137324,260.903808594,2490000
chain,0,2097152,12,89,37,65,8192,2251094,274.791748047,2490000
chain,0,2097152,12,90,39,112,8192,2357775,287.814331055,2490000
chain,0,2097152,12,91,41,136,8192,2375396,289.965332031,2490000
chain,0,2097152,12,92,43,108,8192,2268828,276.956542969,2490000
chain,0,2097152,12,93,45,52,8192,2152503,262.756713867,2490000
chain,0,2097152,12,94,47,22,8192,2058769,251.314575195,2490000
chain,0,2097152,12,95,49,44,8192,2180173,266.134399414,2490000
chain,0,2097152,12,96,51,73,8192,2284550,278.875732422,2490000
chain,0,2097152,12,97,53,63,8192,2271944,277.336914062,2490000
chain,0,2097152,12,98,55,14,8192,2159785,263.645629883,2490000
chain,0,2097152,12,99,57,4,8192,2046329,249.796020508,2490000
chain,0,2097152,12,100,59,5,8192,2047523,249.941772461,2490000
chain,0,2097152,12,101,61,47,8192,2161498,263.854736328,2490000
chain,0,2097152,12,102,63,67,8192,2268073,276.864379883,2490000
chain,0,2097152,12,103,65,95,8192,2285051,278.936889648,2490000
chain,0,2097152,12,104,67,64,8192,2178150,265.887451172,2490000
chain,0,2097152,12,105,69,46,8192,2062556,251.776855469,2490000
chain,0,2097152,12,106,71,59,8192,2222467,271.297241211,2490000
chain,0,2097152,12,107,73,97,8192,2343795,286.107788086,2490000
chain,0,2097152,12,108,75,137,8192,2447824,298.806640625,2490000
chain,0,2097152,12,109,77,133,8192,2435579,297.311889648,2490000
chain,0,2097152,12,110,79,49,8192,2323442,283.623291016,2490000
chain,0,2097152,12,111,81,27,8192,2210010,269.776611328,2490000
chain,0,2097152,12,112,83,35,8192,2210998,269.897216797,2490000
chain,0,2097152,12,113,85,101,8192,2325030,283.817138672,2490000
chain,0,2097152,12,114,87,127,8192,2431747,296.844116211,2490000
chain,0,2097152,12,115,89,141,8192,2448660,298.908691406,2490000
chain,0,2097152,12,116,91,129,8192,2342228,285.916503906,2490000
chain,0,2097152,12,117,93,106,8192,2226328,271.768554688,2490000
chain,0,2097152,12,118,95,54,8192,2132553,260.321411133,2490000
chain,0,2097152,12,119,97,75,8192,2253334,275.065185547,2490000
chain,0,2097152,12,120,99,115,8192,2357653,287.799438477,2490000
chain,0,2097152,12,121,101,107,8192,2345545,286.321411133,2490000
chain,0,2097152,12,122,103,42,8192,2233443,272.637084961,2490000
chain,0,2097152,12,123,105,32,8192,2120099,258.801147461,2490000
chain,0,2097152,12,124,107,41,8192,2121301,258.947875977,2490000
chain,0,2097152,12,125,109,72,8192,2234691,272.789428711,2490000
chain,0,2097152,12,126,111,60,8192,2341805,285.864868164,2490000
chain,0,2097152,12,127,113,131,8192,2358687,287.92565918,2490000
chain,0,2097152,12,128,115,114,8192,2252068,274.910644531,2490000
chain,0,2097152,12,129,117,69,8192,2136504,260.803710938,2490000
chain,0,2097152,12,130,119,50,8192,2058626,251.297119141,2490000
chain,0,2097152,12,131,121,68,8192,2180166,266.133544922,2490000
chain,0,2097152,12,132,123,102,8192,2284283,278.843139648,2490000
chain,0,2097152,12,133,125,91,8192,2271891,277.330444336,2490000
chain,0,2097152,12,134,127,55,8192,2159569,263.619262695,2490000
chain,0,2097152,12,135,129,45,8192,2046155,249.774780273,2490000
chain,0,2097152,12,136,131,48,8192,2047260,249.909667969,2490000
chain,0,2097152,12,137,133,86,8192,2161381,263.840454102,2490000
chain,0,2097152,12,138,135,104,8192,2268052,276.861816406,2490000
chain,0,2097152,12,139,137,121,8192,2284977,278.927856445,2490000
chain,0,2097152,12,140,139,100,8192,2178182,265.891357422,2490000
chain,0,2097152,12,141,141,98,8192,2062623,251.78503418,2490000
chain,0,2097152,13,0,0,53,8192,2408898,294.054931641,2490000
chain,0,2097152,13,1,2,110,8192,2513398,306.811279297,2490000
chain,0,2097152,13,2,4,131,8192,2501266,305.330322266,2490000
chain,0,2097152,13,3,6,83,8192,2389480,291.684570312,2490000
chain,0,2097152,13,4,8,30,8192,2275931,277.823608398,2490000
chain,0,2097152,13,5,10,43,8192,2277185,277.97668457,2490000
chain,0,2097152,13,6,12,106,8192,2389916,291.737792969,2490000
chain,0,2097152,13,7,14,133,8192,2496648,304.766601562,2490000
chain,0,2097152,13,8,16,127,8192,2514578,306.955322266,2490000
chain,0,2097152,13,9,18,104,8192,2407480,293.881835938,2490000
chain,0,2097152,13,10,20,47,8192,2291397,279.711547852,2490000
chain,0,2097152,13,11,22,13,8192,2189359,267.255737305,2490000
chain,0,2097152,13,12,24,44,8192,2311033,282.108520508,2490000
chain,0,2097152,13,13,26,76,8192,2415264,294.83203125,2490000
chain,0,2097152,13,14,28,98,8192,2402619,293.288452148,2490000
chain,0,2097152,13,15,30,57,8192,2290365,279.585571289,2490000
chain,0,2097152,13,16,32,17,8192,2177199,265.771362305,2490000
chain,0,2097152,13,17,34,28,8192,2178231,265.897338867,2490000
chain,0,2097152,13,18,36,82,8192,2292108,279.798339844,2490000
chain,0,2097152,13,19,38,109,8192,2398890,292.833251953,2490000
chain,0,2097152,13,20,40,108,8192,2416183,294.944213867,2490000
chain,0,2097152,13,21,42,87,8192,2309865,281.965942383,2490000
chain,0,2097152,13,22,44,26,8192,2193500,267.761230469,2490000
chain,0,2097152,13,23,46,1,8192,2107359,257.24597168,2490000
chain,0,2097152,13,24,48,20,8192,2229066,272.102783203,2490000
chain,0,2097152,13,25,50,49,8192,2333492,284.850097656,2490000
chain,0,2097152,13,26,52,112,8192,2321049,283.331176758,2490000
chain,0,2097152,13,27,54,32,8192,2208712,269.618164062,2490000
chain,0,2097152,13,28,56,3,8192,2095285,255.772094727,2490000
chain,0,2097152,13,29,58,11,8192,2096374,255.905029297,2490000
chain,0,2097152,13,30,60,46,8192,2210177,269.79699707,2490000
chain,0,2097152,13,31,62,85,8192,2316921,282.827270508,2490000
chain,0,2097152,13,32,64,74,8192,2334370,284.957275391,2490000
chain,0,2097152,13,33,66,50,8192,2227993,271.971801758,2490000
chain,0,2097152,13,34,68,14,8192,2111602,257.763916016,2490000
chain,0,2097152,13,35,70,23,8192,2279321,278.237426758,2490000
chain,0,2097152,13,36,72,70,8192,2400987,293.089233398,2490000
chain,0,2097152,13,37,74,117,8192,2505442,305.840087891,2490000
chain,0,2097152,13,38,76,134,8192,2492989,304.319946289,2490000
chain,0,2097152,13,39,78,100,8192,2381072,290.658203125,2490000
chain,0,2097152,13,40,80,36,8192,2267311,276.771362305,2490000
chain,0,2097152,13,41,82,52,8192,2268980,276.975097656,2490000
chain,0,2097152,13,42,84,113,8192,2381993,290.770629883,2490000
chain,0,2097152,13,43,86,141,8192,2488812,303.810058594,2490000
chain,0,2097152,13,44,88,132,8192,2506388,305.955566406,2490000
chain,0,2097152,13,45,90,111,8192,2399685,292.930297852,2490000
chain,0,2097152,13,46,92,56,8192,2283101,278.698852539,2490000
chain,0,2097152,13,47,94,7,8192,2181537,266.30090332,2490000
chain,0,2097152,13,48,96,35,8192,2302977,281.12512207,2490000
chain,0,2097152,13,49,98,66,8192,2406984,293.821289062,2490000
chain,0,2097152,13,50,100,90,8192,2394638,292.314208984,2490000
chain,0,2097152,13,51,102,48,8192,2282266,278.596923828,2490000
chain,0,2097152,13,52,104,12,8192,2168917,264.760375977,2490000
chain,0,2097152,13,53,106,22,8192,2170365,264.937133789,2490000
chain,0,2097152,13,54,108,72,8192,2284198,278.832763672,2490000
chain,0,2097152,13,55,110,102,8192,2390908,291.858886719,2490000
chain,0,2097152,13,56,112,101,8192,2407529,293.887817383,2490000
chain,0,2097152,13,57,114,77,8192,2301302,280.920654297,2490000
chain,0,2097152,13,58,116,21,8192,2185340,266.765136719,2490000
chain,0,2097152,13,59,118,0,8192,2099782,256.321044922,2490000
chain,0,2097152,13,60,120,16,8192,2221328,271.158203125,2490000
chain,0,2097152,13,61,122,40,8192,2325318,283.852294922,2490000
chain,0,2097152,13,62,124,81,8192,2312742,282.317138672,2490000
chain,0,2097152,13,63,126,27,8192,2200540,268.620605469,2490000
chain,0,2097152,13,64,128,2,8192,2087108,254.773925781,2490000
chain,0,2097152,13,65,130,8,8192,2088298,254.919189453,2490000
chain,0,2097152,13,66,132,37,8192,2202374,268.844482422,2490000
chain,0,2097152,13,67,134,75,8192,2309143,281.877807617,2490000
chain,0,2097152,13,68,136,65,8192,2326026,283.938720703,2490000
chain,0,2097152,13,69,138,41,8192,2219319,270.912963867,2490000
chain,0,2097152,13,70,140,10,8192,2103714,256.801025391,2490000
chain,0,2097152,13,71,1,61,8192,2351860,287.092285156,2490000
chain,0,2097152,13,72,3,103,8192,2456147,299.822631836,2490000
chain,0,2097152,13,73,5,137,8192,2443698,298.302978516,2490000
chain,0,2097152,13,74,7,73,8192,2331357,284.589477539,2490000
chain,0,2097152,13,75,9,25,8192,2218142,270.769287109,2490000
chain,0,2097152,13,76,11,34,8192,2219211,270.899780273,2490000
chain,0,2097152,13,77,13,99,8192,2333056,284.796875,2490000
chain,0,2097152,13,78,15,136,8192,2439872,297.8359375,2490000
chain,0,2097152,13,79,17,121,8192,2457040,299.931640625,2490000
chain,0,2097152,13,80,19,96,8192,2350790,286.961669922,2490000
chain,0,2097152,13,81,21,38,8192,2234584,272.776367188,2490000
chain,0,2097152,13,82,23,6,8192,2148522,262.270751953,2490000
chain,0,2097152,13,83,25,29,8192,2270074,277.108642578,2490000
chain,0,2097152,13,84,27,86,8192,2374299,289.831420898,2490000
chain,0,2097152,13,85,29,125,8192,2361853,288.312133789,2490000
chain,0,2097152,13,86,31,64,8192,2249510,274.598388672,2490000
chain,0,2097152,13,87,33,9,8192,2136216,260.768554688,2490000
chain,0,2097152,13,88,35,19,8192,2137404,260.913574219,2490000
chain,0,2097152,13,89,37,63,8192,2251063,274.787963867,2490000
chain,0,2097152,13,90,39,122,8192,2357785,287.815551758,2490000
chain,0,2097152,13,91,41,93,8192,2375336,289.958007812,2490000
chain,0,2097152,13,92,43,67,8192,2268955,276.972045898,2490000
chain,0,2097152,13,93,45,31,8192,2152412,262.745605469,2490000
chain,0,2097152,13,94,47,4,8192,2058749,251.312133789,2490000
chain,0,2097152,13,95,49,24,8192,2180170,266.134033203,2490000
chain,0,2097152,13,96,51,58,8192,2284421,278.859985352,2490000
chain,0,2097152,13,97,53,71,8192,2271854,277.325927734,2490000
chain,0,2097152,13,98,55,39,8192,2159516,263.612792969,2490000
chain,0,2097152,13,99,57,5,8192,2046274,249.789306641,2490000
chain,0,2097152,13,100,59,15,8192,2047522,249.941650391,2490000
chain,0,2097152,13,101,61,55,8192,2161526,263.858154297,2490000
chain,0,2097152,13,102,63,94,8192,2268103,276.868041992,2490000
chain,0,2097152,13,103,65,84,8192,2285025,278.93371582,2490000
chain,0,2097152,13,104,67,59,8192,2178130,265.885009766,2490000
chain,0,2097152,13,105,69,18,8192,2062875,251.815795898,2490000
chain,0,2097152,13,106,71,33,8192,2222589,271.312133789,2490000
chain,0,2097152,13,107,73,80,8192,2343838,286.113037109,2490000
chain,0,2097152,13,108,75,123,8192,2447748,298.797363281,2490000
chain,0,2097152,13,109,77,140,8192,2435681,297.32434082,2490000
chain,0,2097152,13,110,79,107,8192,2323405,283.618774414,2490000
chain,0,2097152,13,111,81,45,8192,2210019,269.777709961,2490000
chain,0,2097152,13,112,83,60,8192,2211057,269.904418945,2490000
chain,0,2097152,13,113,85,126,8192,2325201,283.838012695,2490000
chain,0,2097152,13,114,87,139,8192,2431701,296.838500977,2490000
chain,0,2097152,13,115,89,138,8192,2448611,298.902709961,2490000
chain,0,2097152,13,116,91,118,8192,2342173,285.909790039,2490000
chain,0,2097152,13,117,93,69,8192,2226238,271.757568359,2490000
chain,0,2097152,13,118,95,42,8192,2132592,260.326171875,2490000
chain,0,2097152,13,119,97,89,8192,2253293,275.060180664,2490000
chain,0,2097152,13,120,99,95,8192,2357602,287.793212891,2490000
chain,0,2097152,13,121,101,119,8192,2345575,286.325073242,2490000
chain,0,2097152,13,122,103,92,8192,2233442,272.636962891,2490000
chain,0,2097152,13,123,105,54,8192,2120183,258.811401367,2490000
chain,0,2097152,13,124,107,68,8192,2121437,258.964477539,2490000
chain,0,2097152,13,125,109,91,8192,2234642,272.783447266,2490000
chain,0,2097152,13,126,111,128,8192,2341568,285.8359375,2490000
chain,0,2097152,13,127,113,115,8192,2358802,287.939697266,2490000
chain,0,2097152,13,128,115,124,8192,2251986,274.900634766,2490000
chain,0,2097152,13,129,117,79,8192,2136578,260.812744141,2490000
chain,0,2097152,13,130,119,51,8192,2058651,251.300170898,2490000
chain,0,2097152,13,131,121,97,8192,2180225,266.14074707,2490000
chain,0,2097152,13,132,123,129,8192,2284276,278.842285156,2490000
chain,0,2097152,13,133,125,105,8192,2271820,277.321777344,2490000
chain,0,2097152,13,134,127,114,8192,2159628,263.626464844,2490000
chain,0,2097152,13,135,129,62,8192,2046128,249.771484375,2490000
chain,0,2097152,13,136,131,78,8192,2047236,249.906738281,2490000
chain,0,2097152,13,137,133,120,8192,2161407,263.84362793,2490000
chain,0,2097152,13,138,135,116,8192,2268101,276.867797852,2490000
chain,0,2097152,13,139,137,135,8192,2285038,278.935302734,2490000
chain,0,2097152,13,140,139,130,8192,2178189,265.892211914,2490000
chain,0,2097152,13,141,141,88,8192,2062704,251.794921875,2490000
chain,0,2097152,14,0,0,85,8192,2408947,294.060913086,2490000
chain,0,2097152,14,1,2,124,8192,2513498,306.823486328,2490000
chain,0,2097152,14,2,4,115,8192,2501277,305.331665039,2490000
chain,0,2097152,14,3,6,48,8192,2389384,291.672851562,2490000
chain,0,2097152,14,4,8,15,8192,2275995,277.831420898,2490000
chain,0,2097152,14,5,10,20,8192,2277211,277.979858398,2490000
chain,0,2097152,14,6,12,62,8192,2389910,291.737060547,2490000
chain,0,2097152,14,7,14,122,8192,2496646,304.766357422,2490000
chain,0,2097152,14,8,16,137,8192,2514561,306.95324707,2490000
chain,0,2097152,14,9,18,121,8192,2407564,293.892089844,2490000
chain,0,2097152,14,10,20,82,8192,2291430,279.715576172,2490000
chain,0,2097152,14,11,22,24,8192,2189496,267.272460938,2490000
chain,0,2097152,14,12,24,58,8192,2311028,282.107910156,2490000
chain,0,2097152,14,13,26,94,8192,2415324,294.839355469,2490000
chain,0,2097152,14,14,28,80,8192,2402747,293.304077148,2490000
chain,0,2097152,14,15,30,33,8192,2290457,279.596801758,2490000
chain,0,2097152,14,16,32,10,8192,2177023,265.74987793,2490000
chain,0,2097152,14,17,34,11,8192,2178280,265.903320312,2490000
chain,0,2097152,14,18,36,53,8192,2292112,279.798828125,2490000
chain,0,2097152,14,19,38,105,8192,2398758,292.817138672,2490000
chain,0,2097152,14,20,40,113,8192,2416231,294.950073242,2490000
chain,0,2097152,14,21,42,96,8192,2309761,281.95324707,2490000
chain,0,2097152,14,22,44,67,8192,2193535,267.76550293,2490000
chain,0,2097152,14,23,46,18,8192,2107441,257.255981445,2490000
chain,0,2097152,14,24,48,47,8192,2229122,272.109619141,2490000
chain,0,2097152,14,25,50,108,8192,2333296,284.826171875,2490000
chain,0,2097152,14,26,52,95,8192,2320989,283.323852539,2490000
chain,0,2097152,14,27,54,22,8192,2208498,269.592041016,2490000
chain,0,2097152,14,28,56,1,8192,2095297,255.77355957,2490000
chain,0,2097152,14,29,58,3,8192,2096652,255.938964844,2490000
chain,0,2097152,14,30,60,30,8192,2210191,269.798706055,2490000
chain,0,2097152,14,31,62,90,8192,2316840,282.817382812,2490000
chain,0,2097152,14,32,64,123,8192,2334471,284.969604492,2490000
chain,0,2097152,14,33,66,74,8192,2227886,271.958740234,2490000
chain,0,2097152,14,34,68,43,8192,2111442,257.744384766,2490000
chain,0,2097152,14,35,70,44,8192,2279333,278.238891602,2490000
chain,0,2097152,14,36,72,107,8192,2400961,293.08605957,2490000
chain,0,2097152,14,37,74,129,8192,2505411,305.836303711,2490000
chain,0,2097152,14,38,76,120,8192,2492932,304.312988281,2490000
chain,0,2097152,14,39,78,55,8192,2381003,290.649780273,2490000
chain,0,2097152,14,40,80,16,8192,2267014,276.735107422,2490000
chain,0,2097152,14,41,82,23,8192,2269026,276.980712891,2490000
chain,0,2097152,14,42,84,69,8192,2382116,290.785644531,2490000
chain,0,2097152,14,43,86,132,8192,2488790,303.807373047,2490000
chain,0,2097152,14,44,88,139,8192,2506484,305.967285156,2490000
chain,0,2097152,14,45,90,135,8192,2399663,292.927612305,2490000
chain,0,2097152,14,46,92,89,8192,2283094,278.697998047,2490000
chain,0,2097152,14,47,94,21,8192,2181631,266.31237793,2490000
chain,0,2097152,14,48,96,54,8192,2303017,281.130004883,2490000
chain,0,2097152,14,49,98,86,8192,2407009,293.82434082,2490000
chain,0,2097152,14,50,100,73,8192,2394724,292.324707031,2490000
chain,0,2097152,14,51,102,31,8192,2282477,278.622680664,2490000
chain,0,2097152,14,52,104,7,8192,2168936,264.762695312,2490000
chain,0,2097152,14,53,106,9,8192,2170481,264.951293945,2490000
chain,0,2097152,14,54,108,46,8192,2284209,278.834106445,2490000
chain,0,2097152,14,55,110,112,8192,2390863,291.853393555,2490000
chain,0,2097152,14,56,112,106,8192,2407654,293.903076172,2490000
chain,0,2097152,14,57,114,88,8192,2301112,280.897460938,2490000
chain,0,2097152,14,58,116,61,8192,2185334,266.764404297,2490000
chain,0,2097152,14,59,118,13,8192,2099657,256.305786133,2490000
chain,0,2097152,14,60,120,40,8192,2221044,271.123535156,2490000
chain,0,2097152,14,61,122,79,8192,2325275,283.847045898,2490000
chain,0,2097152,14,62,124,65,8192,2312890,282.335205078,2490000
chain,0,2097152,14,63,126,19,8192,2200553,268.622192383,2490000
chain,0,2097152,14,64,128,0,8192,2087075,254.769897461,2490000
chain,0,2097152,14,65,130,2,8192,2088522,254.946533203,2490000
chain,0,2097152,14,66,132,27,8192,2202373,268.844360352,2490000
chain,0,2097152,14,67,134,83,8192,2308984,281.858398438,2490000
chain,0,2097152,14,68,136,99,8192,2325923,283.926147461,2490000
chain,0,2097152,14,69,138,66,8192,2219098,270.885986328,2490000
chain,0,2097152,14,70,140,36,8192,2103675,256.796264648,2490000
chain,0,2097152,14,71,1,93,8192,2351756,287.079589844,2490000
chain,0,2097152,14,72,3,134,8192,2456249,299.835083008,2490000
chain,0,2097152,14,73,5,125,8192,2443624,298.293945312,2490000
chain,0,2097152,14,74,7,41,8192,2331351,284.588745117,2490000
chain,0,2097152,14,75,9,14,8192,2218194,270.775634766,2490000
chain,0,2097152,14,76,11,17,8192,2219073,270.88293457,2490000
chain,0,2097152,14,77,13,57,8192,2333046,284.795654297,2490000
chain,0,2097152,14,78,15,127,8192,2439856,297.833984375,2490000
chain,0,2097152,14,79,17,140,8192,2457171,299.947631836,2490000
chain,0,2097152,14,80,19,126,8192,2350762,286.958251953,2490000
chain,0,2097152,14,81,21,75,8192,2234475,272.763061523,2490000
chain,0,2097152,14,82,23,26,8192,2148547,262.273803711,2490000
chain,0,2097152,14,83,25,63,8192,2269910,277.088623047,2490000
chain,0,2097152,14,84,27,119,8192,2374290,289.830322266,2490000
chain,0,2097152,14,85,29,109,8192,2361868,288.313964844,2490000
chain,0,2097152,14,86,31,28,8192,2249520,274.599609375,2490000
chain,0,2097152,14,87,33,6,8192,2136353,260.78527832,2490000
chain,0,2097152,14,88,35,8,8192,2137339,260.905639648,2490000
chain,0,2097152,14,89,37,39,8192,2251206,274.805419922,2490000
chain,0,2097152,14,90,39,117,8192,2357659,287.800170898,2490000
chain,0,2097152,14,91,41,133,8192,2375382,289.963623047,2490000
chain,0,2097152,14,92,43,103,8192,2268767,276.94909668,2490000
chain,0,2097152,14,93,45,56,8192,2152383,262.74206543,2490000
chain,0,2097152,14,94,47,12,8192,2058815,251.32019043,2490000
chain,0,2097152,14,95,49,34,8192,2180606,266.187255859,2490000
chain,0,2097152,14,96,51,72,8192,2284324,278.848144531,2490000
chain,0,2097152,14,97,53,60,8192,2271788,277.317871094,2490000
chain,0,2097152,14,98,55,25,8192,2159754,263.641845703,2490000
chain,0,2097152,14,99,57,4,8192,2046252,249.786621094,2490000
chain,0,2097152,14,100,59,5,8192,2047430,249.930419922,2490000
chain,0,2097152,14,101,61,32,8192,2161558,263.862060547,2490000
chain,0,2097152,14,102,63,76,8192,2268139,276.872436523,2490000
chain,0,2097152,14,103,65,91,8192,2284979,278.928100586,2490000
chain,0,2097152,14,104,67,81,8192,2178130,265.885009766,2490000
chain,0,2097152,14,105,69,50,8192,2062622,251.784912109,2490000
chain,0,2097152,14,106,71,37,8192,2222504,271.301757812,2490000
chain,0,2097152,14,107,73,100,8192,2343865,286.116333008,2490000
chain,0,2097152,14,108,75,138,8192,2447855,298.810424805,2490000
chain,0,2097152,14,109,77,130,8192,2435541,297.307250977,2490000
chain,0,2097152,14,110,79,64,8192,2323456,283.625,2490000
chain,0,2097152,14,111,81,35,8192,2210059,269.782592773,2490000
chain,0,2097152,14,112,83,45,8192,2211256,269.928710938,2490000
chain,0,2097152,14,113,85,84,8192,2325114,283.827392578,2490000
chain,0,2097152,14,114,87,136,8192,2431808,296.8515625,2490000
chain,0,2097152,14,115,89,141,8192,2448638,298.906005859,2490000
chain,0,2097152,14,116,91,131,8192,2342230,285.916748047,2490000
chain,0,2097152,14,117,93,104,8192,2226356,271.771972656,2490000
chain,0,2097152,14,118,95,29,8192,2132573,260.323852539,2490000
chain,0,2097152,14,119,97,78,8192,2253301,275.061157227,2490000
chain,0,2097152,14,120,99,114,8192,2357613,287.794555664,2490000
chain,0,2097152,14,121,101,102,8192,2345577,286.325317383,2490000
chain,0,2097152,14,122,103,59,8192,2233524,272.646972656,2490000
chain,0,2097152,14,123,105,42,8192,2120177,258.810668945,2490000
chain,0,2097152,14,124,107,38,8192,2121361,258.955200195,2490000
chain,0,2097152,14,125,109,77,8192,2234618,272.780517578,2490000
chain,0,2097152,14,126,111,68,8192,2341790,285.863037109,2490000
chain,0,2097152,14,127,113,128,8192,2358848,287.9453125,2490000
chain,0,2097152,14,128,115,116,8192,2252007,274.903198242,2490000
chain,0,2097152,14,129,117,97,8192,2136443,260.796264648,2490000
chain,0,2097152,14,130,119,51,8192,2058633,251.297973633,2490000
chain,0,2097152,14,131,121,70,8192,2180106,266.126220703,2490000
chain,0,2097152,14,132,123,101,8192,2284287,278.84362793,2490000
chain,0,2097152,14,133,125,87,8192,2271695,277.306518555,2490000
chain,0,2097152,14,134,127,71,8192,2159589,263.621704102,2490000
chain,0,2097152,14,135,129,49,8192,2046088,249.766601562,2490000
chain,0,2097152,14,136,131,52,8192,2047448,249.932617188,2490000
chain,0,2097152,14,137,133,92,8192,2161448,263.848632812,2490000
chain,0,2097152,14,138,135,98,8192,2268105,276.868286133,2490000
chain,0,2097152,14,139,137,118,8192,2284996,278.930175781,2490000
chain,0,2097152,14,140,139,110,8192,2178095,265.880737305,2490000
chain,0,2097152,14,141,141,111,8192,2062608,251.783203125,2490000
chain,0,2097152,15,0,0,41,8192,2408858,294.050048828,2490000
chain,0,2097152,15,1,2,101,8192,2513528,306.827148438,2490000
chain,0,2097152,15,2,4,130,8192,2501188,305.320800781,2490000
chain,0,2097152,15,3,6,102,8192,2389429,291.678344727,2490000
chain,0,2097152,15,4,8,25,8192,2275984,277.830078125,2490000
chain,0,2097152,15,5,10,34,8192,2277183,277.97644043,2490000
chain,0,2097152,15,6,12,114,8192,2390057,291.755004883,2490000
chain,0,2097152,15,7,14,133,8192,2496636,304.765136719,2490000
chain,0,2097152,15,8,16,119,8192,2514691,306.969116211,2490000
chain,0,2097152,15,9,18,92,8192,2407404,293.872558594,2490000
chain,0,2097152,15,10,20,47,8192,2291448,279.717773438,2490000
chain,0,2097152,15,11,22,9,8192,2189463,267.268432617,2490000
chain,0,2097152,15,12,24,36,8192,2310857,282.087036133,2490000
chain,0,2097152,15,13,26,87,8192,2415344,294.841796875,2490000
chain,0,2097152,15,14,28,97,8192,2402767,293.306518555,2490000
chain,0,2097152,15,15,30,72,8192,2290410,279.591064453,2490000
chain,0,2097152,15,16,32,11,8192,2177159,265.766479492,2490000
chain,0,2097152,15,17,34,29,8192,2178212,265.895019531,2490000
chain,0,2097152,15,18,36,86,8192,2292122,279.800048828,2490000
chain,0,2097152,15,19,38,103,8192,2398826,292.825439453,2490000
chain,0,2097152,15,20,40,105,8192,2416278,294.955810547,2490000
chain,0,2097152,15,21,42,85,8192,2309855,281.96472168,2490000
chain,0,2097152,15,22,44,35,8192,2193462,267.756591797,2490000
chain,0,2097152,15,23,46,6,8192,2107423,257.25378418,2490000
chain,0,2097152,15,24,48,18,8192,2229129,272.110473633,2490000
chain,0,2097152,15,25,50,40,8192,2333468,284.847167969,2490000
chain,0,2097152,15,26,52,111,8192,2320961,283.32043457,2490000
chain,0,2097152,15,27,54,58,8192,2208513,269.59387207,2490000
chain,0,2097152,15,28,56,2,8192,2095140,255.754394531,2490000
chain,0,2097152,15,29,58,10,8192,2096532,255.924316406,2490000
chain,0,2097152,15,30,60,60,8192,2210203,269.800170898,2490000
chain,0,2097152,15,31,62,117,8192,2316836,282.816894531,2490000
chain,0,2097152,15,32,64,75,8192,2334389,284.959594727,2490000
chain,0,2097152,15,33,66,51,8192,2228027,271.975952148,2490000
chain,0,2097152,15,34,68,17,8192,2111661,257.771118164,2490000
chain,0,2097152,15,35,70,23,8192,2279309,278.235961914,2490000
chain,0,2097152,15,36,72,57,8192,2400959,293.08581543,2490000
chain,0,2097152,15,37,74,115,8192,2505466,305.843017578,2490000
chain,0,2097152,15,38,76,134,8192,2492930,304.312744141,2490000
chain,0,2097152,15,39,78,123,8192,2380982,290.647216797,2490000
chain,0,2097152,15,40,80,30,8192,2267312,276.771484375,2490000
chain,0,2097152,15,41,82,46,8192,2268984,276.975585938,2490000
chain,0,2097152,15,42,84,132,8192,2381999,290.771362305,2490000
chain,0,2097152,15,43,86,136,8192,2488793,303.807739258,2490000
chain,0,2097152,15,44,88,138,8192,2506435,305.961303711,2490000
chain,0,2097152,15,45,90,106,8192,2399542,292.912841797,2490000
chain,0,2097152,15,46,92,55,8192,2283198,278.710693359,2490000
chain,0,2097152,15,47,94,16,8192,2181549,266.302368164,2490000
chain,0,2097152,15,48,96,32,8192,2302996,281.127441406,2490000
chain,0,2097152,15,49,98,70,8192,2406836,293.803222656,2490000
chain,0,2097152,15,50,100,90,8192,2394751,292.32800293,2490000
chain,0,2097152,15,51,102,64,8192,2282399,278.61315918,2490000
chain,0,2097152,15,52,104,8,8192,2169120,264.78515625,2490000
chain,0,2097152,15,53,106,24,8192,2170374,264.938232422,2490000
chain,0,2097152,15,54,108,77,8192,2284202,278.833251953,2490000
chain,0,2097152,15,55,110,96,8192,2390913,291.85949707,2490000
chain,0,2097152,15,56,112,98,8192,2407611,293.897827148,2490000
chain,0,2097152,15,57,114,76,8192,2301296,280.919921875,2490000
chain,0,2097152,15,58,116,31,8192,2185407,266.77331543,2490000
chain,0,2097152,15,59,118,4,8192,2099842,256.328369141,2490000
chain,0,2097152,15,60,120,14,8192,2221360,271.162109375,2490000
chain,0,2097152,15,61,122,48,8192,2325313,283.85168457,2490000
chain,0,2097152,15,62,124,83,8192,2312721,282.314575195,2490000
chain,0,2097152,15,63,126,50,8192,2200509,268.616821289,2490000
chain,0,2097152,15,64,128,0,8192,2087384,254.807617188,2490000
chain,0,2097152,15,65,130,7,8192,2088347,254.925170898,2490000
chain,0,2097152,15,66,132,52,8192,2202373,268.844360352,2490000
chain,0,2097152,15,67,134,89,8192,2309038,281.864990234,2490000
chain,0,2097152,15,68,136,66,8192,2326059,283.942749023,2490000
chain,0,2097152,15,69,138,44,8192,2219161,270.893676758,2490000
chain,0,2097152,15,70,140,13,8192,2103652,256.793457031,2490000
chain,0,2097152,15,71,1,49,8192,2351850,287.091064453,2490000
chain,0,2097152,15,72,3,108,8192,2456209,299.830200195,2490000
chain,0,2097152,15,73,5,137,8192,2443723,298.306030273,2490000
chain,0,2097152,15,74,7,109,8192,2331472,284.603515625,2490000
chain,0,2097152,15,75,9,20,8192,2218034,270.756103516,2490000
chain,0,2097152,15,76,11,38,8192,2219166,270.894287109,2490000
chain,0,2097152,15,77,13,121,8192,2333122,284.804931641,2490000
chain,0,2097152,15,78,15,139,8192,2439899,297.839233398,2490000
chain,0,2097152,15,79,17,126,8192,2457106,299.939697266,2490000
chain,0,2097152,15,80,19,99,8192,2350653,286.944946289,2490000
chain,0,2097152,15,81,21,39,8192,2234587,272.776733398,2490000
chain,0,2097152,15,82,23,12,8192,2148462,262.263427734,2490000
chain,0,2097152,15,83,25,27,8192,2269908,277.088378906,2490000
chain,0,2097152,15,84,27,62,8192,2374473,289.852661133,2490000
chain,0,2097152,15,85,29,125,8192,2361828,288.309082031,2490000
chain,0,2097152,15,86,31,88,8192,2249572,274.605957031,2490000
chain,0,2097152,15,87,33,5,8192,2136418,260.793212891,2490000
chain,0,2097152,15,88,35,19,8192,2137205,260.889282227,2490000
chain,0,2097152,15,89,37,93,8192,2251143,274.797729492,2490000
chain,0,2097152,15,90,39,129,8192,2357800,287.817382812,2490000
chain,0,2097152,15,91,41,91,8192,2375293,289.952758789,2490000
chain,0,2097152,15,92,43,67,8192,2268916,276.967285156,2490000
chain,0,2097152,15,93,45,26,8192,2152445,262.749633789,2490000
chain,0,2097152,15,94,47,1,8192,2059039,251.34753418,2490000
chain,0,2097152,15,95,49,22,8192,2180206,266.138427734,2490000
chain,0,2097152,15,96,51,56,8192,2284443,278.862670898,2490000
chain,0,2097152,15,97,53,74,8192,2271841,277.32434082,2490000
chain,0,2097152,15,98,55,43,8192,2159727,263.638549805,2490000
chain,0,2097152,15,99,57,3,8192,2046265,249.788208008,2490000
chain,0,2097152,15,100,59,15,8192,2047474,249.935791016,2490000
chain,0,2097152,15,101,61,68,8192,2161438,263.847412109,2490000
chain,0,2097152,15,102,63,82,8192,2268020,276.857910156,2490000
chain,0,2097152,15,103,65,84,8192,2285029,278.934204102,2490000
chain,0,2097152,15,104,67,59,8192,2178130,265.885009766,2490000
chain,0,2097152,15,105,69,21,8192,2062899,251.818725586,2490000
chain,0,2097152,15,106,71,33,8192,2222494,271.300537109,2490000
chain,0,2097152,15,107,73,63,8192,2343862,286.115966797,2490000
chain,0,2097152,15,108,75,78,8192,2447778,298.801025391,2490000
chain,0,2097152,15,109,77,140,8192,2435571,297.310913086,2490000
chain,0,2097152,15,110,79,116,8192,2323385,283.616333008,2490000
chain,0,2097152,15,111,81,37,8192,2210030,269.779052734,2490000
chain,0,2097152,15,112,83,53,8192,2211118,269.911865234,2490000
chain,0,2097152,15,113,85,128,8192,2325056,283.8203125,2490000
chain,0,2097152,15,114,87,141,8192,2431836,296.854980469,2490000
chain,0,2097152,15,115,89,135,8192,2448635,298.905639648,2490000
chain,0,2097152,15,116,91,113,8192,2342382,285.935302734,2490000
chain,0,2097152,15,117,93,73,8192,2226382,271.775146484,2490000
chain,0,2097152,15,118,95,28,8192,2132540,260.319824219,2490000
chain,0,2097152,15,119,97,71,8192,2253247,275.05456543,2490000
chain,0,2097152,15,120,99,94,8192,2357616,287.794921875,2490000
chain,0,2097152,15,121,101,118,8192,2345498,286.315673828,2490000
chain,0,2097152,15,122,103,95,8192,2233578,272.653564453,2490000
chain,0,2097152,15,123,105,42,8192,2120141,258.806274414,2490000
chain,0,2097152,15,124,107,61,8192,2121299,258.947631836,2490000
chain,0,2097152,15,125,109,107,8192,2234675,272.787475586,2490000
chain,0,2097152,15,126,111,124,8192,2341651,285.846069336,2490000
chain,0,2097152,15,127,113,112,8192,2358767,287.935424805,2490000
chain,0,2097152,15,128,115,120,8192,2252025,274.905395508,2490000
chain,0,2097152,15,129,117,65,8192,2136508,260.804199219,2490000
chain,0,2097152,15,130,119,45,8192,2058646,251.299560547,2490000
chain,0,2097152,15,131,121,79,8192,2180165,266.133422852,2490000
chain,0,2097152,15,132,123,122,8192,2284359,278.852416992,2490000
chain,0,2097152,15,133,125,104,8192,2271852,277.325683594,2490000
chain,0,2097152,15,134,127,80,8192,2159594,263.622314453,2490000
chain,0,2097152,15,135,129,54,8192,2046145,249.77355957,2490000
chain,0,2097152,15,136,131,69,8192,2047338,249.919189453,2490000
chain,0,2097152,15,137,133,100,8192,2161367,263.838745117,2490000
chain,0,2097152,15,138,135,110,8192,2268080,276.865234375,2490000
chain,0,2097152,15,139,137,131,8192,2284990,278.929443359,2490000
chain,0,2097152,15,140,139,127,8192,2178113,265.88293457,2490000
chain,0,2097152,15,141,141,81,8192,2062600,251.782226562,2490000


==> anc/results/raw/rtx5090_oracle_20260621T143312Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA GeForce RTX 5090",
  "uuid_hex": "fb072a137a8978337b2c68363c1840fe",
  "compute_capability": "12.0",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 170,
  "warp_size": 32,
  "global_memory_bytes": 33668988928,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 62914560,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 512,
  "memory_clock_khz": 14001000,
  "core_clock_khz": 2407000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 3,
  "pci_device_id": 0,
  "ecc_enabled": false,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/rtx5090_oracle_20260621T143312Z/manifest.json <==
{
  "completed_utc": "20260621T143447Z",
  "config": {
    "campaign": "rtx5090_oracle",
    "description": "Labeled per-SM L2-latency fingerprints on the RTX 5090, same 32-probe bank as the L40 oracle, for the cross-device transfer test.",
    "runs": [
      {
        "arena_mib": 16,
        "measured": 256,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a256",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 204,
        "shots": 500,
        "warm": 24
      }
    ]
  },
  "config_path": "config/oracle_5090.json",
  "device": 0,
  "outputs": {
    "device_info.json": "b73056fe1c973d59a8291e8e5a4e417f4df3d564746a0f6ce00e87673d1066b6",
    "topology_fp_a256.csv": "927b75e8b50ce71daac11d6d3155572a2f001e55d140d8c2dc73d4e1adbc3096"
  },
  "platform": "Linux-6.8.0-90-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "rtx5090_oracle_20260621T143312Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "fingerprint",
        "16",
        "0",
        "256",
        "32",
        "24",
        "256",
        "500",
        "204",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 256,
        "mode": "fingerprint",
        "n_probes": 32,
        "name": "fp_a256",
        "offset_start_bytes": 0,
        "offset_step_bytes": 256,
        "seed": 204,
        "shots": 500,
        "warm": 24
      },
      "name": "fp_a256",
      "stderr": "num_sm=170 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 14:34:47.274, P1, 2902, 14001, 43, 112.60, 99\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 14:33:12.905, P1, 2902, 14001, 43, 112.95, 97\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "f22f502c4161a194c0b2783a7d3da875324256e3f7e8526754eb7ced3fb5048b",
    "config/oracle_5090.json": "134445c116ad9a2b37b5c24763ea5c34cd090702893011fd444b3778e3d4f811",
    "scripts/run_topology.py": "194a26895478a95bed383ecb1453ce45bba3b4993f98ac76ee51154f1fa003f0",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/l2_topology.cu": "5d06bf2bd350bf5f408e38532324d6c821ef38d05567de08e96ae74bd6c16620",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T143312Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"48 bits physical, 48 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"32\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-31\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"AuthenticAMD\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"AMD Ryzen 9 7950X 16-Core Processor\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"25\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"97\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"16\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"27%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"5881.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"545.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"8982.70\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good amd_lbr_v2 nopl nonstop_tsc cpuid extd_apicid aperfmperf rapl pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate ssbd mba perfmon_v2 ibrs ibpb stibp ibrs_enhanced vmmcall fsgsbase bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local user_shstk avx512_bf16 clzero irperf xsaveerptr rdpru wbnoinvd cppc amd_ibpb_ret arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic vgif x2avic v_spec_ctrl vnmi avx512vbmi umip pku ospke avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg avx512_vpopcntdq rdpid overflow_recov succor smca fsrm flush_l1d ibpb_exit_to_user\"\n      },{\n         \"field\": \"Virtualization:\",\n         \"data\": \"AMD-V\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"512 KiB (16 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"512 KiB (16 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"16 MiB (16 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"64 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-31\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Mitigation; Safe RET\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; STIBP always-on; RSB filling; PBRSB-eIBRS Not affected; BHI Not affected\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                 : Sun Jun 21 14:33:12 2026\nDriver Version                            : 580.95.05\nCUDA Version                              : 13.0\n\nAttached GPUs                             : 1\nGPU 00000000:03:00.0\n    Product Name                          : NVIDIA GeForce RTX 5090\n    Product Brand                         : GeForce\n    Product Architecture                  : Blackwell\n    Display Mode                          : Requested functionality has been deprecated\n    Display Attached                      : No\n    Display Active                        : Disabled\n    Persistence Mode                      : Enabled\n    Addressing Mode                       : HMM\n    MIG Mode\n        Current                           : N/A\n        Pending                           : N/A\n    Accounting Mode                       : Disabled\n    Accounting Mode Buffer Size           : 4000\n    Driver Model\n        Current                           : N/A\n        Pending                           : N/A\n    Serial Number                         : 0\n    GPU UUID                              : GPU-fb072a13-7a89-7833-7b2c-68363c1840fe\n    GPU PDI                               : 0xbc23c9bba148ecae\n    Minor Number                          : 1\n    VBIOS Version                         : 98.02.2E.80.10\n    MultiGPU Board                        : No\n    Board ID                              : 0x300\n    Board Part Number                     : N/A\n    GPU Part Number                       : 2B85-300-A1\n    FRU Part Number                       : N/A\n    Platform Info\n        Chassis Serial Number             : \n        Slot Number                       : 0\n        Tray Index                        : 0\n        Host ID                           : 1\n        Peer Type                         : Direct Connected\n        Module Id                         : 1\n        GPU Fabric GUID                   : 0x0000000000000000\n    Inforom Version\n        Image Version                     : G005.0000.98.01\n        OEM Object                        : 2.1\n        ECC Object                        : N/A\n        Power Management Object           : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                  : N/A\n        Latest Duration                   : N/A\n    GPU Operation Mode\n        Current                           : N/A\n        Pending                           : N/A\n    GPU C2C Mode                          : Disabled\n    GPU Virtualization Mode\n        Virtualization Mode               : None\n        Host VGPU Mode                    : N/A\n        vGPU Heterogeneous Mode           : N/A\n    GPU Recovery Action                   : None\n    GSP Firmware Version                  : 580.95.05\n    IBMNPU\n        Relaxed Ordering Mode             : N/A\n    PCI\n        Bus                               : 0x03\n        Device                            : 0x00\n        Domain                            : 0x0000\n        Base Classcode                    : 0x3\n        Sub Classcode                     : 0x0\n        Device Id                         : 0x2B8510DE\n        Bus Id                            : 00000000:03:00.0\n        Sub System Id                     : 0xF3181569\n        GPU Link Info\n            PCIe Generation\n                Max                       : 5\n                Current                   : 5\n                Device Current            : 5\n                Device Max                : 5\n                Host Max                  : 5\n            Link Width\n                Max                       : 16x\n                Current                   : 8x\n        Bridge Chip\n            Type                          : N/A\n            Firmware                      : N/A\n        Replays Since Reset               : 0\n        Replay Number Rollovers           : 0\n        Tx Throughput                     : 563 KB/s\n        Rx Throughput                     : 437 KB/s\n        Atomic Caps Outbound              : N/A\n        Atomic Caps Inbound               : FETCHADD_32 FETCHADD_64 SWAP_32 SWAP_64 CAS_32 CAS_64 \n    Fan Speed                             : 30 %\n    Performance State                     : P1\n    Clocks Event Reasons\n        Idle                              : Not Active\n        Applications Clocks Setting       : Not Active\n        SW Power Cap                      : Not Active\n        HW Slowdown                       : Not Active\n            HW Thermal Slowdown           : Not Active\n            HW Power Brake Slowdown       : Not Active\n        Sync Boost                        : Not Active\n        SW Thermal Slowdown               : Not Active\n        Display Clock Setting             : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                  : 1267617367376 us\n        Sync Boost                        : 0 us\n        SW Thermal Slowdown               : 0 us\n        HW Thermal Slowdown               : 0 us\n        HW Power Braking                  : 0 us\n    Sparse Operation Mode                 : N/A\n    FB Memory Usage\n        Total                             : 32607 MiB\n        Reserved                          : 498 MiB\n        Used                              : 1 MiB\n        Free                              : 32109 MiB\n    BAR1 Memory Usage\n        Total                             : 32768 MiB\n        Used                              : 2 MiB\n        Free                              : 32766 MiB\n    Conf Compute Protected Memory Usage\n        Total                             : 0 MiB\n        Used                              : 0 MiB\n        Free                              : 0 MiB\n    Compute Mode                          : Default\n    Utilization\n        GPU                               : 97 %\n        Memory                            : 0 %\n        Encoder                           : 0 %\n        Decoder                           : 0 %\n        JPEG                              : 0 %\n        OFA                               : 0 %\n    Encoder Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    FBC Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    DRAM Encryption Mode\n        Current                           : Disabled\n        Pending                           : Disabled\n    ECC Mode\n        Current                           : N/A\n        Pending                           : N/A\n    ECC Errors\n        Volatile\n            SRAM Correctable              : N/A\n            SRAM Uncorrectable Parity     : N/A\n            SRAM Uncorrectable SEC-DED    : N/A\n            DRAM Correctable              : N/A\n            DRAM Uncorrectable            : N/A\n        Aggregate\n            SRAM Correctable              : N/A\n            SRAM Uncorrectable Parity     : N/A\n            SRAM Uncorrectable SEC-DED    : N/A\n            DRAM Correctable              : N/A\n            DRAM Uncorrectable            : N/A\n            SRAM Threshold Exceeded       : N/A\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                       : N/A\n            SRAM SM                       : N/A\n            SRAM Microcontroller          : N/A\n            SRAM PCIE                     : N/A\n            SRAM Other                    : N/A\n        Channel Repair Pending            : No\n        TPC Repair Pending                : No\n    Retired Pages\n        Single Bit ECC                    : N/A\n        Double Bit ECC                    : N/A\n        Pending Page Blacklist            : N/A\n    Remapped Rows                         : N/A\n    Temperature\n        GPU Current Temp                  : 43 C\n        GPU T.Limit Temp                  : 47 C\n        GPU Shutdown T.Limit Temp         : -5 C\n        GPU Slowdown T.Limit Temp         : -2 C\n        GPU Max Operating T.Limit Temp    : 0 C\n        GPU Target Temperature            : N/A\n        Memory Current Temp               : N/A\n        Memory Max Operating T.Limit Temp : N/A\n    GPU Power Readings\n        Average Power Draw                : 112.95 W\n        Instantaneous Power Draw          : 112.78 W\n        Current Power Limit               : 400.00 W\n        Requested Power Limit             : 400.00 W\n        Default Power Limit               : 575.00 W\n        Min Power Limit                   : 400.00 W\n        Max Power Limit                   : 575.00 W\n    GPU Memory Power Readings \n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n    Module Power Readings\n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n        Current Power Limit               : N/A\n        Requested Power Limit             : N/A\n        Default Power Limit               : N/A\n        Min Power Limit                   : N/A\n        Max Power Limit                   : N/A\n    Power Smoothing                       : N/A\n    Workload Power Profiles\n        Requested Profiles                : N/A\n        Enforced Profiles                 : N/A\n    Clocks\n        Graphics                          : 2902 MHz\n        SM                                : 2902 MHz\n        Memory                            : 14001 MHz\n        Video                             : 2340 MHz\n    Applications Clocks\n        Graphics                          : N/A\n        Memory                            : N/A\n    Default Applications Clocks\n        Graphics                          : N/A\n        Memory                            : N/A\n    Deferred Clocks\n        Memory                            : N/A\n    Max Clocks\n        Graphics                          : 3090 MHz\n        SM                                : 3090 MHz\n        Memory                            : 14001 MHz\n        Video                             : 3090 MHz\n    Max Customer Boost Clocks\n        Graphics                          : N/A\n    Clock Policy\n        Auto Boost                        : N/A\n        Auto Boost Default                : N/A\n    Fabric\n        State                             : N/A\n        Status                            : N/A\n        CliqueId                          : N/A\n        ClusterUUID                       : N/A\n        Health\n            Summary                       : N/A\n            Bandwidth                     : N/A\n            Route Recovery in progress    : N/A\n            Route Unhealthy               : N/A\n            Access Timeout Recovery       : N/A\n            Incorrect Configuration       : N/A\n    Processes                             : None\n    Capabilities\n        EGM                               : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-31\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "4fe250a3dacd",
    "6.8.0-90-generic",
    "#91~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Thu Nov 20 15:20:45 UTC 2",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/rtx5090_stability_20260621T150146Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA GeForce RTX 5090",
  "uuid_hex": "fb072a137a8978337b2c68363c1840fe",
  "compute_capability": "12.0",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 170,
  "warp_size": 32,
  "global_memory_bytes": 33668988928,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 62914560,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 512,
  "memory_clock_khz": 14001000,
  "core_clock_khz": 2407000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 3,
  "pci_device_id": 0,
  "ecc_enabled": false,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/rtx5090_stability_20260621T150146Z/manifest.json <==
{
  "command": [
    "/workspace/l40-l2-topology/build/topology_stability",
    "26",
    "3600",
    "60",
    "64",
    "32",
    "512",
    "0"
  ],
  "completed_utc": "20260621T160147Z",
  "config": {
    "campaign": "rtx5090_stability",
    "description": "60-minute topology stability under sustained full GPU+VRAM load on the RTX 5090 (Blackwell), same protocol as the L40 stability run with a ~26 GiB buffer.",
    "duration_sec": 3600,
    "load_iters": 64,
    "measured": 512,
    "n_probes": 32,
    "snapshot_period_sec": 60,
    "telemetry_period_sec": 3,
    "vram_gib": 26
  },
  "device": 0,
  "outputs": {
    "device_info.json": "b73056fe1c973d59a8291e8e5a4e417f4df3d564746a0f6ce00e87673d1066b6",
    "stability_snapshots.csv": "2dbb9db97dfcef88405665824986da4719a0c916d8602329bf441eb475e1d7a3",
    "stability_telemetry.csv": "53fcd2e9420a2844669b32ac3f85e0e3c1285160431c11c509cbf8cdcecc0c1c"
  },
  "platform": "Linux-6.8.0-90-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "rtx5090_stability_20260621T150146Z",
  "schema_version": 1,
  "source_sha256": {
    "src/topology_stability.cu": "951a61512f188ed5219b3c278d9157dc5486bee5ca17a917542998b86c4d8c84"
  },
  "started_utc": "20260621T150146Z",
  "stderr": "snapshots=60 elapsed=3600.38s\n"
}


==> anc/results/raw/rtx5090_stability_20260621T150146Z/stability_telemetry.csv <==
timestamp,sm_clock_mhz,mem_clock_mhz,temperature_c,power_w,memory_used_mib,gpu_util_percent,mem_util_percent
2026/06/21 15:01:46.425, 180, 14001, 39, 28.79, 2, 0, 0
2026/06/21 15:01:49.492, 2880, 13801, 50, 379.63, 27150, 100, 87
2026/06/21 15:01:52.518, 2880, 13801, 51, 381.78, 27150, 100, 88
2026/06/21 15:01:55.543, 2880, 13801, 52, 382.28, 27150, 100, 88
2026/06/21 15:01:58.568, 2880, 13801, 53, 383.50, 27150, 100, 88
2026/06/21 15:02:01.592, 2872, 13801, 53, 384.83, 27150, 100, 88
2026/06/21 15:02:04.617, 2872, 13801, 54, 385.70, 27150, 100, 88
2026/06/21 15:02:07.642, 2865, 13801, 55, 385.89, 27150, 100, 88
2026/06/21 15:02:10.669, 2872, 13801, 55, 387.13, 27150, 100, 88
2026/06/21 15:02:13.693, 2872, 13801, 56, 388.59, 27150, 100, 87
2026/06/21 15:02:16.718, 2872, 13801, 56, 389.77, 27150, 100, 87
2026/06/21 15:02:19.742, 2872, 13801, 57, 390.07, 27150, 100, 88
2026/06/21 15:02:22.768, 2872, 13801, 57, 390.48, 27150, 100, 88
2026/06/21 15:02:25.793, 2872, 13801, 58, 391.69, 27150, 100, 87
2026/06/21 15:02:28.818, 2872, 13801, 58, 391.71, 27150, 100, 88
2026/06/21 15:02:31.844, 2872, 13801, 58, 392.43, 27150, 100, 88
2026/06/21 15:02:34.868, 2872, 13801, 59, 394.13, 27150, 100, 88
2026/06/21 15:02:37.892, 2872, 13801, 59, 394.45, 27150, 100, 88
2026/06/21 15:02:40.918, 2872, 13801, 60, 394.79, 27150, 100, 88
2026/06/21 15:02:43.943, 2872, 13801, 60, 394.53, 27150, 100, 88
2026/06/21 15:02:46.967, 2880, 13801, 55, 343.13, 27150, 100, 88
2026/06/21 15:02:49.992, 2872, 13801, 60, 395.61, 27150, 100, 88
2026/06/21 15:02:53.017, 2872, 13801, 60, 395.63, 27150, 100, 88
2026/06/21 15:02:56.043, 2872, 13801, 61, 396.77, 27150, 100, 88
2026/06/21 15:02:59.068, 2872, 13801, 61, 397.56, 27150, 100, 87
2026/06/21 15:03:02.092, 2872, 13801, 61, 398.19, 27150, 100, 88
2026/06/21 15:03:05.120, 2872, 13801, 61, 398.25, 27150, 100, 88
2026/06/21 15:03:08.146, 2872, 13801, 62, 399.02, 27150, 100, 88
2026/06/21 15:03:11.171, 2872, 13801, 62, 399.51, 27150, 100, 88
2026/06/21 15:03:14.196, 2872, 13801, 62, 398.86, 27150, 100, 88
2026/06/21 15:03:17.221, 2872, 13801, 62, 399.14, 27150, 100, 88
2026/06/21 15:03:20.247, 2872, 13801, 62, 399.83, 27150, 100, 88
2026/06/21 15:03:23.273, 2872, 13801, 62, 400.07, 27150, 100, 88
2026/06/21 15:03:26.297, 2872, 13801, 62, 400.26, 27150, 100, 88
2026/06/21 15:03:29.322, 2872, 13801, 63, 400.20, 27150, 100, 88
2026/06/21 15:03:32.345, 2872, 13801, 63, 400.57, 27150, 100, 88
2026/06/21 15:03:35.370, 2872, 13801, 63, 400.62, 27150, 100, 88
2026/06/21 15:03:38.395, 2872, 13801, 63, 400.91, 27150, 100, 87
2026/06/21 15:03:41.419, 2872, 13801, 63, 400.56, 27150, 100, 88
2026/06/21 15:03:44.444, 2857, 13801, 63, 400.46, 27150, 100, 88
2026/06/21 15:03:47.469, 2880, 13801, 57, 326.11, 27150, 100, 0
2026/06/21 15:03:50.495, 2872, 13801, 63, 400.40, 27150, 100, 88
2026/06/21 15:03:53.520, 2872, 13801, 63, 400.77, 27150, 100, 88
2026/06/21 15:03:56.544, 2872, 13801, 63, 400.71, 27150, 100, 88
2026/06/21 15:03:59.569, 2872, 13801, 63, 400.82, 27150, 100, 88
2026/06/21 15:04:02.594, 2872, 13801, 63, 400.94, 27150, 100, 88
2026/06/21 15:04:05.618, 2865, 13801, 63, 401.45, 27150, 100, 88
2026/06/21 15:04:08.642, 2865, 13801, 63, 399.97, 27150, 100, 88
2026/06/21 15:04:11.666, 2857, 13801, 63, 400.01, 27150, 100, 88
2026/06/21 15:04:14.690, 2865, 13801, 63, 399.95, 27150, 100, 87
2026/06/21 15:04:17.714, 2865, 13801, 63, 400.00, 27150, 100, 88
2026/06/21 15:04:20.740, 2857, 13801, 63, 399.95, 27150, 100, 88
2026/06/21 15:04:23.766, 2865, 13801, 63, 400.01, 27150, 100, 88
2026/06/21 15:04:26.791, 2865, 13801, 63, 399.99, 27150, 100, 88
2026/06/21 15:04:29.816, 2857, 13801, 63, 400.00, 27150, 100, 88
2026/06/21 15:04:32.845, 2865, 13801, 63, 399.95, 27150, 100, 88
2026/06/21 15:04:35.872, 2857, 13801, 63, 400.00, 27150, 100, 88
2026/06/21 15:04:38.898, 2850, 13801, 63, 400.04, 27150, 100, 88
2026/06/21 15:04:41.922, 2850, 13801, 63, 399.94, 27150, 100, 88
2026/06/21 15:04:44.946, 2850, 13801, 63, 399.99, 27150, 100, 88
2026/06/21 15:04:47.970, 2887, 13801, 60, 312.02, 27150, 99, 57
2026/06/21 15:04:50.995, 2857, 13801, 63, 401.73, 27150, 100, 88
2026/06/21 15:04:54.019, 2857, 13801, 63, 400.97, 27150, 100, 88
2026/06/21 15:04:57.045, 2857, 13801, 63, 401.18, 27150, 100, 87
2026/06/21 15:05:00.070, 2857, 13801, 63, 401.03, 27150, 100, 87
2026/06/21 15:05:03.094, 2842, 13801, 63, 400.58, 27150, 100, 88
2026/06/21 15:05:06.118, 2850, 13801, 63, 399.99, 27150, 100, 87
2026/06/21 15:05:09.143, 2850, 13801, 63, 400.02, 27150, 100, 88
2026/06/21 15:05:12.168, 2850, 13801, 63, 400.03, 27150, 100, 88
2026/06/21 15:05:15.192, 2850, 13801, 63, 400.02, 27150, 100, 88
2026/06/21 15:05:18.216, 2850, 13801, 63, 400.00, 27150, 100, 88
2026/06/21 15:05:21.242, 2850, 13801, 63, 400.04, 27150, 100, 88
2026/06/21 15:05:24.266, 2850, 13801, 63, 399.98, 27150, 100, 88
2026/06/21 15:05:27.290, 2850, 13801, 63, 400.02, 27150, 100, 88
2026/06/21 15:05:30.315, 2850, 13801, 63, 399.96, 27150, 100, 88
2026/06/21 15:05:33.340, 2850, 13801, 63, 400.04, 27150, 100, 88
2026/06/21 15:05:36.365, 2850, 13801, 63, 399.96, 27150, 100, 88
2026/06/21 15:05:39.390, 2850, 13801, 63, 400.00, 27150, 100, 88
2026/06/21 15:05:42.415, 2850, 13801, 63, 399.95, 27150, 100, 88
2026/06/21 15:05:45.441, 2850, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:05:48.467, 2880, 13801, 62, 312.28, 27150, 100, 87
2026/06/21 15:05:51.494, 2857, 13801, 64, 401.70, 27150, 100, 88
2026/06/21 15:05:54.520, 2857, 13801, 64, 401.63, 27150, 100, 88
2026/06/21 15:05:57.545, 2842, 13801, 64, 401.94, 27150, 100, 88
2026/06/21 15:06:00.570, 2842, 13801, 63, 400.01, 27150, 100, 88
2026/06/21 15:06:03.595, 2842, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:06:06.626, 2842, 13801, 64, 400.02, 27150, 100, 88
2026/06/21 15:06:09.649, 2842, 13801, 64, 400.03, 27150, 100, 88
2026/06/21 15:06:12.673, 2850, 13801, 64, 400.02, 27150, 100, 88
2026/06/21 15:06:15.698, 2850, 13801, 64, 399.92, 27150, 100, 88
2026/06/21 15:06:18.724, 2850, 13801, 64, 399.94, 27150, 100, 87
2026/06/21 15:06:21.749, 2850, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:06:24.776, 2850, 13801, 64, 399.97, 27150, 100, 88
2026/06/21 15:06:27.805, 2850, 13801, 64, 400.01, 27150, 100, 88
2026/06/21 15:06:30.830, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:06:33.854, 2850, 13801, 64, 400.01, 27150, 100, 88
2026/06/21 15:06:36.878, 2850, 13801, 64, 399.96, 27150, 100, 88
2026/06/21 15:06:39.904, 2850, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:06:42.928, 2850, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:06:45.952, 2850, 13801, 64, 399.97, 27150, 100, 88
2026/06/21 15:06:48.976, 2872, 13801, 63, 312.11, 27150, 100, 88
2026/06/21 15:06:52.001, 2857, 13801, 64, 401.04, 27150, 100, 88
2026/06/21 15:06:55.026, 2857, 13801, 64, 402.17, 27150, 100, 87
2026/06/21 15:06:58.052, 2850, 13801, 64, 402.47, 27150, 100, 88
2026/06/21 15:07:01.076, 2850, 13801, 64, 400.03, 27150, 100, 88
2026/06/21 15:07:04.100, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:07:07.126, 2850, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:07:10.150, 2850, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:07:13.174, 2850, 13801, 64, 399.95, 27150, 100, 88
2026/06/21 15:07:16.198, 2850, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:07:19.223, 2842, 13801, 64, 399.94, 27150, 100, 87
2026/06/21 15:07:22.247, 2842, 13801, 64, 400.03, 27150, 100, 88
2026/06/21 15:07:25.271, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:07:28.295, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:07:31.319, 2842, 13801, 64, 400.01, 27150, 100, 88
2026/06/21 15:07:34.343, 2850, 13801, 64, 399.97, 27150, 100, 88
2026/06/21 15:07:37.368, 2842, 13801, 64, 400.05, 27150, 100, 88
2026/06/21 15:07:40.393, 2842, 13801, 64, 400.02, 27150, 100, 88
2026/06/21 15:07:43.418, 2842, 13801, 64, 400.02, 27150, 100, 88
2026/06/21 15:07:46.443, 2842, 13801, 64, 399.97, 27150, 100, 88
2026/06/21 15:07:49.468, 2857, 13801, 63, 303.78, 27150, 100, 0
2026/06/21 15:07:52.492, 2857, 13801, 64, 402.13, 27150, 100, 87
2026/06/21 15:07:55.516, 2857, 13801, 64, 402.24, 27150, 100, 88
2026/06/21 15:07:58.542, 2842, 13801, 64, 399.99, 27150, 100, 87
2026/06/21 15:08:01.566, 2842, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:08:04.591, 2850, 13801, 64, 400.00, 27150, 100, 87
2026/06/21 15:08:07.616, 2842, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:08:10.640, 2842, 13801, 64, 400.05, 27150, 100, 88
2026/06/21 15:08:13.665, 2842, 13801, 64, 399.94, 27150, 100, 88
2026/06/21 15:08:16.692, 2842, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:08:19.719, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:08:22.743, 2842, 13801, 64, 400.01, 27150, 100, 88
2026/06/21 15:08:25.768, 2850, 13801, 64, 399.99, 27150, 100, 87
2026/06/21 15:08:28.792, 2842, 13801, 64, 399.95, 27150, 100, 88
2026/06/21 15:08:31.817, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:08:34.841, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:08:37.867, 2842, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:08:40.891, 2842, 13801, 64, 399.95, 27150, 100, 88
2026/06/21 15:08:43.916, 2842, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:08:46.941, 2842, 13801, 64, 399.97, 27150, 100, 88
2026/06/21 15:08:49.965, 2857, 13801, 64, 312.74, 27150, 100, 87
2026/06/21 15:08:52.989, 2857, 13801, 64, 401.75, 27150, 100, 88
2026/06/21 15:08:56.014, 2857, 13801, 64, 401.68, 27150, 100, 88
2026/06/21 15:08:59.039, 2850, 13801, 64, 399.96, 27150, 100, 88
2026/06/21 15:09:02.063, 2842, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:09:05.087, 2842, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:09:08.112, 2842, 13801, 64, 399.96, 27150, 100, 88
2026/06/21 15:09:11.136, 2850, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:09:14.161, 2842, 13801, 64, 399.96, 27150, 100, 88
2026/06/21 15:09:17.186, 2842, 13801, 64, 400.01, 27150, 100, 88
2026/06/21 15:09:20.211, 2850, 13801, 64, 399.99, 27150, 100, 88
2026/06/21 15:09:23.236, 2850, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:09:26.261, 2850, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:09:29.286, 2842, 13801, 64, 399.98, 27150, 100, 88
2026/06/21 15:09:32.311, 2850, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:09:35.335, 2842, 13801, 64, 399.97, 27150, 100, 88
2026/06/21 15:09:38.361, 2842, 13801, 64, 400.00, 27150, 100, 88
2026/06/21 15:09:41.385, 2857, 13801, 64, 392.03, 27150, 100, 87
2026/06/21 15:09:44.409, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:09:47.436, 2857, 13801, 64, 391.89, 27150, 100, 87
2026/06/21 15:09:50.460, 2857, 13801, 64, 305.03, 27150, 100, 88
2026/06/21 15:09:53.485, 2857, 13801, 64, 391.25, 27150, 100, 88
2026/06/21 15:09:56.509, 2857, 13801, 64, 391.17, 27150, 100, 88
2026/06/21 15:09:59.534, 2857, 13801, 64, 391.80, 27150, 100, 87
2026/06/21 15:10:02.559, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:10:05.584, 2857, 13801, 64, 391.57, 27150, 100, 88
2026/06/21 15:10:08.610, 2857, 13801, 64, 390.72, 27150, 100, 88
2026/06/21 15:10:11.634, 2857, 13801, 64, 390.93, 27150, 100, 88
2026/06/21 15:10:14.658, 2857, 13801, 64, 390.81, 27150, 100, 87
2026/06/21 15:10:17.684, 2857, 13801, 64, 390.91, 27150, 100, 88
2026/06/21 15:10:20.708, 2857, 13801, 64, 390.94, 27150, 100, 88
2026/06/21 15:10:23.733, 2857, 13801, 64, 390.84, 27150, 100, 88
2026/06/21 15:10:26.758, 2857, 13801, 64, 390.61, 27150, 100, 88
2026/06/21 15:10:29.784, 2857, 13801, 64, 390.40, 27150, 100, 87
2026/06/21 15:10:32.808, 2857, 13801, 64, 390.67, 27150, 100, 88
2026/06/21 15:10:35.834, 2857, 13801, 64, 390.15, 27150, 100, 88
2026/06/21 15:10:38.859, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:10:41.884, 2857, 13801, 64, 391.42, 27150, 100, 88
2026/06/21 15:10:44.910, 2857, 13801, 64, 391.15, 27150, 100, 88
2026/06/21 15:10:47.934, 2857, 13801, 64, 391.26, 27150, 100, 88
2026/06/21 15:10:50.959, 2857, 13801, 63, 312.43, 27150, 100, 88
2026/06/21 15:10:53.985, 2857, 13801, 64, 391.27, 27150, 100, 87
2026/06/21 15:10:57.011, 2857, 13801, 64, 391.56, 27150, 100, 88
2026/06/21 15:11:00.036, 2857, 13801, 64, 390.64, 27150, 100, 88
2026/06/21 15:11:03.061, 2857, 13801, 64, 391.15, 27150, 100, 88
2026/06/21 15:11:06.085, 2857, 13801, 64, 391.29, 27150, 100, 88
2026/06/21 15:11:09.109, 2857, 13801, 64, 391.24, 27150, 100, 88
2026/06/21 15:11:12.134, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 15:11:15.158, 2857, 13801, 64, 390.98, 27150, 100, 88
2026/06/21 15:11:18.184, 2857, 13801, 64, 390.97, 27150, 100, 88
2026/06/21 15:11:21.208, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:11:24.233, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:11:27.258, 2857, 13801, 64, 391.13, 27150, 100, 88
2026/06/21 15:11:30.282, 2857, 13801, 64, 391.04, 27150, 100, 87
2026/06/21 15:11:33.308, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:11:36.332, 2857, 13801, 64, 391.75, 27150, 100, 88
2026/06/21 15:11:39.358, 2857, 13801, 64, 391.65, 27150, 100, 88
2026/06/21 15:11:42.383, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:11:45.409, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:11:48.435, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:11:51.461, 2857, 13801, 63, 339.55, 27150, 100, 88
2026/06/21 15:11:54.486, 2857, 13801, 64, 391.34, 27150, 100, 87
2026/06/21 15:11:57.512, 2857, 13801, 64, 390.80, 27150, 100, 88
2026/06/21 15:12:00.538, 2857, 13801, 64, 390.72, 27150, 100, 88
2026/06/21 15:12:03.564, 2857, 13801, 64, 390.98, 27150, 100, 87
2026/06/21 15:12:06.588, 2857, 13801, 64, 391.38, 27150, 100, 88
2026/06/21 15:12:09.614, 2857, 13801, 64, 391.35, 27150, 100, 88
2026/06/21 15:12:12.639, 2857, 13801, 64, 390.78, 27150, 100, 88
2026/06/21 15:12:15.664, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:12:18.687, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:12:21.712, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:12:24.737, 2857, 13801, 64, 390.78, 27150, 100, 87
2026/06/21 15:12:27.761, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:12:30.786, 2857, 13801, 64, 391.60, 27150, 100, 88
2026/06/21 15:12:33.811, 2857, 13801, 64, 391.20, 27150, 100, 88
2026/06/21 15:12:36.836, 2857, 13801, 64, 391.11, 27150, 100, 88
2026/06/21 15:12:39.861, 2857, 13801, 64, 391.41, 27150, 100, 88
2026/06/21 15:12:42.887, 2857, 13801, 64, 390.89, 27150, 100, 88
2026/06/21 15:12:45.913, 2857, 13801, 64, 391.10, 27150, 100, 88
2026/06/21 15:12:48.938, 2857, 13801, 64, 391.06, 27150, 100, 87
2026/06/21 15:12:51.963, 2857, 13801, 63, 346.72, 27150, 100, 88
2026/06/21 15:12:54.988, 2857, 13801, 64, 391.14, 27150, 100, 88
2026/06/21 15:12:58.012, 2857, 13801, 64, 391.42, 27150, 100, 87
2026/06/21 15:13:01.037, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:13:04.062, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:13:07.087, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:13:10.112, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:13:13.136, 2857, 13801, 64, 391.91, 27150, 100, 87
2026/06/21 15:13:16.161, 2857, 13801, 64, 391.60, 27150, 100, 88
2026/06/21 15:13:19.185, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:13:22.210, 2857, 13801, 64, 391.87, 27150, 100, 88
2026/06/21 15:13:25.234, 2857, 13801, 64, 392.50, 27150, 100, 88
2026/06/21 15:13:28.258, 2857, 13801, 64, 392.68, 27150, 100, 87
2026/06/21 15:13:31.283, 2857, 13801, 64, 392.91, 27150, 100, 88
2026/06/21 15:13:34.308, 2857, 13801, 64, 392.23, 27150, 100, 88
2026/06/21 15:13:37.331, 2857, 13801, 64, 391.91, 27150, 100, 88
2026/06/21 15:13:40.355, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:13:43.380, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:13:46.404, 2857, 13801, 64, 392.26, 27150, 100, 88
2026/06/21 15:13:49.430, 2857, 13801, 64, 392.22, 27150, 100, 88
2026/06/21 15:13:52.455, 2857, 13801, 63, 373.31, 27150, 100, 88
2026/06/21 15:13:55.479, 2857, 13801, 64, 392.56, 27150, 100, 88
2026/06/21 15:13:58.505, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:14:01.530, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:14:04.556, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:14:07.580, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:14:10.605, 2857, 13801, 64, 391.94, 27150, 100, 88
2026/06/21 15:14:13.630, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:14:16.655, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:14:19.681, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:14:22.709, 2857, 13801, 64, 392.53, 27150, 100, 88
2026/06/21 15:14:25.743, 2857, 13801, 64, 391.88, 27150, 100, 88
2026/06/21 15:14:28.767, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:14:31.791, 2857, 13801, 64, 391.80, 27150, 100, 87
2026/06/21 15:14:34.815, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 15:14:37.840, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:14:40.865, 2857, 13801, 64, 391.30, 27150, 100, 88
2026/06/21 15:14:43.890, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:14:46.915, 2857, 13801, 64, 391.79, 27150, 100, 88
2026/06/21 15:14:49.941, 2857, 13801, 64, 391.45, 27150, 100, 87
2026/06/21 15:14:52.966, 2857, 13801, 64, 390.64, 27150, 100, 88
2026/06/21 15:14:55.990, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:14:59.014, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:15:02.040, 2857, 13801, 64, 391.47, 27150, 100, 88
2026/06/21 15:15:05.064, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:15:08.089, 2857, 13801, 64, 391.63, 27150, 100, 88
2026/06/21 15:15:11.114, 2857, 13801, 64, 391.86, 27150, 100, 88
2026/06/21 15:15:14.139, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:15:17.164, 2857, 13801, 64, 391.70, 27150, 100, 88
2026/06/21 15:15:20.188, 2857, 13801, 64, 391.22, 27150, 100, 88
2026/06/21 15:15:23.212, 2857, 13801, 64, 390.69, 27150, 100, 88
2026/06/21 15:15:26.236, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:15:29.261, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:15:32.287, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:15:35.312, 2857, 13801, 64, 391.56, 27150, 100, 88
2026/06/21 15:15:38.337, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 15:15:41.361, 2857, 13801, 64, 391.13, 27150, 100, 88
2026/06/21 15:15:44.387, 2857, 13801, 64, 391.96, 27150, 100, 87
2026/06/21 15:15:47.412, 2857, 13801, 64, 391.31, 27150, 100, 88
2026/06/21 15:15:50.436, 2857, 13801, 64, 391.42, 27150, 100, 88
2026/06/21 15:15:53.461, 2857, 13801, 64, 390.13, 27150, 100, 88
2026/06/21 15:15:56.487, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:15:59.513, 2857, 13801, 64, 391.32, 27150, 100, 88
2026/06/21 15:16:02.537, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:16:05.562, 2857, 13801, 64, 390.90, 27150, 100, 88
2026/06/21 15:16:08.586, 2857, 13801, 64, 391.75, 27150, 100, 88
2026/06/21 15:16:11.611, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:16:14.636, 2857, 13801, 64, 391.99, 27150, 100, 88
2026/06/21 15:16:17.661, 2857, 13801, 64, 391.60, 27150, 100, 87
2026/06/21 15:16:20.686, 2857, 13801, 64, 391.80, 27150, 100, 87
2026/06/21 15:16:23.711, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 15:16:26.736, 2857, 13801, 64, 391.52, 27150, 100, 88
2026/06/21 15:16:29.760, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:16:32.785, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:16:35.809, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:16:38.834, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:16:41.858, 2857, 13801, 64, 391.24, 27150, 100, 88
2026/06/21 15:16:44.884, 2857, 13801, 64, 391.26, 27150, 100, 88
2026/06/21 15:16:47.908, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:16:50.933, 2857, 13801, 64, 391.68, 27150, 100, 87
2026/06/21 15:16:53.958, 2857, 13801, 64, 390.79, 27150, 100, 88
2026/06/21 15:16:56.982, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:17:00.007, 2857, 13801, 64, 392.13, 27150, 100, 88
2026/06/21 15:17:03.031, 2857, 13801, 64, 391.78, 27150, 100, 88
2026/06/21 15:17:06.057, 2857, 13801, 64, 391.64, 27150, 100, 88
2026/06/21 15:17:09.081, 2857, 13801, 64, 391.96, 27150, 100, 88
2026/06/21 15:17:12.105, 2857, 13801, 64, 391.05, 27150, 100, 88
2026/06/21 15:17:15.129, 2857, 13801, 64, 391.99, 27150, 100, 88
2026/06/21 15:17:18.154, 2857, 13801, 64, 391.88, 27150, 100, 88
2026/06/21 15:17:21.178, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:17:24.203, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:17:27.228, 2857, 13801, 64, 391.56, 27150, 100, 87
2026/06/21 15:17:30.252, 2857, 13801, 64, 391.87, 27150, 100, 88
2026/06/21 15:17:33.277, 2857, 13801, 64, 391.62, 27150, 100, 88
2026/06/21 15:17:36.302, 2857, 13801, 64, 391.79, 27150, 100, 88
2026/06/21 15:17:39.328, 2857, 13801, 64, 392.62, 27150, 100, 88
2026/06/21 15:17:42.353, 2857, 13801, 64, 392.17, 27150, 100, 88
2026/06/21 15:17:45.377, 2857, 13801, 64, 392.39, 27150, 100, 88
2026/06/21 15:17:48.401, 2857, 13801, 64, 392.38, 27150, 100, 88
2026/06/21 15:17:51.426, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:17:54.450, 2857, 13801, 63, 391.37, 27150, 100, 88
2026/06/21 15:17:57.475, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:18:00.501, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:18:03.527, 2857, 13801, 64, 391.16, 27150, 100, 88
2026/06/21 15:18:06.552, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:18:09.577, 2857, 13801, 64, 391.30, 27150, 100, 88
2026/06/21 15:18:12.603, 2857, 13801, 64, 391.54, 27150, 100, 87
2026/06/21 15:18:15.628, 2857, 13801, 64, 391.20, 27150, 100, 88
2026/06/21 15:18:18.652, 2857, 13801, 64, 390.88, 27150, 100, 88
2026/06/21 15:18:21.677, 2857, 13801, 64, 390.63, 27150, 100, 88
2026/06/21 15:18:24.702, 2857, 13801, 64, 391.03, 27150, 100, 88
2026/06/21 15:18:27.726, 2857, 13801, 64, 391.04, 27150, 100, 88
2026/06/21 15:18:30.751, 2857, 13801, 64, 390.70, 27150, 100, 88
2026/06/21 15:18:33.775, 2857, 13801, 64, 390.90, 27150, 100, 87
2026/06/21 15:18:36.800, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:18:39.824, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:18:42.849, 2857, 13801, 64, 392.54, 27150, 100, 88
2026/06/21 15:18:45.874, 2857, 13801, 64, 391.62, 27150, 100, 88
2026/06/21 15:18:48.899, 2857, 13801, 64, 391.23, 27150, 100, 88
2026/06/21 15:18:51.924, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:18:54.951, 2857, 13801, 63, 390.68, 27150, 100, 88
2026/06/21 15:18:57.975, 2857, 13801, 64, 391.31, 27150, 100, 88
2026/06/21 15:19:01.001, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:19:04.033, 2857, 13801, 64, 391.76, 27150, 100, 87
2026/06/21 15:19:07.059, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 15:19:10.085, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:19:13.110, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:19:16.134, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 15:19:19.158, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:19:22.182, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 15:19:25.207, 2857, 13801, 64, 391.70, 27150, 100, 88
2026/06/21 15:19:28.233, 2857, 13801, 64, 392.19, 27150, 100, 88
2026/06/21 15:19:31.256, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:19:34.280, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:19:37.305, 2857, 13801, 64, 391.08, 27150, 100, 87
2026/06/21 15:19:40.330, 2857, 13801, 64, 390.93, 27150, 100, 88
2026/06/21 15:19:43.356, 2857, 13801, 64, 391.25, 27150, 100, 88
2026/06/21 15:19:46.382, 2857, 13801, 64, 391.07, 27150, 100, 87
2026/06/21 15:19:49.406, 2857, 13801, 64, 390.88, 27150, 100, 88
2026/06/21 15:19:52.432, 2857, 13801, 64, 390.81, 27150, 100, 88
2026/06/21 15:19:55.456, 2857, 13801, 64, 390.38, 27150, 100, 88
2026/06/21 15:19:58.481, 2857, 13801, 64, 391.29, 27150, 100, 88
2026/06/21 15:20:01.506, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:20:04.533, 2857, 13801, 64, 390.97, 27150, 100, 88
2026/06/21 15:20:07.557, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:20:10.583, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:20:13.608, 2857, 13801, 64, 391.24, 27150, 100, 87
2026/06/21 15:20:16.633, 2857, 13801, 64, 391.46, 27150, 100, 88
2026/06/21 15:20:19.657, 2857, 13801, 64, 391.80, 27150, 100, 88
2026/06/21 15:20:22.682, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:20:25.707, 2857, 13801, 64, 391.70, 27150, 100, 88
2026/06/21 15:20:28.732, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 15:20:31.758, 2857, 13801, 64, 391.53, 27150, 100, 88
2026/06/21 15:20:34.782, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:20:37.807, 2857, 13801, 64, 391.13, 27150, 100, 88
2026/06/21 15:20:40.832, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:20:43.858, 2857, 13801, 64, 390.87, 27150, 100, 88
2026/06/21 15:20:46.883, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:20:49.908, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:20:52.934, 2857, 13801, 64, 390.96, 27150, 100, 88
2026/06/21 15:20:55.959, 2857, 13801, 64, 390.51, 27150, 100, 88
2026/06/21 15:20:58.984, 2857, 13801, 64, 391.05, 27150, 100, 87
2026/06/21 15:21:02.009, 2857, 13801, 64, 391.35, 27150, 100, 88
2026/06/21 15:21:05.034, 2857, 13801, 64, 391.18, 27150, 100, 88
2026/06/21 15:21:08.059, 2857, 13801, 64, 391.23, 27150, 100, 87
2026/06/21 15:21:11.085, 2857, 13801, 64, 391.10, 27150, 100, 88
2026/06/21 15:21:14.109, 2857, 13801, 64, 391.03, 27150, 100, 88
2026/06/21 15:21:17.134, 2857, 13801, 64, 390.80, 27150, 100, 88
2026/06/21 15:21:20.158, 2857, 13801, 64, 391.23, 27150, 100, 87
2026/06/21 15:21:23.183, 2857, 13801, 64, 390.24, 27150, 100, 88
2026/06/21 15:21:26.208, 2857, 13801, 64, 390.63, 27150, 100, 88
2026/06/21 15:21:29.233, 2857, 13801, 64, 391.00, 27150, 100, 88
2026/06/21 15:21:32.257, 2857, 13801, 64, 390.87, 27150, 100, 88
2026/06/21 15:21:35.281, 2857, 13801, 64, 391.32, 27150, 100, 87
2026/06/21 15:21:38.305, 2857, 13801, 64, 391.47, 27150, 100, 88
2026/06/21 15:21:41.330, 2857, 13801, 64, 391.20, 27150, 100, 88
2026/06/21 15:21:44.353, 2857, 13801, 64, 391.25, 27150, 100, 88
2026/06/21 15:21:47.377, 2857, 13801, 64, 390.57, 27150, 100, 88
2026/06/21 15:21:50.402, 2857, 13801, 64, 391.13, 27150, 100, 88
2026/06/21 15:21:53.426, 2857, 13801, 64, 391.59, 27150, 100, 88
2026/06/21 15:21:56.451, 2857, 13801, 64, 390.85, 27150, 100, 88
2026/06/21 15:21:59.476, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:22:02.501, 2857, 13801, 64, 391.16, 27150, 100, 88
2026/06/21 15:22:05.525, 2857, 13801, 64, 391.41, 27150, 100, 87
2026/06/21 15:22:08.550, 2857, 13801, 64, 391.01, 27150, 100, 88
2026/06/21 15:22:11.575, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:22:14.601, 2857, 13801, 64, 391.35, 27150, 100, 88
2026/06/21 15:22:17.626, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:22:20.651, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:22:23.676, 2857, 13801, 64, 391.07, 27150, 100, 88
2026/06/21 15:22:26.700, 2857, 13801, 64, 391.32, 27150, 100, 88
2026/06/21 15:22:29.725, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:22:32.750, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:22:35.775, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:22:38.800, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:22:41.827, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 15:22:44.852, 2857, 13801, 64, 391.05, 27150, 100, 88
2026/06/21 15:22:47.876, 2857, 13801, 64, 391.71, 27150, 100, 88
2026/06/21 15:22:50.901, 2857, 13801, 64, 391.16, 27150, 100, 88
2026/06/21 15:22:53.925, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:22:56.951, 2857, 13801, 64, 391.12, 27150, 100, 88
2026/06/21 15:22:59.976, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:23:03.000, 2857, 13801, 64, 391.14, 27150, 100, 88
2026/06/21 15:23:06.025, 2857, 13801, 64, 390.81, 27150, 100, 88
2026/06/21 15:23:09.049, 2857, 13801, 64, 391.35, 27150, 100, 88
2026/06/21 15:23:12.074, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:23:15.098, 2857, 13801, 64, 390.85, 27150, 100, 88
2026/06/21 15:23:18.122, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:23:21.146, 2857, 13801, 64, 391.08, 27150, 100, 88
2026/06/21 15:23:24.171, 2857, 13801, 64, 391.36, 27150, 100, 87
2026/06/21 15:23:27.195, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:23:30.220, 2857, 13801, 64, 391.27, 27150, 100, 88
2026/06/21 15:23:33.244, 2857, 13801, 64, 391.52, 27150, 100, 88
2026/06/21 15:23:36.272, 2857, 13801, 64, 391.81, 27150, 100, 88
2026/06/21 15:23:39.297, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:23:42.322, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:23:45.346, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:23:48.370, 2857, 13801, 64, 391.69, 27150, 100, 87
2026/06/21 15:23:51.395, 2857, 13801, 64, 390.86, 27150, 100, 88
2026/06/21 15:23:54.420, 2857, 13801, 64, 392.19, 27150, 100, 88
2026/06/21 15:23:57.444, 2857, 13801, 64, 390.91, 27150, 100, 88
2026/06/21 15:24:00.470, 2857, 13801, 64, 391.59, 27150, 100, 88
2026/06/21 15:24:03.494, 2857, 13801, 64, 391.96, 27150, 100, 88
2026/06/21 15:24:06.520, 2857, 13801, 64, 391.59, 27150, 100, 88
2026/06/21 15:24:09.545, 2857, 13801, 64, 391.21, 27150, 100, 88
2026/06/21 15:24:12.570, 2857, 13801, 64, 391.80, 27150, 100, 88
2026/06/21 15:24:15.595, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:24:18.620, 2857, 13801, 64, 390.71, 27150, 100, 88
2026/06/21 15:24:21.646, 2857, 13801, 64, 390.95, 27150, 100, 88
2026/06/21 15:24:24.670, 2857, 13801, 64, 390.89, 27150, 100, 88
2026/06/21 15:24:27.695, 2857, 13801, 64, 390.94, 27150, 100, 88
2026/06/21 15:24:30.721, 2857, 13801, 64, 391.58, 27150, 100, 87
2026/06/21 15:24:33.746, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:24:36.773, 2857, 13801, 64, 391.16, 27150, 100, 88
2026/06/21 15:24:39.797, 2857, 13801, 64, 391.37, 27150, 100, 88
2026/06/21 15:24:42.823, 2857, 13801, 64, 392.46, 27150, 100, 88
2026/06/21 15:24:45.847, 2857, 13801, 64, 392.48, 27150, 100, 88
2026/06/21 15:24:48.873, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 15:24:51.897, 2857, 13801, 64, 391.81, 27150, 100, 88
2026/06/21 15:24:54.921, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:24:57.946, 2857, 13801, 64, 390.96, 27150, 100, 88
2026/06/21 15:25:00.972, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:25:03.997, 2857, 13801, 64, 391.46, 27150, 100, 88
2026/06/21 15:25:07.022, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:25:10.047, 2857, 13801, 64, 391.51, 27150, 100, 87
2026/06/21 15:25:13.071, 2857, 13801, 64, 392.31, 27150, 100, 88
2026/06/21 15:25:16.096, 2857, 13801, 64, 391.94, 27150, 100, 88
2026/06/21 15:25:19.122, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:25:22.146, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:25:25.171, 2857, 13801, 64, 391.78, 27150, 100, 88
2026/06/21 15:25:28.195, 2857, 13801, 64, 391.66, 27150, 100, 87
2026/06/21 15:25:31.219, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:25:34.244, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:25:37.268, 2857, 13801, 64, 392.00, 27150, 100, 87
2026/06/21 15:25:40.292, 2857, 13801, 64, 392.26, 27150, 100, 87
2026/06/21 15:25:43.316, 2857, 13801, 64, 391.85, 27150, 100, 87
2026/06/21 15:25:46.342, 2857, 13801, 64, 391.56, 27150, 100, 88
2026/06/21 15:25:49.367, 2857, 13801, 64, 390.98, 27150, 100, 88
2026/06/21 15:25:52.392, 2857, 13801, 64, 391.29, 27150, 100, 88
2026/06/21 15:25:55.417, 2857, 13801, 64, 391.81, 27150, 100, 88
2026/06/21 15:25:58.442, 2857, 13801, 64, 391.28, 27150, 100, 87
2026/06/21 15:26:01.468, 2857, 13801, 64, 392.31, 27150, 100, 88
2026/06/21 15:26:04.494, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:26:07.519, 2857, 13801, 64, 391.91, 27150, 100, 88
2026/06/21 15:26:10.544, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:26:13.569, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:26:16.595, 2857, 13801, 64, 392.07, 27150, 100, 88
2026/06/21 15:26:19.622, 2857, 13801, 64, 391.97, 27150, 100, 88
2026/06/21 15:26:22.647, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:26:25.672, 2857, 13801, 64, 392.11, 27150, 100, 87
2026/06/21 15:26:28.697, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:26:31.722, 2857, 13801, 64, 392.42, 27150, 100, 88
2026/06/21 15:26:34.746, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:26:37.771, 2857, 13801, 64, 392.30, 27150, 100, 88
2026/06/21 15:26:40.795, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:26:43.819, 2857, 13801, 64, 392.49, 27150, 100, 88
2026/06/21 15:26:46.843, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:26:49.868, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:26:52.892, 2857, 13801, 64, 391.26, 27150, 100, 88
2026/06/21 15:26:55.917, 2857, 13801, 64, 391.79, 27150, 100, 88
2026/06/21 15:26:58.943, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:27:01.969, 2857, 13801, 64, 391.89, 27150, 100, 87
2026/06/21 15:27:04.994, 2857, 13801, 64, 391.94, 27150, 100, 88
2026/06/21 15:27:08.018, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:27:11.043, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:27:14.068, 2857, 13801, 64, 391.70, 27150, 100, 88
2026/06/21 15:27:17.092, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:27:20.117, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:27:23.142, 2857, 13801, 64, 392.06, 27150, 100, 87
2026/06/21 15:27:26.167, 2857, 13801, 64, 392.47, 27150, 100, 88
2026/06/21 15:27:29.193, 2857, 13801, 64, 391.39, 27150, 100, 87
2026/06/21 15:27:32.217, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:27:35.242, 2857, 13801, 64, 391.32, 27150, 100, 88
2026/06/21 15:27:38.266, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:27:41.291, 2857, 13801, 64, 391.84, 27150, 100, 88
2026/06/21 15:27:44.315, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 15:27:47.340, 2857, 13801, 64, 392.45, 27150, 100, 88
2026/06/21 15:27:50.364, 2857, 13801, 64, 392.63, 27150, 100, 88
2026/06/21 15:27:53.388, 2857, 13801, 64, 392.25, 27150, 100, 88
2026/06/21 15:27:56.411, 2857, 13801, 64, 392.42, 27150, 100, 88
2026/06/21 15:27:59.431, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 15:28:02.459, 2857, 13801, 64, 392.34, 27150, 100, 88
2026/06/21 15:28:05.484, 2857, 13801, 64, 392.57, 27150, 100, 88
2026/06/21 15:28:08.508, 2857, 13801, 64, 392.14, 27150, 100, 88
2026/06/21 15:28:11.532, 2857, 13801, 64, 392.25, 27150, 100, 88
2026/06/21 15:28:14.556, 2857, 13801, 64, 392.52, 27150, 100, 88
2026/06/21 15:28:17.580, 2857, 13801, 64, 392.19, 27150, 100, 88
2026/06/21 15:28:20.605, 2857, 13801, 64, 392.97, 27150, 100, 88
2026/06/21 15:28:23.630, 2857, 13801, 64, 392.48, 27150, 100, 88
2026/06/21 15:28:26.655, 2857, 13801, 64, 392.57, 27150, 100, 88
2026/06/21 15:28:29.680, 2857, 13801, 64, 392.46, 27150, 100, 88
2026/06/21 15:28:32.707, 2857, 13801, 64, 392.61, 27150, 100, 88
2026/06/21 15:28:35.732, 2857, 13801, 64, 392.38, 27150, 100, 88
2026/06/21 15:28:38.757, 2857, 13801, 64, 392.69, 27150, 100, 88
2026/06/21 15:28:41.782, 2857, 13801, 64, 393.22, 27150, 100, 88
2026/06/21 15:28:44.807, 2857, 13801, 64, 393.30, 27150, 100, 88
2026/06/21 15:28:47.831, 2857, 13801, 64, 392.77, 27150, 100, 88
2026/06/21 15:28:50.856, 2857, 13801, 64, 392.79, 27150, 100, 87
2026/06/21 15:28:53.880, 2857, 13801, 64, 392.95, 27150, 100, 88
2026/06/21 15:28:56.903, 2857, 13801, 64, 392.96, 27150, 100, 88
2026/06/21 15:28:59.923, 2857, 13801, 64, 392.40, 27150, 100, 88
2026/06/21 15:29:02.948, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:29:05.983, 2857, 13801, 64, 392.21, 27150, 100, 87
2026/06/21 15:29:09.009, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:29:12.034, 2857, 13801, 64, 392.46, 27150, 100, 88
2026/06/21 15:29:15.058, 2857, 13801, 64, 392.66, 27150, 100, 88
2026/06/21 15:29:18.082, 2857, 13801, 64, 392.12, 27150, 100, 87
2026/06/21 15:29:21.107, 2857, 13801, 64, 392.53, 27150, 100, 88
2026/06/21 15:29:24.131, 2857, 13801, 64, 392.48, 27150, 100, 88
2026/06/21 15:29:27.155, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:29:30.181, 2857, 13801, 64, 392.07, 27150, 100, 88
2026/06/21 15:29:33.205, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:29:36.229, 2857, 13801, 64, 392.00, 27150, 100, 88
2026/06/21 15:29:39.253, 2857, 13801, 64, 392.21, 27150, 100, 88
2026/06/21 15:29:42.278, 2857, 13801, 64, 392.12, 27150, 100, 88
2026/06/21 15:29:45.302, 2857, 13801, 64, 392.61, 27150, 100, 88
2026/06/21 15:29:48.327, 2857, 13801, 64, 392.62, 27150, 100, 87
2026/06/21 15:29:51.352, 2857, 13801, 64, 392.46, 27150, 100, 88
2026/06/21 15:29:54.376, 2857, 13801, 64, 392.95, 27150, 100, 88
2026/06/21 15:29:57.400, 2857, 13801, 64, 392.99, 27150, 100, 88
2026/06/21 15:30:00.419, 2857, 13801, 64, 392.93, 27150, 100, 88
2026/06/21 15:30:03.445, 2857, 13801, 64, 392.78, 27150, 100, 88
2026/06/21 15:30:06.469, 2857, 13801, 64, 392.87, 27150, 100, 88
2026/06/21 15:30:09.493, 2857, 13801, 64, 392.73, 27150, 100, 88
2026/06/21 15:30:12.517, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:30:15.543, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:30:18.568, 2857, 13801, 64, 392.48, 27150, 100, 88
2026/06/21 15:30:21.594, 2857, 13801, 64, 392.52, 27150, 100, 88
2026/06/21 15:30:24.619, 2857, 13801, 64, 392.69, 27150, 100, 88
2026/06/21 15:30:27.644, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:30:30.670, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:30:33.694, 2857, 13801, 64, 392.14, 27150, 100, 88
2026/06/21 15:30:36.718, 2857, 13801, 64, 391.94, 27150, 100, 87
2026/06/21 15:30:39.743, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:30:42.768, 2857, 13801, 64, 392.58, 27150, 100, 88
2026/06/21 15:30:45.793, 2857, 13801, 64, 392.37, 27150, 100, 87
2026/06/21 15:30:48.818, 2857, 13801, 64, 392.46, 27150, 100, 88
2026/06/21 15:30:51.843, 2857, 13801, 64, 392.66, 27150, 100, 88
2026/06/21 15:30:54.869, 2857, 13801, 64, 391.86, 27150, 100, 88
2026/06/21 15:30:57.893, 2872, 13801, 64, 391.79, 27150, 100, 88
2026/06/21 15:31:00.913, 2857, 13801, 64, 391.22, 27150, 100, 88
2026/06/21 15:31:03.938, 2857, 13801, 64, 392.16, 27150, 100, 88
2026/06/21 15:31:06.962, 2857, 13801, 64, 392.60, 27150, 100, 88
2026/06/21 15:31:09.987, 2857, 13801, 64, 392.66, 27150, 100, 88
2026/06/21 15:31:13.011, 2857, 13801, 64, 392.77, 27150, 100, 88
2026/06/21 15:31:16.036, 2857, 13801, 64, 392.49, 27150, 100, 88
2026/06/21 15:31:19.061, 2857, 13801, 64, 393.08, 27150, 100, 88
2026/06/21 15:31:22.086, 2857, 13801, 64, 392.94, 27150, 100, 88
2026/06/21 15:31:25.110, 2857, 13801, 64, 392.58, 27150, 100, 88
2026/06/21 15:31:28.134, 2857, 13801, 64, 392.43, 27150, 100, 88
2026/06/21 15:31:31.163, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:31:34.188, 2857, 13801, 64, 392.91, 27150, 100, 88
2026/06/21 15:31:37.212, 2857, 13801, 64, 393.28, 27150, 100, 88
2026/06/21 15:31:40.237, 2857, 13801, 64, 392.87, 27150, 100, 88
2026/06/21 15:31:43.262, 2857, 13801, 64, 392.72, 27150, 100, 88
2026/06/21 15:31:46.287, 2857, 13801, 64, 391.78, 27150, 100, 87
2026/06/21 15:31:49.312, 2857, 13801, 64, 392.10, 27150, 100, 87
2026/06/21 15:31:52.335, 2857, 13801, 64, 392.21, 27150, 100, 88
2026/06/21 15:31:55.359, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:31:58.382, 2887, 13801, 64, 391.99, 27150, 100, 88
2026/06/21 15:32:01.408, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:32:04.433, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:32:07.457, 2857, 13801, 64, 391.64, 27150, 100, 88
2026/06/21 15:32:10.482, 2857, 13801, 64, 392.24, 27150, 100, 88
2026/06/21 15:32:13.507, 2857, 13801, 64, 391.86, 27150, 100, 88
2026/06/21 15:32:16.532, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:32:19.558, 2857, 13801, 64, 391.70, 27150, 100, 88
2026/06/21 15:32:22.582, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:32:25.606, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:32:28.630, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:32:31.654, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:32:34.678, 2857, 13801, 64, 392.47, 27150, 100, 88
2026/06/21 15:32:37.701, 2857, 13801, 64, 392.55, 27150, 100, 88
2026/06/21 15:32:40.726, 2857, 13801, 64, 392.57, 27150, 100, 88
2026/06/21 15:32:43.751, 2857, 13801, 64, 392.53, 27150, 100, 88
2026/06/21 15:32:46.776, 2857, 13801, 64, 392.40, 27150, 100, 88
2026/06/21 15:32:49.801, 2857, 13801, 64, 391.86, 27150, 100, 88
2026/06/21 15:32:52.826, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 15:32:55.852, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:32:58.876, 2887, 13801, 60, 356.73, 27150, 100, 88
2026/06/21 15:33:01.902, 2857, 13801, 64, 391.87, 27150, 100, 88
2026/06/21 15:33:04.929, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:33:07.953, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:33:10.978, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:33:14.003, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:33:17.028, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:33:20.052, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:33:23.078, 2857, 13801, 64, 391.42, 27150, 100, 88
2026/06/21 15:33:26.104, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:33:29.129, 2857, 13801, 64, 392.03, 27150, 100, 88
2026/06/21 15:33:32.154, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:33:35.180, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:33:38.205, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:33:41.229, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:33:44.254, 2857, 13801, 64, 392.23, 27150, 100, 88
2026/06/21 15:33:47.279, 2857, 13801, 64, 392.51, 27150, 100, 88
2026/06/21 15:33:50.304, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:33:53.330, 2857, 13801, 64, 392.34, 27150, 100, 88
2026/06/21 15:33:56.355, 2857, 13801, 64, 391.99, 27150, 100, 87
2026/06/21 15:33:59.380, 2880, 13801, 59, 334.87, 27150, 100, 88
2026/06/21 15:34:02.405, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:34:05.430, 2857, 13801, 64, 391.42, 27150, 100, 88
2026/06/21 15:34:08.454, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:34:11.479, 2857, 13801, 64, 391.97, 27150, 100, 88
2026/06/21 15:34:14.505, 2857, 13801, 64, 391.47, 27150, 100, 88
2026/06/21 15:34:17.530, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:34:20.555, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:34:23.580, 2857, 13801, 64, 391.64, 27150, 100, 88
2026/06/21 15:34:26.606, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 15:34:29.630, 2857, 13801, 64, 392.52, 27150, 100, 88
2026/06/21 15:34:32.655, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:34:35.679, 2857, 13801, 64, 392.28, 27150, 100, 88
2026/06/21 15:34:38.705, 2857, 13801, 64, 392.66, 27150, 100, 88
2026/06/21 15:34:41.731, 2857, 13801, 64, 392.58, 27150, 100, 87
2026/06/21 15:34:44.755, 2857, 13801, 64, 392.29, 27150, 100, 87
2026/06/21 15:34:47.780, 2857, 13801, 64, 392.64, 27150, 100, 88
2026/06/21 15:34:50.806, 2857, 13801, 64, 392.70, 27150, 100, 88
2026/06/21 15:34:53.830, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:34:56.855, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:34:59.879, 2872, 13801, 59, 310.00, 27150, 100, 0
2026/06/21 15:35:02.905, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:35:05.929, 2857, 13801, 64, 392.34, 27150, 100, 88
2026/06/21 15:35:08.954, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:35:11.979, 2857, 13801, 64, 392.37, 27150, 100, 87
2026/06/21 15:35:15.004, 2857, 13801, 64, 392.55, 27150, 100, 88
2026/06/21 15:35:18.029, 2857, 13801, 64, 392.37, 27150, 100, 88
2026/06/21 15:35:21.053, 2857, 13801, 64, 392.88, 27150, 100, 88
2026/06/21 15:35:24.077, 2857, 13801, 64, 393.14, 27150, 100, 88
2026/06/21 15:35:27.102, 2857, 13801, 64, 392.39, 27150, 100, 88
2026/06/21 15:35:30.126, 2857, 13801, 64, 392.64, 27150, 100, 88
2026/06/21 15:35:33.151, 2857, 13801, 64, 393.11, 27150, 100, 88
2026/06/21 15:35:36.175, 2857, 13801, 64, 392.41, 27150, 100, 88
2026/06/21 15:35:39.201, 2857, 13801, 64, 392.44, 27150, 100, 88
2026/06/21 15:35:42.225, 2857, 13801, 64, 392.65, 27150, 100, 87
2026/06/21 15:35:45.251, 2857, 13801, 64, 392.72, 27150, 100, 88
2026/06/21 15:35:48.276, 2857, 13801, 64, 391.79, 27150, 100, 88
2026/06/21 15:35:51.302, 2857, 13801, 64, 392.72, 27150, 100, 88
2026/06/21 15:35:54.326, 2857, 13801, 64, 392.39, 27150, 100, 88
2026/06/21 15:35:57.350, 2857, 13801, 64, 392.47, 27150, 100, 87
2026/06/21 15:36:00.374, 2857, 13801, 62, 307.08, 27150, 100, 87
2026/06/21 15:36:03.398, 2857, 13801, 64, 392.33, 27150, 100, 88
2026/06/21 15:36:06.423, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:36:09.448, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:36:12.473, 2857, 13801, 64, 392.21, 27150, 100, 88
2026/06/21 15:36:15.498, 2857, 13801, 64, 392.28, 27150, 100, 88
2026/06/21 15:36:18.524, 2857, 13801, 64, 391.91, 27150, 100, 87
2026/06/21 15:36:21.548, 2857, 13801, 64, 391.97, 27150, 100, 88
2026/06/21 15:36:24.574, 2857, 13801, 64, 392.23, 27150, 100, 88
2026/06/21 15:36:27.598, 2857, 13801, 64, 392.19, 27150, 100, 88
2026/06/21 15:36:30.623, 2857, 13801, 64, 391.56, 27150, 100, 88
2026/06/21 15:36:33.650, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:36:36.674, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:36:39.700, 2857, 13801, 64, 392.00, 27150, 100, 88
2026/06/21 15:36:42.724, 2857, 13801, 64, 392.29, 27150, 100, 88
2026/06/21 15:36:45.749, 2857, 13801, 64, 391.71, 27150, 100, 88
2026/06/21 15:36:48.775, 2857, 13801, 64, 391.99, 27150, 100, 88
2026/06/21 15:36:51.799, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:36:54.823, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:36:57.847, 2857, 13801, 64, 392.30, 27150, 100, 88
2026/06/21 15:37:00.872, 2857, 13801, 63, 306.51, 27150, 100, 88
2026/06/21 15:37:03.897, 2857, 13801, 64, 391.84, 27150, 100, 88
2026/06/21 15:37:06.923, 2857, 13801, 64, 391.81, 27150, 100, 88
2026/06/21 15:37:09.948, 2857, 13801, 64, 391.65, 27150, 100, 88
2026/06/21 15:37:12.973, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:37:16.000, 2857, 13801, 64, 391.80, 27150, 100, 88
2026/06/21 15:37:19.024, 2857, 13801, 64, 391.56, 27150, 100, 88
2026/06/21 15:37:22.049, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 15:37:25.073, 2857, 13801, 64, 390.87, 27150, 100, 88
2026/06/21 15:37:28.098, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 15:37:31.122, 2857, 13801, 64, 391.94, 27150, 100, 88
2026/06/21 15:37:34.147, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:37:37.171, 2857, 13801, 64, 391.65, 27150, 100, 88
2026/06/21 15:37:40.195, 2857, 13801, 64, 391.37, 27150, 100, 88
2026/06/21 15:37:43.221, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:37:46.246, 2857, 13801, 64, 391.65, 27150, 100, 88
2026/06/21 15:37:49.272, 2857, 13801, 64, 391.84, 27150, 100, 88
2026/06/21 15:37:52.297, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:37:55.321, 2857, 13801, 64, 391.87, 27150, 100, 87
2026/06/21 15:37:58.346, 2857, 13801, 64, 391.07, 27150, 100, 88
2026/06/21 15:38:01.371, 2857, 13801, 63, 305.77, 27150, 100, 88
2026/06/21 15:38:04.399, 2857, 13801, 64, 391.38, 27150, 100, 88
2026/06/21 15:38:07.425, 2857, 13801, 64, 391.26, 27150, 100, 88
2026/06/21 15:38:10.449, 2857, 13801, 64, 390.84, 27150, 100, 88
2026/06/21 15:38:13.473, 2857, 13801, 64, 390.65, 27150, 100, 88
2026/06/21 15:38:16.498, 2857, 13801, 64, 391.30, 27150, 100, 88
2026/06/21 15:38:19.523, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:38:22.548, 2857, 13801, 64, 391.62, 27150, 100, 88
2026/06/21 15:38:25.573, 2857, 13801, 64, 391.30, 27150, 100, 88
2026/06/21 15:38:28.598, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:38:31.622, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:38:34.647, 2857, 13801, 64, 391.75, 27150, 100, 88
2026/06/21 15:38:37.672, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:38:40.697, 2857, 13801, 64, 391.87, 27150, 100, 88
2026/06/21 15:38:43.722, 2857, 13801, 64, 391.46, 27150, 100, 88
2026/06/21 15:38:46.753, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:38:49.777, 2857, 13801, 64, 391.23, 27150, 100, 88
2026/06/21 15:38:52.802, 2857, 13801, 64, 391.53, 27150, 100, 88
2026/06/21 15:38:55.827, 2857, 13801, 64, 391.46, 27150, 100, 87
2026/06/21 15:38:58.852, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:39:01.877, 2857, 13801, 63, 297.60, 27150, 100, 88
2026/06/21 15:39:04.902, 2857, 13801, 64, 391.71, 27150, 100, 88
2026/06/21 15:39:07.928, 2857, 13801, 64, 391.61, 27150, 100, 87
2026/06/21 15:39:10.953, 2857, 13801, 64, 391.52, 27150, 100, 88
2026/06/21 15:39:13.979, 2857, 13801, 64, 392.33, 27150, 100, 88
2026/06/21 15:39:17.004, 2857, 13801, 64, 392.04, 27150, 100, 88
2026/06/21 15:39:20.028, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:39:23.054, 2857, 13801, 64, 392.47, 27150, 100, 88
2026/06/21 15:39:26.079, 2857, 13801, 64, 392.77, 27150, 100, 88
2026/06/21 15:39:29.104, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:39:32.129, 2857, 13801, 64, 391.94, 27150, 100, 88
2026/06/21 15:39:35.155, 2857, 13801, 64, 392.38, 27150, 100, 88
2026/06/21 15:39:38.180, 2857, 13801, 64, 391.96, 27150, 100, 88
2026/06/21 15:39:41.204, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:39:44.229, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:39:47.253, 2857, 13801, 64, 391.37, 27150, 100, 87
2026/06/21 15:39:50.277, 2857, 13801, 64, 391.91, 27150, 100, 88
2026/06/21 15:39:53.302, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:39:56.327, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:39:59.353, 2857, 13801, 64, 392.24, 27150, 100, 88
2026/06/21 15:40:02.378, 2857, 13801, 64, 305.88, 27150, 99, 30
2026/06/21 15:40:05.402, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 15:40:08.426, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:40:11.451, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:40:14.477, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:40:17.502, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:40:20.526, 2857, 13801, 64, 391.90, 27150, 100, 88
2026/06/21 15:40:23.554, 2857, 13801, 64, 392.03, 27150, 100, 88
2026/06/21 15:40:26.577, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 15:40:29.604, 2857, 13801, 64, 391.90, 27150, 100, 88
2026/06/21 15:40:32.629, 2857, 13801, 64, 391.71, 27150, 100, 88
2026/06/21 15:40:35.655, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 15:40:38.682, 2857, 13801, 64, 392.22, 27150, 100, 88
2026/06/21 15:40:41.706, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:40:44.730, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 15:40:47.755, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:40:50.780, 2857, 13801, 64, 392.61, 27150, 100, 88
2026/06/21 15:40:53.805, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:40:56.830, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:40:59.855, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:41:02.881, 2857, 13801, 64, 305.77, 27150, 100, 88
2026/06/21 15:41:05.907, 2857, 13801, 64, 391.15, 27150, 100, 88
2026/06/21 15:41:08.931, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:41:11.955, 2857, 13801, 64, 391.20, 27150, 100, 87
2026/06/21 15:41:14.980, 2857, 13801, 64, 391.48, 27150, 100, 87
2026/06/21 15:41:18.005, 2857, 13801, 64, 391.08, 27150, 100, 88
2026/06/21 15:41:21.029, 2857, 13801, 64, 390.78, 27150, 100, 88
2026/06/21 15:41:24.056, 2857, 13801, 64, 391.20, 27150, 100, 88
2026/06/21 15:41:27.081, 2857, 13801, 64, 390.85, 27150, 100, 88
2026/06/21 15:41:30.105, 2857, 13801, 64, 390.62, 27150, 100, 88
2026/06/21 15:41:33.132, 2857, 13801, 64, 391.03, 27150, 100, 88
2026/06/21 15:41:36.157, 2857, 13801, 64, 391.29, 27150, 100, 88
2026/06/21 15:41:39.182, 2857, 13801, 64, 390.82, 27150, 100, 88
2026/06/21 15:41:42.206, 2857, 13801, 64, 390.97, 27150, 100, 88
2026/06/21 15:41:45.231, 2857, 13801, 64, 391.31, 27150, 100, 87
2026/06/21 15:41:48.255, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:41:51.279, 2857, 13801, 64, 392.12, 27150, 100, 88
2026/06/21 15:41:54.306, 2857, 13801, 64, 391.13, 27150, 100, 88
2026/06/21 15:41:57.331, 2857, 13801, 64, 391.24, 27150, 100, 87
2026/06/21 15:42:00.356, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 15:42:03.382, 2857, 13801, 64, 322.51, 27150, 100, 88
2026/06/21 15:42:06.406, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:42:09.431, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:42:12.456, 2857, 13801, 64, 391.01, 27150, 100, 88
2026/06/21 15:42:15.481, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:42:18.505, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:42:21.531, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:42:24.555, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:42:27.580, 2857, 13801, 64, 391.72, 27150, 100, 87
2026/06/21 15:42:30.606, 2857, 13801, 64, 391.25, 27150, 100, 88
2026/06/21 15:42:33.631, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:42:36.657, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:42:39.683, 2857, 13801, 64, 391.60, 27150, 100, 88
2026/06/21 15:42:42.707, 2857, 13801, 64, 391.52, 27150, 100, 88
2026/06/21 15:42:45.732, 2857, 13801, 64, 391.07, 27150, 100, 88
2026/06/21 15:42:48.756, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 15:42:51.780, 2857, 13801, 64, 391.89, 27150, 100, 88
2026/06/21 15:42:54.805, 2857, 13801, 64, 391.99, 27150, 100, 88
2026/06/21 15:42:57.829, 2857, 13801, 64, 392.10, 27150, 100, 88
2026/06/21 15:43:00.854, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:43:03.878, 2857, 13801, 64, 349.83, 27150, 100, 88
2026/06/21 15:43:06.904, 2857, 13801, 64, 391.87, 27150, 100, 87
2026/06/21 15:43:09.929, 2857, 13801, 64, 391.32, 27150, 100, 88
2026/06/21 15:43:12.955, 2857, 13801, 64, 391.59, 27150, 100, 88
2026/06/21 15:43:15.979, 2857, 13801, 64, 391.18, 27150, 100, 87
2026/06/21 15:43:19.004, 2857, 13801, 64, 391.41, 27150, 100, 88
2026/06/21 15:43:22.029, 2857, 13801, 64, 390.67, 27150, 100, 88
2026/06/21 15:43:25.054, 2857, 13801, 64, 391.76, 27150, 100, 87
2026/06/21 15:43:28.079, 2857, 13801, 64, 391.03, 27150, 100, 88
2026/06/21 15:43:31.104, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:43:34.129, 2857, 13801, 64, 391.53, 27150, 100, 87
2026/06/21 15:43:37.154, 2857, 13801, 64, 391.96, 27150, 100, 88
2026/06/21 15:43:40.179, 2857, 13801, 64, 392.11, 27150, 100, 88
2026/06/21 15:43:43.205, 2857, 13801, 64, 392.61, 27150, 100, 87
2026/06/21 15:43:46.230, 2857, 13801, 64, 392.08, 27150, 100, 87
2026/06/21 15:43:49.254, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:43:52.279, 2857, 13801, 64, 392.24, 27150, 100, 87
2026/06/21 15:43:55.304, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:43:58.328, 2857, 13801, 64, 391.65, 27150, 100, 88
2026/06/21 15:44:01.353, 2857, 13801, 64, 391.84, 27150, 100, 88
2026/06/21 15:44:04.377, 2857, 13801, 64, 377.07, 27150, 100, 88
2026/06/21 15:44:07.402, 2857, 13801, 64, 391.60, 27150, 100, 88
2026/06/21 15:44:10.427, 2857, 13801, 64, 391.05, 27150, 100, 88
2026/06/21 15:44:13.451, 2857, 13801, 64, 391.14, 27150, 100, 88
2026/06/21 15:44:16.476, 2857, 13801, 64, 391.84, 27150, 100, 88
2026/06/21 15:44:19.501, 2857, 13801, 64, 391.37, 27150, 100, 88
2026/06/21 15:44:22.525, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:44:25.550, 2857, 13801, 64, 391.29, 27150, 100, 88
2026/06/21 15:44:28.577, 2857, 13801, 64, 391.53, 27150, 100, 87
2026/06/21 15:44:31.602, 2857, 13801, 64, 391.67, 27150, 100, 87
2026/06/21 15:44:34.627, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:44:37.653, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:44:40.677, 2857, 13801, 64, 391.15, 27150, 100, 88
2026/06/21 15:44:43.702, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:44:46.727, 2857, 13801, 64, 392.37, 27150, 100, 88
2026/06/21 15:44:49.751, 2857, 13801, 64, 392.49, 27150, 100, 88
2026/06/21 15:44:52.778, 2857, 13801, 64, 391.59, 27150, 100, 88
2026/06/21 15:44:55.803, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:44:58.827, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:45:01.852, 2857, 13801, 64, 392.24, 27150, 100, 88
2026/06/21 15:45:04.877, 2857, 13801, 64, 390.28, 27150, 100, 88
2026/06/21 15:45:07.903, 2857, 13801, 64, 391.46, 27150, 100, 88
2026/06/21 15:45:10.928, 2857, 13801, 64, 392.39, 27150, 100, 88
2026/06/21 15:45:13.953, 2857, 13801, 64, 392.29, 27150, 100, 88
2026/06/21 15:45:16.978, 2857, 13801, 64, 392.44, 27150, 100, 88
2026/06/21 15:45:20.002, 2857, 13801, 64, 392.14, 27150, 100, 88
2026/06/21 15:45:23.027, 2857, 13801, 64, 391.88, 27150, 100, 88
2026/06/21 15:45:26.051, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:45:29.078, 2857, 13801, 64, 392.12, 27150, 100, 88
2026/06/21 15:45:32.101, 2857, 13801, 64, 392.68, 27150, 100, 88
2026/06/21 15:45:35.126, 2857, 13801, 64, 392.12, 27150, 100, 88
2026/06/21 15:45:38.151, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:45:41.176, 2857, 13801, 64, 391.80, 27150, 100, 88
2026/06/21 15:45:44.201, 2857, 13801, 64, 391.79, 27150, 100, 87
2026/06/21 15:45:47.225, 2857, 13801, 64, 391.81, 27150, 100, 88
2026/06/21 15:45:50.251, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 15:45:53.275, 2857, 13801, 64, 392.36, 27150, 100, 88
2026/06/21 15:45:56.299, 2857, 13801, 64, 391.38, 27150, 100, 88
2026/06/21 15:45:59.323, 2857, 13801, 64, 392.10, 27150, 100, 88
2026/06/21 15:46:02.349, 2857, 13801, 64, 391.90, 27150, 100, 88
2026/06/21 15:46:05.373, 2857, 13801, 64, 390.63, 27150, 100, 88
2026/06/21 15:46:08.397, 2857, 13801, 64, 392.04, 27150, 100, 88
2026/06/21 15:46:11.421, 2857, 13801, 64, 392.00, 27150, 100, 88
2026/06/21 15:46:14.446, 2857, 13801, 64, 392.16, 27150, 100, 88
2026/06/21 15:46:17.470, 2857, 13801, 64, 392.30, 27150, 100, 87
2026/06/21 15:46:20.494, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 15:46:23.520, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 15:46:26.546, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:46:29.572, 2857, 13801, 64, 392.17, 27150, 100, 88
2026/06/21 15:46:32.597, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:46:35.623, 2857, 13801, 64, 391.67, 27150, 100, 88
2026/06/21 15:46:38.648, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 15:46:41.673, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 15:46:44.697, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:46:47.722, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:46:50.746, 2857, 13801, 64, 391.50, 27150, 100, 88
2026/06/21 15:46:53.771, 2857, 13801, 64, 392.47, 27150, 100, 88
2026/06/21 15:46:56.796, 2857, 13801, 64, 392.26, 27150, 100, 88
2026/06/21 15:46:59.821, 2857, 13801, 64, 392.16, 27150, 100, 87
2026/06/21 15:47:02.846, 2857, 13801, 64, 392.57, 27150, 100, 88
2026/06/21 15:47:05.870, 2857, 13801, 64, 391.34, 27150, 100, 88
2026/06/21 15:47:08.895, 2857, 13801, 64, 392.18, 27150, 100, 88
2026/06/21 15:47:11.919, 2857, 13801, 64, 392.25, 27150, 100, 88
2026/06/21 15:47:14.944, 2857, 13801, 64, 391.31, 27150, 100, 88
2026/06/21 15:47:17.968, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 15:47:20.993, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:47:24.018, 2857, 13801, 64, 391.79, 27150, 100, 88
2026/06/21 15:47:27.042, 2857, 13801, 64, 391.92, 27150, 100, 88
2026/06/21 15:47:30.066, 2857, 13801, 64, 392.17, 27150, 100, 88
2026/06/21 15:47:33.091, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:47:36.118, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:47:39.143, 2857, 13801, 64, 391.18, 27150, 100, 88
2026/06/21 15:47:42.169, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:47:45.194, 2857, 13801, 64, 392.17, 27150, 100, 88
2026/06/21 15:47:48.220, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:47:51.245, 2857, 13801, 64, 392.05, 27150, 100, 88
2026/06/21 15:47:54.270, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:47:57.294, 2857, 13801, 64, 392.20, 27150, 100, 88
2026/06/21 15:48:00.319, 2857, 13801, 64, 392.35, 27150, 100, 88
2026/06/21 15:48:03.342, 2857, 13801, 64, 392.34, 27150, 100, 88
2026/06/21 15:48:06.369, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 15:48:09.394, 2857, 13801, 64, 391.26, 27150, 100, 88
2026/06/21 15:48:12.418, 2857, 13801, 64, 390.69, 27150, 100, 88
2026/06/21 15:48:15.441, 2857, 13801, 64, 391.53, 27150, 100, 88
2026/06/21 15:48:18.465, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:48:21.492, 2857, 13801, 64, 392.37, 27150, 100, 88
2026/06/21 15:48:24.516, 2857, 13801, 64, 392.50, 27150, 100, 88
2026/06/21 15:48:27.540, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:48:30.565, 2857, 13801, 64, 391.41, 27150, 100, 88
2026/06/21 15:48:33.591, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:48:36.616, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:48:39.641, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:48:42.665, 2857, 13801, 64, 392.44, 27150, 100, 88
2026/06/21 15:48:45.689, 2857, 13801, 64, 392.48, 27150, 100, 88
2026/06/21 15:48:48.715, 2857, 13801, 64, 392.21, 27150, 100, 88
2026/06/21 15:48:51.740, 2857, 13801, 64, 393.01, 27150, 100, 88
2026/06/21 15:48:54.765, 2857, 13801, 64, 392.25, 27150, 100, 88
2026/06/21 15:48:57.790, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:49:00.815, 2857, 13801, 64, 392.83, 27150, 100, 88
2026/06/21 15:49:03.840, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 15:49:06.864, 2857, 13801, 64, 390.43, 27150, 100, 88
2026/06/21 15:49:09.888, 2857, 13801, 64, 391.57, 27150, 100, 88
2026/06/21 15:49:12.913, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 15:49:15.939, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:49:18.964, 2857, 13801, 64, 391.80, 27150, 100, 88
2026/06/21 15:49:21.989, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:49:25.014, 2857, 13801, 64, 392.22, 27150, 100, 88
2026/06/21 15:49:28.040, 2857, 13801, 64, 392.13, 27150, 100, 88
2026/06/21 15:49:31.064, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:49:34.090, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:49:37.116, 2857, 13801, 64, 392.30, 27150, 100, 87
2026/06/21 15:49:40.141, 2857, 13801, 64, 392.43, 27150, 100, 88
2026/06/21 15:49:43.165, 2857, 13801, 64, 391.71, 27150, 100, 88
2026/06/21 15:49:46.190, 2857, 13801, 64, 392.02, 27150, 100, 87
2026/06/21 15:49:49.215, 2857, 13801, 64, 392.35, 27150, 100, 88
2026/06/21 15:49:52.240, 2857, 13801, 64, 392.13, 27150, 100, 88
2026/06/21 15:49:55.266, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 15:49:58.290, 2857, 13801, 64, 391.71, 27150, 100, 88
2026/06/21 15:50:01.315, 2857, 13801, 64, 392.24, 27150, 100, 87
2026/06/21 15:50:04.342, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:50:07.366, 2857, 13801, 64, 391.38, 27150, 100, 88
2026/06/21 15:50:10.390, 2857, 13801, 64, 391.41, 27150, 100, 88
2026/06/21 15:50:13.416, 2857, 13801, 64, 390.91, 27150, 100, 88
2026/06/21 15:50:16.441, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:50:19.465, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:50:22.491, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:50:25.516, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:50:28.542, 2857, 13801, 64, 392.37, 27150, 100, 88
2026/06/21 15:50:31.566, 2857, 13801, 64, 392.45, 27150, 100, 88
2026/06/21 15:50:34.591, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:50:37.615, 2857, 13801, 64, 391.96, 27150, 100, 88
2026/06/21 15:50:40.639, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:50:43.662, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:50:46.687, 2857, 13801, 64, 391.63, 27150, 100, 88
2026/06/21 15:50:49.711, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:50:52.736, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:50:55.761, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 15:50:58.786, 2857, 13801, 64, 391.23, 27150, 100, 88
2026/06/21 15:51:01.811, 2857, 13801, 64, 391.32, 27150, 100, 88
2026/06/21 15:51:04.836, 2857, 13801, 64, 391.24, 27150, 100, 88
2026/06/21 15:51:07.861, 2857, 13801, 64, 390.51, 27150, 100, 88
2026/06/21 15:51:10.885, 2857, 13801, 64, 391.04, 27150, 100, 88
2026/06/21 15:51:13.908, 2857, 13801, 64, 391.46, 27150, 100, 88
2026/06/21 15:51:16.933, 2857, 13801, 64, 390.54, 27150, 100, 88
2026/06/21 15:51:19.956, 2857, 13801, 64, 390.80, 27150, 100, 88
2026/06/21 15:51:22.982, 2857, 13801, 64, 391.15, 27150, 100, 88
2026/06/21 15:51:26.007, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:51:29.032, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:51:32.058, 2857, 13801, 64, 391.50, 27150, 100, 87
2026/06/21 15:51:35.082, 2857, 13801, 64, 392.19, 27150, 100, 88
2026/06/21 15:51:38.107, 2857, 13801, 64, 392.66, 27150, 100, 88
2026/06/21 15:51:41.133, 2857, 13801, 64, 392.29, 27150, 100, 88
2026/06/21 15:51:44.157, 2857, 13801, 64, 392.36, 27150, 100, 88
2026/06/21 15:51:47.183, 2857, 13801, 64, 392.24, 27150, 100, 88
2026/06/21 15:51:50.206, 2857, 13801, 64, 392.50, 27150, 100, 88
2026/06/21 15:51:53.231, 2857, 13801, 64, 392.34, 27150, 100, 88
2026/06/21 15:51:56.256, 2857, 13801, 64, 391.97, 27150, 100, 88
2026/06/21 15:51:59.280, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 15:52:02.304, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:52:05.330, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:52:08.354, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:52:11.378, 2857, 13801, 64, 391.51, 27150, 100, 88
2026/06/21 15:52:14.402, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:52:17.427, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:52:20.452, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:52:23.476, 2857, 13801, 64, 392.54, 27150, 100, 88
2026/06/21 15:52:26.501, 2857, 13801, 64, 392.12, 27150, 100, 88
2026/06/21 15:52:29.526, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 15:52:32.551, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:52:35.575, 2857, 13801, 64, 392.00, 27150, 100, 87
2026/06/21 15:52:38.600, 2857, 13801, 64, 392.00, 27150, 100, 88
2026/06/21 15:52:41.626, 2857, 13801, 64, 392.04, 27150, 100, 88
2026/06/21 15:52:44.651, 2857, 13801, 64, 391.72, 27150, 100, 88
2026/06/21 15:52:47.677, 2857, 13801, 64, 391.64, 27150, 100, 88
2026/06/21 15:52:50.702, 2857, 13801, 64, 392.33, 27150, 100, 88
2026/06/21 15:52:53.726, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:52:56.751, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 15:52:59.775, 2857, 13801, 64, 392.03, 27150, 100, 88
2026/06/21 15:53:02.799, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:53:05.825, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:53:08.849, 2857, 13801, 64, 391.98, 27150, 100, 88
2026/06/21 15:53:11.877, 2857, 13801, 64, 391.91, 27150, 100, 87
2026/06/21 15:53:14.902, 2857, 13801, 64, 392.16, 27150, 100, 88
2026/06/21 15:53:17.927, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 15:53:20.952, 2857, 13801, 64, 391.86, 27150, 100, 87
2026/06/21 15:53:23.977, 2857, 13801, 64, 391.61, 27150, 100, 88
2026/06/21 15:53:27.002, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:53:30.026, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:53:33.050, 2857, 13801, 64, 392.08, 27150, 100, 88
2026/06/21 15:53:36.075, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 15:53:39.100, 2857, 13801, 64, 392.12, 27150, 100, 88
2026/06/21 15:53:42.126, 2857, 13801, 64, 391.72, 27150, 100, 87
2026/06/21 15:53:45.150, 2857, 13801, 64, 392.17, 27150, 100, 88
2026/06/21 15:53:48.176, 2857, 13801, 64, 391.93, 27150, 100, 88
2026/06/21 15:53:51.201, 2857, 13801, 64, 391.01, 27150, 100, 88
2026/06/21 15:53:54.225, 2857, 13801, 64, 391.08, 27150, 100, 88
2026/06/21 15:53:57.248, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:54:00.274, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:54:03.298, 2857, 13801, 64, 391.83, 27150, 100, 88
2026/06/21 15:54:06.325, 2857, 13801, 64, 391.73, 27150, 100, 88
2026/06/21 15:54:09.349, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:54:12.374, 2857, 13801, 64, 391.52, 27150, 100, 88
2026/06/21 15:54:15.399, 2857, 13801, 64, 391.12, 27150, 100, 88
2026/06/21 15:54:18.423, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:54:21.448, 2857, 13801, 64, 391.53, 27150, 100, 88
2026/06/21 15:54:24.473, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 15:54:27.498, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:54:30.522, 2857, 13801, 64, 391.29, 27150, 100, 87
2026/06/21 15:54:33.548, 2857, 13801, 64, 391.15, 27150, 100, 88
2026/06/21 15:54:36.574, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:54:39.598, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:54:42.623, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:54:45.647, 2857, 13801, 64, 392.68, 27150, 100, 88
2026/06/21 15:54:48.673, 2857, 13801, 64, 392.75, 27150, 100, 88
2026/06/21 15:54:51.697, 2857, 13801, 64, 392.03, 27150, 100, 88
2026/06/21 15:54:54.722, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 15:54:57.748, 2857, 13801, 64, 391.99, 27150, 100, 88
2026/06/21 15:55:00.773, 2857, 13801, 64, 392.33, 27150, 100, 88
2026/06/21 15:55:03.798, 2857, 13801, 64, 392.71, 27150, 100, 88
2026/06/21 15:55:06.822, 2857, 13801, 64, 392.46, 27150, 100, 88
2026/06/21 15:55:09.847, 2857, 13801, 64, 391.88, 27150, 100, 88
2026/06/21 15:55:12.872, 2857, 13801, 64, 391.91, 27150, 100, 88
2026/06/21 15:55:15.896, 2857, 13801, 64, 392.79, 27150, 100, 88
2026/06/21 15:55:18.922, 2857, 13801, 64, 392.42, 27150, 100, 88
2026/06/21 15:55:21.948, 2857, 13801, 64, 392.14, 27150, 100, 88
2026/06/21 15:55:24.972, 2857, 13801, 64, 391.70, 27150, 100, 87
2026/06/21 15:55:27.996, 2857, 13801, 64, 392.27, 27150, 100, 88
2026/06/21 15:55:31.021, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:55:34.045, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:55:37.069, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 15:55:40.094, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:55:43.125, 2857, 13801, 64, 391.43, 27150, 100, 88
2026/06/21 15:55:46.150, 2857, 13801, 64, 391.41, 27150, 100, 88
2026/06/21 15:55:49.174, 2857, 13801, 64, 391.10, 27150, 100, 88
2026/06/21 15:55:52.199, 2857, 13801, 64, 392.00, 27150, 100, 88
2026/06/21 15:55:55.226, 2857, 13801, 64, 392.30, 27150, 100, 88
2026/06/21 15:55:58.250, 2857, 13801, 64, 392.07, 27150, 100, 87
2026/06/21 15:56:01.275, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 15:56:04.300, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:56:07.325, 2857, 13801, 64, 391.14, 27150, 100, 88
2026/06/21 15:56:10.351, 2857, 13801, 64, 390.37, 27150, 100, 87
2026/06/21 15:56:13.376, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:56:16.402, 2857, 13801, 64, 391.18, 27150, 100, 88
2026/06/21 15:56:19.428, 2857, 13801, 64, 391.18, 27150, 100, 88
2026/06/21 15:56:22.453, 2857, 13801, 64, 391.11, 27150, 100, 88
2026/06/21 15:56:25.478, 2857, 13801, 64, 391.16, 27150, 100, 88
2026/06/21 15:56:28.504, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 15:56:31.528, 2857, 13801, 64, 391.23, 27150, 100, 88
2026/06/21 15:56:34.553, 2857, 13801, 64, 391.97, 27150, 100, 88
2026/06/21 15:56:37.577, 2857, 13801, 64, 391.19, 27150, 100, 88
2026/06/21 15:56:40.602, 2857, 13801, 64, 391.08, 27150, 100, 87
2026/06/21 15:56:43.628, 2857, 13801, 64, 390.90, 27150, 100, 88
2026/06/21 15:56:46.653, 2857, 13801, 64, 391.09, 27150, 100, 88
2026/06/21 15:56:49.678, 2857, 13801, 64, 391.33, 27150, 100, 88
2026/06/21 15:56:52.703, 2857, 13801, 64, 391.72, 27150, 100, 87
2026/06/21 15:56:55.728, 2857, 13801, 64, 392.54, 27150, 100, 88
2026/06/21 15:56:58.753, 2857, 13801, 64, 392.35, 27150, 100, 88
2026/06/21 15:57:01.778, 2857, 13801, 64, 392.21, 27150, 100, 88
2026/06/21 15:57:04.803, 2857, 13801, 64, 391.88, 27150, 100, 88
2026/06/21 15:57:07.827, 2857, 13801, 64, 391.91, 27150, 100, 88
2026/06/21 15:57:10.848, 2857, 13801, 64, 391.17, 27150, 100, 88
2026/06/21 15:57:13.872, 2857, 13801, 64, 391.87, 27150, 100, 88
2026/06/21 15:57:16.897, 2857, 13801, 64, 391.55, 27150, 100, 88
2026/06/21 15:57:19.921, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:57:22.946, 2857, 13801, 64, 392.34, 27150, 100, 88
2026/06/21 15:57:25.973, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:57:28.998, 2857, 13801, 64, 392.29, 27150, 100, 88
2026/06/21 15:57:32.023, 2857, 13801, 64, 392.02, 27150, 100, 88
2026/06/21 15:57:35.049, 2857, 13801, 64, 391.95, 27150, 100, 88
2026/06/21 15:57:38.073, 2857, 13801, 64, 391.90, 27150, 100, 88
2026/06/21 15:57:41.097, 2857, 13801, 64, 392.31, 27150, 100, 88
2026/06/21 15:57:44.122, 2857, 13801, 64, 392.21, 27150, 100, 88
2026/06/21 15:57:47.147, 2857, 13801, 64, 392.11, 27150, 100, 87
2026/06/21 15:57:50.171, 2857, 13801, 64, 392.13, 27150, 100, 88
2026/06/21 15:57:53.197, 2857, 13801, 64, 392.00, 27150, 100, 88
2026/06/21 15:57:56.223, 2857, 13801, 64, 391.62, 27150, 100, 88
2026/06/21 15:57:59.249, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 15:58:02.276, 2857, 13801, 64, 391.44, 27150, 100, 88
2026/06/21 15:58:05.303, 2857, 13801, 64, 392.06, 27150, 100, 88
2026/06/21 15:58:08.326, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 15:58:11.347, 2857, 13801, 64, 390.84, 27150, 100, 88
2026/06/21 15:58:14.378, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 15:58:17.403, 2857, 13801, 64, 390.94, 27150, 100, 88
2026/06/21 15:58:20.428, 2857, 13801, 64, 391.31, 27150, 100, 88
2026/06/21 15:58:23.452, 2857, 13801, 64, 391.23, 27150, 100, 88
2026/06/21 15:58:26.478, 2857, 13801, 64, 391.29, 27150, 100, 87
2026/06/21 15:58:29.506, 2857, 13801, 64, 390.94, 27150, 100, 88
2026/06/21 15:58:32.532, 2857, 13801, 64, 391.55, 27150, 100, 87
2026/06/21 15:58:35.557, 2857, 13801, 64, 390.89, 27150, 100, 88
2026/06/21 15:58:38.583, 2857, 13801, 64, 391.34, 27150, 100, 88
2026/06/21 15:58:41.607, 2857, 13801, 64, 391.65, 27150, 100, 87
2026/06/21 15:58:44.633, 2857, 13801, 64, 391.68, 27150, 100, 88
2026/06/21 15:58:47.659, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 15:58:50.684, 2857, 13801, 64, 390.91, 27150, 100, 88
2026/06/21 15:58:53.708, 2857, 13801, 64, 391.93, 27150, 100, 87
2026/06/21 15:58:56.733, 2857, 13801, 64, 391.06, 27150, 100, 88
2026/06/21 15:58:59.758, 2857, 13801, 64, 391.48, 27150, 100, 88
2026/06/21 15:59:02.783, 2857, 13801, 64, 391.06, 27150, 100, 88
2026/06/21 15:59:05.807, 2857, 13801, 64, 391.22, 27150, 100, 88
2026/06/21 15:59:08.831, 2880, 13801, 60, 376.67, 27150, 100, 34
2026/06/21 15:59:11.851, 2857, 13801, 64, 391.02, 27150, 100, 88
2026/06/21 15:59:14.877, 2857, 13801, 64, 391.00, 27150, 100, 88
2026/06/21 15:59:17.902, 2857, 13801, 64, 391.66, 27150, 100, 88
2026/06/21 15:59:20.927, 2857, 13801, 64, 391.01, 27150, 100, 88
2026/06/21 15:59:23.950, 2857, 13801, 64, 391.49, 27150, 100, 88
2026/06/21 15:59:26.974, 2857, 13801, 64, 390.78, 27150, 100, 88
2026/06/21 15:59:29.999, 2857, 13801, 64, 391.01, 27150, 100, 88
2026/06/21 15:59:33.024, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 15:59:36.049, 2857, 13801, 64, 391.58, 27150, 100, 88
2026/06/21 15:59:39.074, 2857, 13801, 64, 391.18, 27150, 100, 88
2026/06/21 15:59:42.099, 2857, 13801, 64, 391.82, 27150, 100, 88
2026/06/21 15:59:45.124, 2857, 13801, 64, 390.45, 27150, 100, 88
2026/06/21 15:59:48.150, 2857, 13801, 64, 391.51, 27150, 100, 87
2026/06/21 15:59:51.174, 2857, 13801, 64, 391.35, 27150, 100, 88
2026/06/21 15:59:54.199, 2857, 13801, 64, 391.25, 27150, 100, 88
2026/06/21 15:59:57.224, 2857, 13801, 64, 391.97, 27150, 100, 88
2026/06/21 16:00:00.249, 2857, 13801, 64, 391.49, 27150, 100, 87
2026/06/21 16:00:03.274, 2857, 13801, 64, 391.20, 27150, 100, 88
2026/06/21 16:00:06.298, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 16:00:09.324, 2887, 13801, 59, 354.60, 27150, 100, 0
2026/06/21 16:00:12.350, 2857, 13801, 64, 391.41, 27150, 100, 88
2026/06/21 16:00:15.375, 2857, 13801, 64, 391.45, 27150, 100, 88
2026/06/21 16:00:18.400, 2857, 13801, 64, 391.03, 27150, 100, 88
2026/06/21 16:00:21.425, 2857, 13801, 64, 391.28, 27150, 100, 88
2026/06/21 16:00:24.453, 2857, 13801, 64, 391.76, 27150, 100, 88
2026/06/21 16:00:27.478, 2857, 13801, 64, 391.47, 27150, 100, 87
2026/06/21 16:00:30.503, 2857, 13801, 64, 391.74, 27150, 100, 88
2026/06/21 16:00:33.527, 2857, 13801, 64, 391.54, 27150, 100, 88
2026/06/21 16:00:36.553, 2857, 13801, 64, 390.82, 27150, 100, 87
2026/06/21 16:00:39.578, 2857, 13801, 64, 390.95, 27150, 100, 88
2026/06/21 16:00:42.602, 2857, 13801, 64, 391.60, 27150, 100, 88
2026/06/21 16:00:45.628, 2857, 13801, 64, 391.63, 27150, 100, 88
2026/06/21 16:00:48.652, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 16:00:51.676, 2857, 13801, 64, 391.40, 27150, 100, 88
2026/06/21 16:00:54.701, 2857, 13801, 64, 391.13, 27150, 100, 88
2026/06/21 16:00:57.725, 2857, 13801, 64, 391.36, 27150, 100, 88
2026/06/21 16:01:00.750, 2857, 13801, 64, 391.69, 27150, 100, 88
2026/06/21 16:01:03.775, 2857, 13801, 64, 391.39, 27150, 100, 88
2026/06/21 16:01:06.800, 2857, 13801, 64, 390.89, 27150, 100, 88
2026/06/21 16:01:09.825, 2880, 13801, 59, 329.98, 27150, 100, 0
2026/06/21 16:01:12.851, 2857, 13801, 64, 391.77, 27150, 100, 88
2026/06/21 16:01:15.876, 2857, 13801, 64, 392.49, 27150, 100, 88
2026/06/21 16:01:18.901, 2857, 13801, 64, 391.85, 27150, 100, 88
2026/06/21 16:01:21.926, 2857, 13801, 64, 392.41, 27150, 100, 87
2026/06/21 16:01:24.952, 2857, 13801, 64, 392.01, 27150, 100, 88
2026/06/21 16:01:27.977, 2857, 13801, 64, 392.03, 27150, 100, 88
2026/06/21 16:01:31.002, 2857, 13801, 64, 392.09, 27150, 100, 88
2026/06/21 16:01:34.026, 2857, 13801, 64, 392.22, 27150, 100, 88
2026/06/21 16:01:37.052, 2857, 13801, 64, 391.56, 27150, 100, 88
2026/06/21 16:01:40.077, 2857, 13801, 64, 392.15, 27150, 100, 88
2026/06/21 16:01:43.103, 2857, 13801, 64, 391.98, 27150, 100, 87
2026/06/21 16:01:46.128, 2857, 13801, 64, 391.58, 27150, 100, 88


==> anc/results/raw/rtx5090_topology_20260621T142928Z/device_info.json <==
{
  "device_index": 0,
  "name": "NVIDIA GeForce RTX 5090",
  "uuid_hex": "fb072a137a8978337b2c68363c1840fe",
  "compute_capability": "12.0",
  "driver_version_encoded": 13000,
  "runtime_version_encoded": 13000,
  "multiprocessor_count": 170,
  "warp_size": 32,
  "global_memory_bytes": 33668988928,
  "l2_cache_bytes": 100663296,
  "persisting_l2_max_bytes": 62914560,
  "persisting_l2_current_limit_bytes": 18874368,
  "access_policy_max_window_bytes": 134217728,
  "memory_bus_width_bits": 512,
  "memory_clock_khz": 14001000,
  "core_clock_khz": 2407000,
  "max_threads_per_block": 1024,
  "max_threads_per_sm": 1536,
  "shared_memory_per_block_bytes": 49152,
  "shared_memory_per_sm_bytes": 102400,
  "registers_per_block": 65536,
  "registers_per_sm": 65536,
  "async_engine_count": 2,
  "pci_bus_id": 3,
  "pci_device_id": 0,
  "ecc_enabled": false,
  "concurrent_kernels": true,
  "managed_memory": true,
  "concurrent_managed_access": true
}


==> anc/results/raw/rtx5090_topology_20260621T142928Z/manifest.json <==
{
  "completed_utc": "20260621T143312Z",
  "config": {
    "campaign": "rtx5090_topology",
    "description": "Per-SM L2 access-latency topology of one NVIDIA RTX 5090 (Blackwell GB202), same probe as the L40 study, for cross-architecture comparison.",
    "runs": [
      {
        "arena_mib": 16,
        "measured": 8192,
        "mode": "single",
        "name": "slice_sweep",
        "offset_count": 256,
        "offset_start_bytes": 0,
        "offset_step_bytes": 128,
        "reps": 4,
        "seed": 1,
        "warm": 2000
      },
      {
        "footprint_mib": 2,
        "line_bytes": 128,
        "measured": 8192,
        "mode": "chain",
        "name": "chain_uniform",
        "reps": 16,
        "seed": 11,
        "warm": 4000
      }
    ]
  },
  "config_path": "config/topology_5090.json",
  "device": 0,
  "outputs": {
    "device_info.json": "b73056fe1c973d59a8291e8e5a4e417f4df3d564746a0f6ce00e87673d1066b6",
    "topology_chain_uniform.csv": "8f873287eb87618b112ce37d002302f489d1d81d756264a1f4b359c0705bfd52",
    "topology_slice_sweep.csv": "85d0bfb3ed98c21004db8b2df58d873ea07b43cd12fb4e2fd8f14f9edc95e336"
  },
  "platform": "Linux-6.8.0-90-generic-x86_64-with-glibc2.39",
  "python": "3.12.3 (main, Mar 23 2026, 19:04:32) [GCC 13.3.0]",
  "run_id": "rtx5090_topology_20260621T142928Z",
  "runs": [
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "single",
        "16",
        "0",
        "128",
        "256",
        "2000",
        "8192",
        "4",
        "1",
        "0"
      ],
      "config": {
        "arena_mib": 16,
        "measured": 8192,
        "mode": "single",
        "name": "slice_sweep",
        "offset_count": 256,
        "offset_start_bytes": 0,
        "offset_step_bytes": 128,
        "reps": 4,
        "seed": 1,
        "warm": 2000
      },
      "name": "slice_sweep",
      "stderr": "num_sm=170 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 14:33:08.076, P1, 2887, 14001, 43, 112.60, 100\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 14:29:31.061, P8, 2400, 14001, 40, 26.31, 1\n"
      }
    },
    {
      "command": [
        "/workspace/l40-l2-topology/build/l2_topology",
        "chain",
        "2",
        "128",
        "4000",
        "8192",
        "16",
        "11",
        "0"
      ],
      "config": {
        "footprint_mib": 2,
        "line_bytes": 128,
        "measured": 8192,
        "mode": "chain",
        "name": "chain_uniform",
        "reps": 16,
        "seed": 11,
        "warm": 4000
      },
      "name": "chain_uniform",
      "stderr": "num_sm=170 dyn_shared=52224 blocks_per_sm=1\n",
      "telemetry_after": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 14:33:12.411, P1, 2902, 14001, 43, 112.95, 97\n"
      },
      "telemetry_before": {
        "command": [
          "nvidia-smi",
          "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,power.draw,utilization.gpu",
          "--format=csv,noheader,nounits"
        ],
        "returncode": 0,
        "stderr": "",
        "stdout": "2026/06/21 14:33:08.100, P1, 2887, 14001, 43, 112.60, 100\n"
      }
    }
  ],
  "schema_version": 1,
  "source_sha256": {
    "Makefile": "f22f502c4161a194c0b2783a7d3da875324256e3f7e8526754eb7ced3fb5048b",
    "config/topology_5090.json": "503922fd4bac527355fd3a940398e20ff5f4f5b7012f181cd4214f63d8f58916",
    "scripts/run_topology.py": "194a26895478a95bed383ecb1453ce45bba3b4993f98ac76ee51154f1fa003f0",
    "src/device_info.cu": "8564faddbb7381dcf26d6b238c6ede858520ea7bc3de768b12fb7f6ee0c833ae",
    "src/l2_latency.cu": "6e22768608838931acd17cc8674d164a9de8d96726869cb804f73485e1574100",
    "src/l2_retention.cu": "3471b3b5f73138ee77aef3e8934694fb48605822659df3e152d0e479b1b2901c",
    "src/l2_topology.cu": "5d06bf2bd350bf5f408e38532324d6c821ef38d05567de08e96ae74bd6c16620",
    "src/memory_saturation.cu": "67a1442d19ce905f4e4dae1881793625267a54a4a56adbd76d82dfd2c4a6846b"
  },
  "started_utc": "20260621T142928Z",
  "system_commands": {
    "lscpu_json": {
      "command": [
        "lscpu",
        "-J"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "{\n   \"lscpu\": [\n      {\n         \"field\": \"Architecture:\",\n         \"data\": \"x86_64\"\n      },{\n         \"field\": \"CPU op-mode(s):\",\n         \"data\": \"32-bit, 64-bit\"\n      },{\n         \"field\": \"Address sizes:\",\n         \"data\": \"48 bits physical, 48 bits virtual\"\n      },{\n         \"field\": \"Byte Order:\",\n         \"data\": \"Little Endian\"\n      },{\n         \"field\": \"CPU(s):\",\n         \"data\": \"32\"\n      },{\n         \"field\": \"On-line CPU(s) list:\",\n         \"data\": \"0-31\"\n      },{\n         \"field\": \"Vendor ID:\",\n         \"data\": \"AuthenticAMD\"\n      },{\n         \"field\": \"Model name:\",\n         \"data\": \"AMD Ryzen 9 7950X 16-Core Processor\"\n      },{\n         \"field\": \"CPU family:\",\n         \"data\": \"25\"\n      },{\n         \"field\": \"Model:\",\n         \"data\": \"97\"\n      },{\n         \"field\": \"Thread(s) per core:\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"Core(s) per socket:\",\n         \"data\": \"16\"\n      },{\n         \"field\": \"Socket(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"Stepping:\",\n         \"data\": \"2\"\n      },{\n         \"field\": \"CPU(s) scaling MHz:\",\n         \"data\": \"33%\"\n      },{\n         \"field\": \"CPU max MHz:\",\n         \"data\": \"5881.0000\"\n      },{\n         \"field\": \"CPU min MHz:\",\n         \"data\": \"545.0000\"\n      },{\n         \"field\": \"BogoMIPS:\",\n         \"data\": \"8982.70\"\n      },{\n         \"field\": \"Flags:\",\n         \"data\": \"fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good amd_lbr_v2 nopl nonstop_tsc cpuid extd_apicid aperfmperf rapl pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate ssbd mba perfmon_v2 ibrs ibpb stibp ibrs_enhanced vmmcall fsgsbase bmi1 avx2 smep bmi2 erms invpcid cqm rdt_a avx512f avx512dq rdseed adx smap avx512ifma clflushopt clwb avx512cd sha_ni avx512bw avx512vl xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local user_shstk avx512_bf16 clzero irperf xsaveerptr rdpru wbnoinvd cppc amd_ibpb_ret arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic vgif x2avic v_spec_ctrl vnmi avx512vbmi umip pku ospke avx512_vbmi2 gfni vaes vpclmulqdq avx512_vnni avx512_bitalg avx512_vpopcntdq rdpid overflow_recov succor smca fsrm flush_l1d ibpb_exit_to_user\"\n      },{\n         \"field\": \"Virtualization:\",\n         \"data\": \"AMD-V\"\n      },{\n         \"field\": \"L1d cache:\",\n         \"data\": \"512 KiB (16 instances)\"\n      },{\n         \"field\": \"L1i cache:\",\n         \"data\": \"512 KiB (16 instances)\"\n      },{\n         \"field\": \"L2 cache:\",\n         \"data\": \"16 MiB (16 instances)\"\n      },{\n         \"field\": \"L3 cache:\",\n         \"data\": \"64 MiB (2 instances)\"\n      },{\n         \"field\": \"NUMA node(s):\",\n         \"data\": \"1\"\n      },{\n         \"field\": \"NUMA node0 CPU(s):\",\n         \"data\": \"0-31\"\n      },{\n         \"field\": \"Vulnerability Gather data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Itlb multihit:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability L1tf:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Meltdown:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Mmio stale data:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Reg file data sampling:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Retbleed:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Spec rstack overflow:\",\n         \"data\": \"Mitigation; Safe RET\"\n      },{\n         \"field\": \"Vulnerability Spec store bypass:\",\n         \"data\": \"Mitigation; Speculative Store Bypass disabled via prctl\"\n      },{\n         \"field\": \"Vulnerability Spectre v1:\",\n         \"data\": \"Mitigation; usercopy/swapgs barriers and __user pointer sanitization\"\n      },{\n         \"field\": \"Vulnerability Spectre v2:\",\n         \"data\": \"Mitigation; Enhanced / Automatic IBRS; IBPB conditional; STIBP always-on; RSB filling; PBRSB-eIBRS Not affected; BHI Not affected\"\n      },{\n         \"field\": \"Vulnerability Srbds:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Tsx async abort:\",\n         \"data\": \"Not affected\"\n      },{\n         \"field\": \"Vulnerability Vmscape:\",\n         \"data\": \"Mitigation; IBPB before exit to userspace\"\n      }\n   ]\n}\n"
    },
    "nvcc_version": {
      "command": [
        "nvcc",
        "--version"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "nvcc: NVIDIA (R) Cuda compiler driver\nCopyright (c) 2005-2025 NVIDIA Corporation\nBuilt on Wed_Aug_20_01:58:59_PM_PDT_2025\nCuda compilation tools, release 13.0, V13.0.88\nBuild cuda_13.0.r13.0/compiler.36424714_0\n"
    },
    "nvidia_smi": {
      "command": [
        "nvidia-smi",
        "-q"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\n==============NVSMI LOG==============\n\nTimestamp                                 : Sun Jun 21 14:29:30 2026\nDriver Version                            : 580.95.05\nCUDA Version                              : 13.0\n\nAttached GPUs                             : 1\nGPU 00000000:03:00.0\n    Product Name                          : NVIDIA GeForce RTX 5090\n    Product Brand                         : GeForce\n    Product Architecture                  : Blackwell\n    Display Mode                          : Requested functionality has been deprecated\n    Display Attached                      : No\n    Display Active                        : Disabled\n    Persistence Mode                      : Enabled\n    Addressing Mode                       : HMM\n    MIG Mode\n        Current                           : N/A\n        Pending                           : N/A\n    Accounting Mode                       : Disabled\n    Accounting Mode Buffer Size           : 4000\n    Driver Model\n        Current                           : N/A\n        Pending                           : N/A\n    Serial Number                         : 0\n    GPU UUID                              : GPU-fb072a13-7a89-7833-7b2c-68363c1840fe\n    GPU PDI                               : 0xbc23c9bba148ecae\n    Minor Number                          : 1\n    VBIOS Version                         : 98.02.2E.80.10\n    MultiGPU Board                        : No\n    Board ID                              : 0x300\n    Board Part Number                     : N/A\n    GPU Part Number                       : 2B85-300-A1\n    FRU Part Number                       : N/A\n    Platform Info\n        Chassis Serial Number             : \n        Slot Number                       : 0\n        Tray Index                        : 0\n        Host ID                           : 1\n        Peer Type                         : Direct Connected\n        Module Id                         : 1\n        GPU Fabric GUID                   : 0x0000000000000000\n    Inforom Version\n        Image Version                     : G005.0000.98.01\n        OEM Object                        : 2.1\n        ECC Object                        : N/A\n        Power Management Object           : N/A\n    Inforom BBX Object Flush\n        Latest Timestamp                  : N/A\n        Latest Duration                   : N/A\n    GPU Operation Mode\n        Current                           : N/A\n        Pending                           : N/A\n    GPU C2C Mode                          : Disabled\n    GPU Virtualization Mode\n        Virtualization Mode               : None\n        Host VGPU Mode                    : N/A\n        vGPU Heterogeneous Mode           : N/A\n    GPU Recovery Action                   : None\n    GSP Firmware Version                  : 580.95.05\n    IBMNPU\n        Relaxed Ordering Mode             : N/A\n    PCI\n        Bus                               : 0x03\n        Device                            : 0x00\n        Domain                            : 0x0000\n        Base Classcode                    : 0x3\n        Sub Classcode                     : 0x0\n        Device Id                         : 0x2B8510DE\n        Bus Id                            : 00000000:03:00.0\n        Sub System Id                     : 0xF3181569\n        GPU Link Info\n            PCIe Generation\n                Max                       : 5\n                Current                   : 5\n                Device Current            : 5\n                Device Max                : 5\n                Host Max                  : 5\n            Link Width\n                Max                       : 16x\n                Current                   : 8x\n        Bridge Chip\n            Type                          : N/A\n            Firmware                      : N/A\n        Replays Since Reset               : 0\n        Replay Number Rollovers           : 0\n        Tx Throughput                     : 589 KB/s\n        Rx Throughput                     : 463 KB/s\n        Atomic Caps Outbound              : N/A\n        Atomic Caps Inbound               : FETCHADD_32 FETCHADD_64 SWAP_32 SWAP_64 CAS_32 CAS_64 \n    Fan Speed                             : 0 %\n    Performance State                     : P8\n    Clocks Event Reasons\n        Idle                              : Not Active\n        Applications Clocks Setting       : Not Active\n        SW Power Cap                      : Active\n        HW Slowdown                       : Not Active\n            HW Thermal Slowdown           : Not Active\n            HW Power Brake Slowdown       : Not Active\n        Sync Boost                        : Not Active\n        SW Thermal Slowdown               : Not Active\n        Display Clock Setting             : Not Active\n    Clocks Event Reasons Counters\n        SW Power Capping                  : 1267617008940 us\n        Sync Boost                        : 0 us\n        SW Thermal Slowdown               : 0 us\n        HW Thermal Slowdown               : 0 us\n        HW Power Braking                  : 0 us\n    Sparse Operation Mode                 : N/A\n    FB Memory Usage\n        Total                             : 32607 MiB\n        Reserved                          : 498 MiB\n        Used                              : 1 MiB\n        Free                              : 32109 MiB\n    BAR1 Memory Usage\n        Total                             : 32768 MiB\n        Used                              : 2 MiB\n        Free                              : 32766 MiB\n    Conf Compute Protected Memory Usage\n        Total                             : 0 MiB\n        Used                              : 0 MiB\n        Free                              : 0 MiB\n    Compute Mode                          : Default\n    Utilization\n        GPU                               : 0 %\n        Memory                            : 0 %\n        Encoder                           : 0 %\n        Decoder                           : 0 %\n        JPEG                              : 0 %\n        OFA                               : 0 %\n    Encoder Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    FBC Stats\n        Active Sessions                   : 0\n        Average FPS                       : 0\n        Average Latency                   : 0\n    DRAM Encryption Mode\n        Current                           : Disabled\n        Pending                           : Disabled\n    ECC Mode\n        Current                           : N/A\n        Pending                           : N/A\n    ECC Errors\n        Volatile\n            SRAM Correctable              : N/A\n            SRAM Uncorrectable Parity     : N/A\n            SRAM Uncorrectable SEC-DED    : N/A\n            DRAM Correctable              : N/A\n            DRAM Uncorrectable            : N/A\n        Aggregate\n            SRAM Correctable              : N/A\n            SRAM Uncorrectable Parity     : N/A\n            SRAM Uncorrectable SEC-DED    : N/A\n            DRAM Correctable              : N/A\n            DRAM Uncorrectable            : N/A\n            SRAM Threshold Exceeded       : N/A\n        Aggregate Uncorrectable SRAM Sources\n            SRAM L2                       : N/A\n            SRAM SM                       : N/A\n            SRAM Microcontroller          : N/A\n            SRAM PCIE                     : N/A\n            SRAM Other                    : N/A\n        Channel Repair Pending            : No\n        TPC Repair Pending                : No\n    Retired Pages\n        Single Bit ECC                    : N/A\n        Double Bit ECC                    : N/A\n        Pending Page Blacklist            : N/A\n    Remapped Rows                         : N/A\n    Temperature\n        GPU Current Temp                  : 39 C\n        GPU T.Limit Temp                  : 50 C\n        GPU Shutdown T.Limit Temp         : -5 C\n        GPU Slowdown T.Limit Temp         : -2 C\n        GPU Max Operating T.Limit Temp    : 0 C\n        GPU Target Temperature            : N/A\n        Memory Current Temp               : N/A\n        Memory Max Operating T.Limit Temp : N/A\n    GPU Power Readings\n        Average Power Draw                : 26.31 W\n        Instantaneous Power Draw          : 26.18 W\n        Current Power Limit               : 575.00 W\n        Requested Power Limit             : 575.00 W\n        Default Power Limit               : 575.00 W\n        Min Power Limit                   : 400.00 W\n        Max Power Limit                   : 575.00 W\n    GPU Memory Power Readings \n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n    Module Power Readings\n        Average Power Draw                : N/A\n        Instantaneous Power Draw          : N/A\n        Current Power Limit               : N/A\n        Requested Power Limit             : N/A\n        Default Power Limit               : N/A\n        Min Power Limit                   : N/A\n        Max Power Limit                   : N/A\n    Power Smoothing                       : N/A\n    Workload Power Profiles\n        Requested Profiles                : N/A\n        Enforced Profiles                 : N/A\n    Clocks\n        Graphics                          : 1237 MHz\n        SM                                : 1237 MHz\n        Memory                            : 14001 MHz\n        Video                             : 1297 MHz\n    Applications Clocks\n        Graphics                          : N/A\n        Memory                            : N/A\n    Default Applications Clocks\n        Graphics                          : N/A\n        Memory                            : N/A\n    Deferred Clocks\n        Memory                            : N/A\n    Max Clocks\n        Graphics                          : 3090 MHz\n        SM                                : 3090 MHz\n        Memory                            : 14001 MHz\n        Video                             : 3090 MHz\n    Max Customer Boost Clocks\n        Graphics                          : N/A\n    Clock Policy\n        Auto Boost                        : N/A\n        Auto Boost Default                : N/A\n    Fabric\n        State                             : N/A\n        Status                            : N/A\n        CliqueId                          : N/A\n        ClusterUUID                       : N/A\n        Health\n            Summary                       : N/A\n            Bandwidth                     : N/A\n            Route Recovery in progress    : N/A\n            Route Unhealthy               : N/A\n            Access Timeout Recovery       : N/A\n            Incorrect Configuration       : N/A\n    Processes                             : None\n    Capabilities\n        EGM                               : disabled\n\n"
    },
    "nvidia_topology": {
      "command": [
        "nvidia-smi",
        "topo",
        "-m"
      ],
      "returncode": 0,
      "stderr": "",
      "stdout": "\t\u001b[4mGPU0\tCPU Affinity\tNUMA Affinity\tGPU NUMA ID\u001b[0m\nGPU0\t X \t0-31\t0\t\tN/A\n\nLegend:\n\n  X    = Self\n  SYS  = Connection traversing PCIe as well as the SMP interconnect between NUMA nodes (e.g., QPI/UPI)\n  NODE = Connection traversing PCIe as well as the interconnect between PCIe Host Bridges within a NUMA node\n  PHB  = Connection traversing PCIe as well as a PCIe Host Bridge (typically the CPU)\n  PXB  = Connection traversing multiple PCIe bridges (without traversing the PCIe Host Bridge)\n  PIX  = Connection traversing at most a single PCIe bridge\n  NV#  = Connection traversing a bonded set of # NVLinks\n"
    }
  },
  "uname": [
    "Linux",
    "4fe250a3dacd",
    "6.8.0-90-generic",
    "#91~22.04.1-Ubuntu SMP PREEMPT_DYNAMIC Thu Nov 20 15:20:45 UTC 2",
    "x86_64",
    "x86_64"
  ]
}


==> anc/results/raw/rtx5090_topology_20260621T142928Z/topology_chain_uniform.csv <==
mode,probe_id,probe_bytes,rep,block,smid,turn,measured,elapsed_cycles,cycles_per_access,core_clock_khz
chain,0,2097152,0,0,0,62,8192,3039514,371.034423828,2407000
chain,0,2097152,0,1,1,114,8192,3047992,372.069335938,2407000
chain,0,2097152,0,2,22,73,8192,2990586,365.061767578,2407000
chain,0,2097152,0,3,23,124,8192,2990551,365.057495117,2407000
chain,0,2097152,0,4,44,20,8192,2908789,355.076782227,2407000
chain,0,2097152,0,5,45,94,8192,2900190,354.027099609,2407000
chain,0,2097152,0,6,66,10,8192,2802285,342.075805664,2407000
chain,0,2097152,0,7,67,40,8192,2802217,342.067504883,2407000
chain,0,2097152,0,8,88,84,8192,2941513,359.071411133,2407000
chain,0,2097152,0,9,89,134,8192,2949222,360.012451172,2407000
chain,0,2097152,0,10,110,29,8192,2850588,347.972167969,2407000
chain,0,2097152,0,11,111,104,8192,2851273,348.055786133,2407000
chain,0,2097152,0,12,132,15,8192,2769700,338.098144531,2407000
chain,0,2097152,0,13,133,51,8192,2777651,339.068725586,2407000
chain,0,2097152,0,14,2,86,8192,3142064,383.552734375,2407000
chain,0,2097152,0,15,3,136,8192,3150238,384.550537109,2407000
chain,0,2097152,0,16,24,96,8192,3092528,377.505859375,2407000
chain,0,2097152,0,17,25,145,8192,3092211,377.467163086,2407000
chain,0,2097152,0,18,46,42,8192,3010213,367.457641602,2407000
chain,0,2097152,0,19,47,116,8192,3002235,366.483764648,2407000
chain,0,2097152,0,20,68,22,8192,2903753,354.462036133,2407000
chain,0,2097152,0,21,69,64,8192,2904223,354.51940918,2407000
chain,0,2097152,0,22,90,106,8192,3043283,371.494506836,2407000
chain,0,2097152,0,23,91,154,8192,3052403,372.607788086,2407000
chain,0,2097152,0,24,112,53,8192,2953331,360.514038086,2407000
chain,0,2097152,0,25,113,126,8192,2953140,360.490722656,2407000
chain,0,2097152,0,26,134,31,8192,2871651,350.543334961,2407000
chain,0,2097152,0,27,135,75,8192,2879539,351.506225586,2407000
chain,0,2097152,0,28,4,100,8192,3139517,383.241821289,2407000
chain,0,2097152,0,29,5,149,8192,3148104,384.290039062,2407000
chain,0,2097152,0,30,26,110,8192,3090339,377.238647461,2407000
chain,0,2097152,0,31,27,156,8192,3090706,377.283447266,2407000
chain,0,2097152,0,32,48,58,8192,3008389,367.234985352,2407000
chain,0,2097152,0,33,49,130,8192,3000511,366.27331543,2407000
chain,0,2097152,0,34,70,36,8192,2902359,354.291870117,2407000
chain,0,2097152,0,35,71,80,8192,2902057,354.255004883,2407000
chain,0,2097152,0,36,92,120,8192,3041286,371.250732422,2407000
chain,0,2097152,0,37,93,162,8192,3049843,372.295288086,2407000
chain,0,2097152,0,38,114,69,8192,2950827,360.208374023,2407000
chain,0,2097152,0,39,115,140,8192,2951041,360.23449707,2407000
chain,0,2097152,0,40,136,47,8192,2869884,350.327636719,2407000
chain,0,2097152,0,41,137,90,8192,2877348,351.238769531,2407000
chain,0,2097152,0,42,6,85,8192,3084840,376.567382812,2407000
chain,0,2097152,0,43,7,144,8192,3076607,375.56237793,2407000
chain,0,2097152,0,44,28,105,8192,2986527,364.56628418,2407000
chain,0,2097152,0,45,29,160,8192,2986745,364.592895508,2407000
chain,0,2097152,0,46,50,41,8192,2905421,354.665649414,2407000
chain,0,2097152,0,47,51,125,8192,2896273,353.548950195,2407000
chain,0,2097152,0,48,72,21,8192,2798180,341.574707031,2407000
chain,0,2097152,0,49,73,63,8192,2798193,341.576293945,2407000
chain,0,2097152,0,50,94,95,8192,3035700,370.568847656,2407000
chain,0,2097152,0,51,95,153,8192,3044460,371.638183594,2407000
chain,0,2097152,0,52,116,115,8192,2937037,358.525024414,2407000
chain,0,2097152,0,53,117,165,8192,2945887,359.60534668,2407000
chain,0,2097152,0,54,138,52,8192,2847386,347.581298828,2407000
chain,0,2097152,0,55,139,135,8192,2847360,347.578125,2407000
chain,0,2097152,0,56,154,30,8192,2765632,337.6015625,2407000
chain,0,2097152,0,57,155,74,8192,2773511,338.563354492,2407000
chain,0,2097152,0,58,8,55,8192,2980944,363.884765625,2407000
chain,0,2097152,0,59,9,118,8192,2972553,362.860473633,2407000
chain,0,2097152,0,60,30,77,8192,2882973,351.925415039,2407000
chain,0,2097152,0,61,31,138,8192,2882525,351.870727539,2407000
chain,0,2097152,0,62,52,16,8192,2800803,341.894897461,2407000
chain,0,2097152,0,63,53,98,8192,2792663,340.901245117,2407000
chain,0,2097152,0,64,74,7,8192,2693917,328.847290039,2407000
chain,0,2097152,0,65,75,33,8192,2694110,328.870849609,2407000
chain,0,2097152,0,66,96,66,8192,2931672,357.870117188,2407000
chain,0,2097152,0,67,97,128,8192,2939655,358.844604492,2407000
chain,0,2097152,0,68,118,88,8192,2833394,345.873291016,2407000
chain,0,2097152,0,69,119,147,8192,2841666,346.883056641,2407000
chain,0,2097152,0,70,140,24,8192,2743867,334.944702148,2407000
chain,0,2097152,0,71,141,108,8192,2743945,334.954223633,2407000
chain,0,2097152,0,72,156,11,8192,2661331,324.869506836,2407000
chain,0,2097152,0,73,157,44,8192,2670454,325.983154297,2407000
chain,0,2097152,0,74,10,57,8192,2984475,364.315795898,2407000
chain,0,2097152,0,75,11,119,8192,2976257,363.31262207,2407000
chain,0,2097152,0,76,32,79,8192,2885802,352.270751953,2407000
chain,0,2097152,0,77,33,139,8192,2885855,352.27722168,2407000
chain,0,2097152,0,78,54,18,8192,2803876,342.270019531,2407000
chain,0,2097152,0,79,55,99,8192,2795906,341.297119141,2407000
chain,0,2097152,0,80,76,9,8192,2697635,329.301147461,2407000
chain,0,2097152,0,81,77,35,8192,2697717,329.311157227,2407000
chain,0,2097152,0,82,98,68,8192,2934948,358.270019531,2407000
chain,0,2097152,0,83,99,129,8192,2943144,359.270507812,2407000
chain,0,2097152,0,84,120,89,8192,2837065,346.321411133,2407000
chain,0,2097152,0,85,121,148,8192,2844624,347.244140625,2407000
chain,0,2097152,0,86,142,26,8192,2746203,335.229858398,2407000
chain,0,2097152,0,87,143,109,8192,2746581,335.276000977,2407000
chain,0,2097152,0,88,158,13,8192,2665579,325.388061523,2407000
chain,0,2097152,0,89,159,46,8192,2673343,326.33581543,2407000
chain,0,2097152,0,90,12,87,8192,3088655,377.033081055,2407000
chain,0,2097152,0,91,13,146,8192,3079822,375.954833984,2407000
chain,0,2097152,0,92,34,107,8192,2990114,365.004150391,2407000
chain,0,2097152,0,93,35,161,8192,2989752,364.959960938,2407000
chain,0,2097152,0,94,56,43,8192,2908316,355.019042969,2407000
chain,0,2097152,0,95,57,127,8192,2899873,353.98840332,2407000
chain,0,2097152,0,96,78,23,8192,2801759,342.01159668,2407000
chain,0,2097152,0,97,79,65,8192,2802265,342.073364258,2407000
chain,0,2097152,0,98,100,97,8192,3039744,371.0625,2407000
chain,0,2097152,0,99,101,155,8192,3047736,372.038085938,2407000
chain,0,2097152,0,100,122,117,8192,2941278,359.042724609,2407000
chain,0,2097152,0,101,123,166,8192,2948711,359.950073242,2407000
chain,0,2097152,0,102,144,54,8192,2851650,348.101806641,2407000
chain,0,2097152,0,103,145,137,8192,2850446,347.954833984,2407000
chain,0,2097152,0,104,160,32,8192,2768792,337.987304688,2407000
chain,0,2097152,0,105,161,76,8192,2777290,339.024658203,2407000
chain,0,2097152,0,106,14,102,8192,3189020,389.284667969,2407000
chain,0,2097152,0,107,15,158,8192,3180697,388.268676758,2407000
chain,0,2097152,0,108,36,122,8192,3090768,377.291015625,2407000
chain,0,2097152,0,109,37,168,8192,3090431,377.24987793,2407000
chain,0,2097152,0,110,58,60,8192,3009315,367.348022461,2407000
chain,0,2097152,0,111,59,142,8192,3000150,366.229248047,2407000
chain,0,2097152,0,112,80,38,8192,2903539,354.435913086,2407000
chain,0,2097152,0,113,81,82,8192,2902340,354.289550781,2407000
chain,0,2097152,0,114,102,112,8192,3139865,383.284301758,2407000
chain,0,2097152,0,115,103,164,8192,3147858,384.260009766,2407000
chain,0,2097152,0,116,124,132,8192,3041745,371.306762695,2407000
chain,0,2097152,0,117,125,169,8192,3049715,372.279663086,2407000
chain,0,2097152,0,118,146,71,8192,2951379,360.275756836,2407000
chain,0,2097152,0,119,147,151,8192,2951724,360.317871094,2407000
chain,0,2097152,0,120,162,49,8192,2869321,350.258911133,2407000
chain,0,2097152,0,121,163,92,8192,2878058,351.325439453,2407000
chain,0,2097152,0,122,16,91,8192,3185977,388.913208008,2407000
chain,0,2097152,0,123,17,150,8192,3178403,387.988647461,2407000
chain,0,2097152,0,124,38,111,8192,3088082,376.963134766,2407000
chain,0,2097152,0,125,39,163,8192,3087481,376.889770508,2407000
chain,0,2097152,0,126,60,48,8192,3006225,366.970825195,2407000
chain,0,2097152,0,127,61,131,8192,2997678,365.927490234,2407000
chain,0,2097152,0,128,82,27,8192,2899276,353.915527344,2407000
chain,0,2097152,0,129,83,70,8192,2899433,353.934692383,2407000
chain,0,2097152,0,130,104,101,8192,3136704,382.8984375,2407000
chain,0,2097152,0,131,105,157,8192,3145191,383.934448242,2407000
chain,0,2097152,0,132,126,121,8192,3038696,370.934570312,2407000
chain,0,2097152,0,133,127,167,8192,3047225,371.975708008,2407000
chain,0,2097152,0,134,148,59,8192,2948775,359.957885742,2407000
chain,0,2097152,0,135,149,141,8192,2948083,359.873413086,2407000
chain,0,2097152,0,136,164,37,8192,2867009,349.97668457,2407000
chain,0,2097152,0,137,165,81,8192,2875016,350.954101562,2407000
chain,0,2097152,0,138,18,72,8192,3085450,376.641845703,2407000
chain,0,2097152,0,139,19,133,8192,3077575,375.680541992,2407000
chain,0,2097152,0,140,40,93,8192,2986397,364.550415039,2407000
chain,0,2097152,0,141,41,152,8192,2987857,364.728637695,2407000
chain,0,2097152,0,142,62,28,8192,2905267,354.646850586,2407000
chain,0,2097152,0,143,63,113,8192,2897057,353.64465332,2407000
chain,0,2097152,0,144,84,14,8192,2799253,341.705688477,2407000
chain,0,2097152,0,145,85,50,8192,2798955,341.669311523,2407000
chain,0,2097152,0,146,106,83,8192,3036166,370.625732422,2407000
chain,0,2097152,0,147,107,143,8192,3044393,371.630004883,2407000
chain,0,2097152,0,148,128,103,8192,2937830,358.621826172,2407000
chain,0,2097152,0,149,129,159,8192,2946315,359.657592773,2407000
chain,0,2097152,0,150,150,39,8192,2847856,347.638671875,2407000
chain,0,2097152,0,151,151,123,8192,2848108,347.669433594,2407000
chain,0,2097152,0,152,166,19,8192,2765916,337.636230469,2407000
chain,0,2097152,0,153,167,61,8192,2774034,338.627197266,2407000
chain,0,2097152,0,154,20,6,8192,2983537,364.201293945,2407000
chain,0,2097152,0,155,21,45,8192,2975261,363.191040039,2407000
chain,0,2097152,0,156,42,12,8192,2884577,352.12121582,2407000
chain,0,2097152,0,157,43,67,8192,2884846,352.154052734,2407000
chain,0,2097152,0,158,64,2,8192,2803308,342.200683594,2407000
chain,0,2097152,0,159,65,25,8192,2794206,341.089599609,2407000
chain,0,2097152,0,160,86,0,8192,2696192,329.125,2407000
chain,0,2097152,0,161,87,4,8192,2696416,329.15234375,2407000
chain,0,2097152,0,162,108,8,8192,2933612,358.106933594,2407000
chain,0,2097152,0,163,109,56,8192,2942157,359.150024414,2407000
chain,0,2097152,0,164,130,17,8192,2835951,346.185424805,2407000
chain,0,2097152,0,165,131,78,8192,2844517,347.231079102,2407000
chain,0,2097152,0,166,152,3,8192,2745958,335.199951172,2407000
chain,0,2097152,0,167,153,34,8192,2745594,335.155517578,2407000
chain,0,2097152,0,168,168,1,8192,2663395,325.121459961,2407000
chain,0,2097152,0,169,169,5,8192,2672178,326.193603516,2407000
chain,0,2097152,1,0,0,132,8192,3039627,371.048217773,2407000
chain,0,2097152,1,1,1,143,8192,3047925,372.061157227,2407000
chain,0,2097152,1,2,22,110,8192,2990363,365.034545898,2407000
chain,0,2097152,1,3,23,121,8192,2990562,365.058837891,2407000
chain,0,2097152,1,4,44,66,8192,2908202,355.005126953,2407000
chain,0,2097152,1,5,45,77,8192,2900412,354.054199219,2407000
chain,0,2097152,1,6,66,22,8192,2802456,342.096679688,2407000
chain,0,2097152,1,7,67,33,8192,2801838,342.021240234,2407000
chain,0,2097152,1,8,88,88,8192,2941085,359.019165039,2407000
chain,0,2097152,1,9,89,99,8192,2949299,360.021850586,2407000
chain,0,2097152,1,10,110,44,8192,2851029,348.026000977,2407000
chain,0,2097152,1,11,111,55,8192,2851408,348.072265625,2407000
chain,0,2097152,1,12,132,3,8192,2769477,338.070922852,2407000
chain,0,2097152,1,13,133,12,8192,2777461,339.045532227,2407000
chain,0,2097152,1,14,2,140,8192,3142146,383.562744141,2407000
chain,0,2097152,1,15,3,151,8192,3150413,384.571899414,2407000
chain,0,2097152,1,16,24,118,8192,3092808,377.540039062,2407000
chain,0,2097152,1,17,25,129,8192,3093071,377.572143555,2407000
chain,0,2097152,1,18,46,74,8192,3010558,367.499755859,2407000
chain,0,2097152,1,19,47,85,8192,3002626,366.531494141,2407000
chain,0,2097152,1,20,68,30,8192,2904187,354.515014648,2407000
chain,0,2097152,1,21,69,41,8192,2904359,354.536010742,2407000
chain,0,2097152,1,22,90,96,8192,3043222,371.487060547,2407000
chain,0,2097152,1,23,91,107,8192,3051990,372.557373047,2407000
chain,0,2097152,1,24,112,52,8192,2953957,360.590454102,2407000
chain,0,2097152,1,25,113,63,8192,2953751,360.565307617,2407000
chain,0,2097152,1,26,134,10,8192,2871590,350.535888672,2407000
chain,0,2097152,1,27,135,19,8192,2880342,351.604248047,2407000
chain,0,2097152,1,28,4,152,8192,3139412,383.229003906,2407000
chain,0,2097152,1,29,5,160,8192,3147789,384.251586914,2407000
chain,0,2097152,1,30,26,130,8192,3090822,377.297607422,2407000
chain,0,2097152,1,31,27,141,8192,3090750,377.288818359,2407000
chain,0,2097152,1,32,48,86,8192,3008548,367.254394531,2407000
chain,0,2097152,1,33,49,97,8192,2999818,366.188720703,2407000
chain,0,2097152,1,34,70,42,8192,2901828,354.227050781,2407000
chain,0,2097152,1,35,71,53,8192,2902428,354.300292969,2407000
chain,0,2097152,1,36,92,108,8192,3041500,371.276855469,2407000
chain,0,2097152,1,37,93,119,8192,3049589,372.264282227,2407000
chain,0,2097152,1,38,114,64,8192,2951026,360.232666016,2407000
chain,0,2097152,1,39,115,75,8192,2951351,360.272338867,2407000
chain,0,2097152,1,40,136,20,8192,2869448,350.274414062,2407000
chain,0,2097152,1,41,137,31,8192,2877160,351.215820312,2407000
chain,0,2097152,1,42,6,159,8192,3084926,376.577880859,2407000
chain,0,2097152,1,43,7,165,8192,3076927,375.60144043,2407000
chain,0,2097152,1,44,28,117,8192,2986816,364.6015625,2407000
chain,0,2097152,1,45,29,128,8192,2987402,364.673095703,2407000
chain,0,2097152,1,46,50,73,8192,2904570,354.561767578,2407000
chain,0,2097152,1,47,51,84,8192,2896711,353.602416992,2407000
chain,0,2097152,1,48,72,29,8192,2798474,341.610595703,2407000
chain,0,2097152,1,49,73,40,8192,2799397,341.723266602,2407000
chain,0,2097152,1,50,94,139,8192,3035702,370.569091797,2407000
chain,0,2097152,1,51,95,150,8192,3044323,371.621459961,2407000
chain,0,2097152,1,52,116,95,8192,2937483,358.579467773,2407000
chain,0,2097152,1,53,117,106,8192,2945533,359.562133789,2407000
chain,0,2097152,1,54,138,51,8192,2847523,347.598022461,2407000
chain,0,2097152,1,55,139,62,8192,2847376,347.580078125,2407000
chain,0,2097152,1,56,154,9,8192,2765257,337.555786133,2407000
chain,0,2097152,1,57,155,18,8192,2774077,338.632446289,2407000
chain,0,2097152,1,58,8,147,8192,2981162,363.911376953,2407000
chain,0,2097152,1,59,9,156,8192,2972875,362.899780273,2407000
chain,0,2097152,1,60,30,103,8192,2882672,351.888671875,2407000
chain,0,2097152,1,61,31,114,8192,2882800,351.904296875,2407000
chain,0,2097152,1,62,52,59,8192,2800783,341.892456055,2407000
chain,0,2097152,1,63,53,70,8192,2792274,340.853759766,2407000
chain,0,2097152,1,64,74,15,8192,2694697,328.942504883,2407000
chain,0,2097152,1,65,75,26,8192,2694687,328.94128418,2407000
chain,0,2097152,1,66,96,125,8192,2932261,357.942016602,2407000
chain,0,2097152,1,67,97,136,8192,2940198,358.910888672,2407000
chain,0,2097152,1,68,118,81,8192,2833837,345.927368164,2407000
chain,0,2097152,1,69,119,92,8192,2841595,346.874389648,2407000
chain,0,2097152,1,70,140,37,8192,2744298,334.997314453,2407000
chain,0,2097152,1,71,141,48,8192,2743103,334.85144043,2407000
chain,0,2097152,1,72,156,2,8192,2661109,324.842407227,2407000
chain,0,2097152,1,73,157,7,8192,2669908,325.916503906,2407000
chain,0,2097152,1,74,10,146,8192,2984617,364.333129883,2407000
chain,0,2097152,1,75,11,155,8192,2975847,363.262573242,2407000
chain,0,2097152,1,76,32,102,8192,2885857,352.27746582,2407000
chain,0,2097152,1,77,33,113,8192,2886290,352.330322266,2407000
chain,0,2097152,1,78,54,58,8192,2804150,342.303466797,2407000
chain,0,2097152,1,79,55,69,8192,2796174,341.329833984,2407000
chain,0,2097152,1,80,76,14,8192,2697511,329.286010742,2407000
chain,0,2097152,1,81,77,25,8192,2697297,329.259887695,2407000
chain,0,2097152,1,82,98,124,8192,2935180,358.298339844,2407000
chain,0,2097152,1,83,99,135,8192,2943015,359.254760742,2407000
chain,0,2097152,1,84,120,80,8192,2836771,346.285522461,2407000
chain,0,2097152,1,85,121,91,8192,2845116,347.304199219,2407000
chain,0,2097152,1,86,142,36,8192,2747344,335.369140625,2407000
chain,0,2097152,1,87,143,47,8192,2746877,335.312133789,2407000
chain,0,2097152,1,88,158,1,8192,2664249,325.225708008,2407000
chain,0,2097152,1,89,159,6,8192,2672957,326.288696289,2407000
chain,0,2097152,1,90,12,161,8192,3088741,377.043579102,2407000
chain,0,2097152,1,91,13,166,8192,3080097,375.98840332,2407000
chain,0,2097152,1,92,34,120,8192,2990331,365.030639648,2407000
chain,0,2097152,1,93,35,131,8192,2990617,365.065551758,2407000
chain,0,2097152,1,94,56,76,8192,2908205,355.005493164,2407000
chain,0,2097152,1,95,57,87,8192,2899635,353.959350586,2407000
chain,0,2097152,1,96,78,32,8192,2801704,342.004882812,2407000
chain,0,2097152,1,97,79,43,8192,2801889,342.02746582,2407000
chain,0,2097152,1,98,100,142,8192,3039710,371.058349609,2407000
chain,0,2097152,1,99,101,153,8192,3047171,371.969116211,2407000
chain,0,2097152,1,100,122,98,8192,2941035,359.013061523,2407000
chain,0,2097152,1,101,123,109,8192,2949115,359.999389648,2407000
chain,0,2097152,1,102,144,54,8192,2851128,348.038085938,2407000
chain,0,2097152,1,103,145,65,8192,2850800,347.998046875,2407000
chain,0,2097152,1,104,160,11,8192,2769009,338.013793945,2407000
chain,0,2097152,1,105,161,21,8192,2777430,339.041748047,2407000
chain,0,2097152,1,106,14,167,8192,3189105,389.295043945,2407000
chain,0,2097152,1,107,15,169,8192,3180772,388.277832031,2407000
chain,0,2097152,1,108,36,134,8192,3090684,377.280761719,2407000
chain,0,2097152,1,109,37,145,8192,3090764,377.290527344,2407000
chain,0,2097152,1,110,58,90,8192,3008957,367.304321289,2407000
chain,0,2097152,1,111,59,101,8192,3001121,366.34777832,2407000
chain,0,2097152,1,112,80,46,8192,2902868,354.354003906,2407000
chain,0,2097152,1,113,81,57,8192,2902039,354.252807617,2407000
chain,0,2097152,1,114,102,154,8192,3139728,383.267578125,2407000
chain,0,2097152,1,115,103,162,8192,3147787,384.251342773,2407000
chain,0,2097152,1,116,124,112,8192,3041760,371.30859375,2407000
chain,0,2097152,1,117,125,123,8192,3049705,372.278442383,2407000
chain,0,2097152,1,118,146,68,8192,2951210,360.255126953,2407000
chain,0,2097152,1,119,147,79,8192,2951199,360.25378418,2407000
chain,0,2097152,1,120,162,24,8192,2869208,350.245117188,2407000
chain,0,2097152,1,121,163,35,8192,2878449,351.373168945,2407000
chain,0,2097152,1,122,16,163,8192,3185864,388.899414062,2407000
chain,0,2097152,1,123,17,168,8192,3177577,387.887817383,2407000
chain,0,2097152,1,124,38,126,8192,3088314,376.991455078,2407000
chain,0,2097152,1,125,39,137,8192,3088131,376.969116211,2407000
chain,0,2097152,1,126,60,82,8192,3005460,366.877441406,2407000
chain,0,2097152,1,127,61,93,8192,2998054,365.973388672,2407000
chain,0,2097152,1,128,82,38,8192,2899969,354.00012207,2407000
chain,0,2097152,1,129,83,49,8192,2899373,353.927368164,2407000
chain,0,2097152,1,130,104,148,8192,3137285,382.969360352,2407000
chain,0,2097152,1,131,105,157,8192,3144862,383.894287109,2407000
chain,0,2097152,1,132,126,104,8192,3038554,370.917236328,2407000
chain,0,2097152,1,133,127,115,8192,3046753,371.91809082,2407000
chain,0,2097152,1,134,148,60,8192,2948667,359.944702148,2407000
chain,0,2097152,1,135,149,71,8192,2948779,359.958374023,2407000
chain,0,2097152,1,136,164,16,8192,2866710,349.940185547,2407000
chain,0,2097152,1,137,165,27,8192,2874530,350.894775391,2407000
chain,0,2097152,1,138,18,158,8192,3085398,376.635498047,2407000
chain,0,2097152,1,139,19,164,8192,3076961,375.60559082,2407000
chain,0,2097152,1,140,40,116,8192,2987418,364.675048828,2407000
chain,0,2097152,1,141,41,127,8192,2987363,364.668334961,2407000
chain,0,2097152,1,142,62,72,8192,2905636,354.691894531,2407000
chain,0,2097152,1,143,63,83,8192,2897159,353.657104492,2407000
chain,0,2097152,1,144,84,28,8192,2798880,341.66015625,2407000
chain,0,2097152,1,145,85,39,8192,2799480,341.733398438,2407000
chain,0,2097152,1,146,106,138,8192,3036149,370.623657227,2407000
chain,0,2097152,1,147,107,149,8192,3044536,371.647460938,2407000
chain,0,2097152,1,148,128,94,8192,2938019,358.644897461,2407000
chain,0,2097152,1,149,129,105,8192,2946030,359.622802734,2407000
chain,0,2097152,1,150,150,50,8192,2848740,347.746582031,2407000
chain,0,2097152,1,151,151,61,8192,2847869,347.640258789,2407000
chain,0,2097152,1,152,166,8,8192,2766324,337.686035156,2407000
chain,0,2097152,1,153,167,17,8192,2774556,338.690917969,2407000
chain,0,2097152,1,154,20,133,8192,2983387,364.182983398,2407000
chain,0,2097152,1,155,21,144,8192,2975426,363.211181641,2407000
chain,0,2097152,1,156,42,89,8192,2884697,352.135864258,2407000
chain,0,2097152,1,157,43,100,8192,2884522,352.114501953,2407000
chain,0,2097152,1,158,64,45,8192,2802866,342.146728516,2407000
chain,0,2097152,1,159,65,56,8192,2795152,341.205078125,2407000
chain,0,2097152,1,160,86,5,8192,2696420,329.152832031,2407000
chain,0,2097152,1,161,87,13,8192,2696370,329.146728516,2407000
chain,0,2097152,1,162,108,111,8192,2933791,358.12878418,2407000
chain,0,2097152,1,163,109,122,8192,2941916,359.120605469,2407000
chain,0,2097152,1,164,130,67,8192,2835607,346.143432617,2407000
chain,0,2097152,1,165,131,78,8192,2844137,347.184692383,2407000
chain,0,2097152,1,166,152,23,8192,2746211,335.230834961,2407000
chain,0,2097152,1,167,153,34,8192,2745854,335.187255859,2407000
chain,0,2097152,1,168,168,0,8192,2663472,325.130859375,2407000
chain,0,2097152,1,169,169,4,8192,2671926,326.162841797,2407000
chain,0,2097152,2,0,0,123,8192,3038918,370.961669922,2407000
chain,0,2097152,2,1,1,134,8192,3047935,372.06237793,2407000
chain,0,2097152,2,2,22,101,8192,2989812,364.967285156,2407000
chain,0,2097152,2,3,23,112,8192,2990606,365.064208984,2407000
chain,0,2097152,2,4,44,57,8192,2908731,355.069702148,2407000
chain,0,2097152,2,5,45,68,8192,2899844,353.984863281,2407000
chain,0,2097152,2,6,66,14,8192,2802104,342.053710938,2407000
chain,0,2097152,2,7,67,24,8192,2801822,342.019287109,2407000
chain,0,2097152,2,8,88,79,8192,2941565,359.077758789,2407000
chain,0,2097152,2,9,89,90,8192,2949604,360.059082031,2407000
chain,0,2097152,2,10,110,35,8192,2851038,348.027099609,2407000
chain,0,2097152,2,11,111,46,8192,2851165,348.042602539,2407000
chain,0,2097152,2,12,132,3,8192,2769246,338.042724609,2407000
chain,0,2097152,2,13,133,6,8192,2777268,339.021972656,2407000
chain,0,2097152,2,14,2,141,8192,3141540,383.488769531,2407000
chain,0,2097152,2,15,3,151,8192,3149719,384.487182617,2407000
chain,0,2097152,2,16,24,119,8192,3092522,377.505126953,2407000
chain,0,2097152,2,17,25,130,8192,3092958,377.558349609,2407000
chain,0,2097152,2,18,46,75,8192,3010774,367.526123047,2407000
chain,0,2097152,2,19,47,86,8192,3002319,366.494018555,2407000
chain,0,2097152,2,20,68,31,8192,2904194,354.515869141,2407000
chain,0,2097152,2,21,69,42,8192,2904675,354.574584961,2407000
chain,0,2097152,2,22,90,97,8192,3044004,371.582519531,2407000
chain,0,2097152,2,23,91,108,8192,3051446,372.490966797,2407000
chain,0,2097152,2,24,112,53,8192,2953753,360.565551758,2407000
chain,0,2097152,2,25,113,64,8192,2953215,360.49987793,2407000
chain,0,2097152,2,26,134,11,8192,2871871,350.57019043,2407000
chain,0,2097152,2,27,135,20,8192,2879927,351.553588867,2407000
chain,0,2097152,2,28,4,152,8192,3139059,383.185913086,2407000
chain,0,2097152,2,29,5,160,8192,3147787,384.251342773,2407000
chain,0,2097152,2,30,26,132,8192,3090448,377.251953125,2407000
chain,0,2097152,2,31,27,143,8192,3090345,377.239379883,2407000
chain,0,2097152,2,32,48,88,8192,3008707,367.273803711,2407000
chain,0,2097152,2,33,49,99,8192,3000338,366.252197266,2407000
chain,0,2097152,2,34,70,44,8192,2902512,354.310546875,2407000
chain,0,2097152,2,35,71,55,8192,2902189,354.271118164,2407000
chain,0,2097152,2,36,92,110,8192,3041665,371.29699707,2407000
chain,0,2097152,2,37,93,121,8192,3049510,372.254638672,2407000
chain,0,2097152,2,38,114,66,8192,2951187,360.252319336,2407000
chain,0,2097152,2,39,115,77,8192,2951043,360.234741211,2407000
chain,0,2097152,2,40,136,22,8192,2869549,350.286743164,2407000
chain,0,2097152,2,41,137,33,8192,2877099,351.208374023,2407000
chain,0,2097152,2,42,6,157,8192,3085505,376.64855957,2407000
chain,0,2097152,2,43,7,163,8192,3076722,375.576416016,2407000
chain,0,2097152,2,44,28,116,8192,2986503,364.563354492,2407000
chain,0,2097152,2,45,29,127,8192,2986700,364.587402344,2407000
chain,0,2097152,2,46,50,72,8192,2904669,354.573852539,2407000
chain,0,2097152,2,47,51,83,8192,2896379,353.561889648,2407000
chain,0,2097152,2,48,72,28,8192,2797988,341.551269531,2407000
chain,0,2097152,2,49,73,39,8192,2798064,341.560546875,2407000
chain,0,2097152,2,50,94,138,8192,3035632,370.560546875,2407000
chain,0,2097152,2,51,95,148,8192,3043709,371.546508789,2407000
chain,0,2097152,2,52,116,94,8192,2937939,358.635131836,2407000
chain,0,2097152,2,53,117,105,8192,2946244,359.648925781,2407000
chain,0,2097152,2,54,138,50,8192,2847266,347.566650391,2407000
chain,0,2097152,2,55,139,61,8192,2848044,347.661621094,2407000
chain,0,2097152,2,56,154,9,8192,2766270,337.679443359,2407000
chain,0,2097152,2,57,155,17,8192,2774294,338.658935547,2407000
chain,0,2097152,2,58,8,145,8192,2981178,363.913330078,2407000
chain,0,2097152,2,59,9,154,8192,2973189,362.938110352,2407000
chain,0,2097152,2,60,30,102,8192,2882612,351.881347656,2407000
chain,0,2097152,2,61,31,113,8192,2882678,351.889404297,2407000
chain,0,2097152,2,62,52,58,8192,2800668,341.878417969,2407000
chain,0,2097152,2,63,53,69,8192,2792125,340.835571289,2407000
chain,0,2097152,2,64,74,15,8192,2694865,328.963012695,2407000
chain,0,2097152,2,65,75,25,8192,2694399,328.90612793,2407000
chain,0,2097152,2,66,96,124,8192,2931869,357.894165039,2407000
chain,0,2097152,2,67,97,135,8192,2939608,358.838867188,2407000
chain,0,2097152,2,68,118,80,8192,2833224,345.852539062,2407000
chain,0,2097152,2,69,119,91,8192,2841803,346.899780273,2407000
chain,0,2097152,2,70,140,36,8192,2743919,334.951049805,2407000
chain,0,2097152,2,71,141,47,8192,2743619,334.914428711,2407000
chain,0,2097152,2,72,156,1,8192,2661843,324.932006836,2407000
chain,0,2097152,2,73,157,7,8192,2669484,325.864746094,2407000
chain,0,2097152,2,74,10,147,8192,2984360,364.301757812,2407000
chain,0,2097152,2,75,11,156,8192,2976389,363.328735352,2407000
chain,0,2097152,2,76,32,104,8192,2885889,352.28137207,2407000
chain,0,2097152,2,77,33,115,8192,2886026,352.298095703,2407000
chain,0,2097152,2,78,54,60,8192,2804391,342.332885742,2407000
chain,0,2097152,2,79,55,71,8192,2795577,341.256958008,2407000
chain,0,2097152,2,80,76,16,8192,2698351,329.388549805,2407000
chain,0,2097152,2,81,77,27,8192,2698273,329.37902832,2407000
chain,0,2097152,2,82,98,126,8192,2934945,358.26965332,2407000
chain,0,2097152,2,83,99,137,8192,2943350,359.295654297,2407000
chain,0,2097152,2,84,120,82,8192,2836835,346.293334961,2407000
chain,0,2097152,2,85,121,93,8192,2845453,347.345336914,2407000
chain,0,2097152,2,86,142,38,8192,2747207,335.352416992,2407000
chain,0,2097152,2,87,143,49,8192,2746434,335.258056641,2407000
chain,0,2097152,2,88,158,2,8192,2664265,325.227661133,2407000
chain,0,2097152,2,89,159,8,8192,2673474,326.351806641,2407000
chain,0,2097152,2,90,12,161,8192,3087901,376.941040039,2407000
chain,0,2097152,2,91,13,166,8192,3079922,375.967041016,2407000
chain,0,2097152,2,92,34,122,8192,2989637,364.945922852,2407000
chain,0,2097152,2,93,35,133,8192,2990644,365.068847656,2407000
chain,0,2097152,2,94,56,78,8192,2908049,354.986450195,2407000
chain,0,2097152,2,95,57,89,8192,2899982,354.001708984,2407000
chain,0,2097152,2,96,78,34,8192,2802265,342.073364258,2407000
chain,0,2097152,2,97,79,45,8192,2801363,341.963256836,2407000
chain,0,2097152,2,98,100,144,8192,3038934,370.963623047,2407000
chain,0,2097152,2,99,101,153,8192,3046978,371.945556641,2407000
chain,0,2097152,2,100,122,100,8192,2940708,358.973144531,2407000
chain,0,2097152,2,101,123,111,8192,2949328,360.025390625,2407000
chain,0,2097152,2,102,144,56,8192,2850236,347.929199219,2407000
chain,0,2097152,2,103,145,67,8192,2851167,348.04284668,2407000
chain,0,2097152,2,104,160,13,8192,2769445,338.067016602,2407000
chain,0,2097152,2,105,161,23,8192,2777228,339.017089844,2407000
chain,0,2097152,2,106,14,167,8192,3189226,389.309814453,2407000
chain,0,2097152,2,107,15,169,8192,3181000,388.305664062,2407000
chain,0,2097152,2,108,36,136,8192,3090622,377.273193359,2407000
chain,0,2097152,2,109,37,146,8192,3090647,377.276245117,2407000
chain,0,2097152,2,110,58,92,8192,3009061,367.317016602,2407000
chain,0,2097152,2,111,59,103,8192,3000539,366.276733398,2407000
chain,0,2097152,2,112,80,48,8192,2902785,354.34387207,2407000
chain,0,2097152,2,113,81,59,8192,2902238,354.277099609,2407000
chain,0,2097152,2,114,102,155,8192,3139804,383.276855469,2407000
chain,0,2097152,2,115,103,162,8192,3148010,384.278564453,2407000
chain,0,2097152,2,116,124,114,8192,3041167,371.236206055,2407000
chain,0,2097152,2,117,125,125,8192,3049578,372.262939453,2407000
chain,0,2097152,2,118,146,70,8192,2951359,360.27331543,2407000
chain,0,2097152,2,119,147,81,8192,2951394,360.277587891,2407000
chain,0,2097152,2,120,162,26,8192,2870217,350.368286133,2407000
chain,0,2097152,2,121,163,37,8192,2878285,351.353149414,2407000
chain,0,2097152,2,122,16,164,8192,3186106,388.928955078,2407000
chain,0,2097152,2,123,17,168,8192,3177413,387.867797852,2407000
chain,0,2097152,2,124,38,128,8192,3087885,376.939086914,2407000
chain,0,2097152,2,125,39,139,8192,3087757,376.923461914,2407000
chain,0,2097152,2,126,60,84,8192,3006122,366.958251953,2407000
chain,0,2097152,2,127,61,95,8192,2997715,365.932006836,2407000
chain,0,2097152,2,128,82,40,8192,2899201,353.90637207,2407000
chain,0,2097152,2,129,83,51,8192,2899639,353.959838867,2407000
chain,0,2097152,2,130,104,149,8192,3136657,382.892700195,2407000
chain,0,2097152,2,131,105,158,8192,3145132,383.927246094,2407000
chain,0,2097152,2,132,126,106,8192,3038936,370.963867188,2407000
chain,0,2097152,2,133,127,117,8192,3046217,371.852661133,2407000
chain,0,2097152,2,134,148,62,8192,2949093,359.996704102,2407000
chain,0,2097152,2,135,149,73,8192,2948846,359.966552734,2407000
chain,0,2097152,2,136,164,18,8192,2867082,349.985595703,2407000
chain,0,2097152,2,137,165,29,8192,2874947,350.945678711,2407000
chain,0,2097152,2,138,18,159,8192,3085150,376.605224609,2407000
chain,0,2097152,2,139,19,165,8192,3077194,375.634033203,2407000
chain,0,2097152,2,140,40,118,8192,2986918,364.614013672,2407000
chain,0,2097152,2,141,41,129,8192,2987259,364.655639648,2407000
chain,0,2097152,2,142,62,74,8192,2905214,354.640380859,2407000
chain,0,2097152,2,143,63,85,8192,2896976,353.634765625,2407000
chain,0,2097152,2,144,84,30,8192,2798614,341.627685547,2407000
chain,0,2097152,2,145,85,41,8192,2799100,341.687011719,2407000
chain,0,2097152,2,146,106,140,8192,3036032,370.609375,2407000
chain,0,2097152,2,147,107,150,8192,3044151,371.600463867,2407000
chain,0,2097152,2,148,128,96,8192,2938334,358.683349609,2407000
chain,0,2097152,2,149,129,107,8192,2946151,359.637573242,2407000
chain,0,2097152,2,150,150,52,8192,2848292,347.691894531,2407000
chain,0,2097152,2,151,151,63,8192,2848298,347.692626953,2407000
chain,0,2097152,2,152,166,10,8192,2765942,337.639404297,2407000
chain,0,2097152,2,153,167,19,8192,2773886,338.609130859,2407000
chain,0,2097152,2,154,20,131,8192,2983488,364.1953125,2407000
chain,0,2097152,2,155,21,142,8192,2974931,363.150756836,2407000
chain,0,2097152,2,156,42,87,8192,2884909,352.161743164,2407000
chain,0,2097152,2,157,43,98,8192,2884837,352.152954102,2407000
chain,0,2097152,2,158,64,43,8192,2802915,342.152709961,2407000
chain,0,2097152,2,159,65,54,8192,2795076,341.195800781,2407000
chain,0,2097152,2,160,86,5,8192,2696510,329.163818359,2407000
chain,0,2097152,2,161,87,12,8192,2697391,329.271362305,2407000
chain,0,2097152,2,162,108,109,8192,2934166,358.174560547,2407000
chain,0,2097152,2,163,109,120,8192,2941737,359.098754883,2407000
chain,0,2097152,2,164,130,65,8192,2835729,346.158325195,2407000
chain,0,2097152,2,165,131,76,8192,2843961,347.163208008,2407000
chain,0,2097152,2,166,152,21,8192,2745771,335.177124023,2407000
chain,0,2097152,2,167,153,32,8192,2745724,335.171386719,2407000
chain,0,2097152,2,168,168,0,8192,2664221,325.222290039,2407000
chain,0,2097152,2,169,169,4,8192,2671914,326.161376953,2407000
chain,0,2097152,3,0,0,123,8192,3039844,371.074707031,2407000
chain,0,2097152,3,1,1,134,8192,3047856,372.052734375,2407000
chain,0,2097152,3,2,22,101,8192,2990343,365.032104492,2407000
chain,0,2097152,3,3,23,112,8192,2990416,365.041015625,2407000
chain,0,2097152,3,4,44,57,8192,2909009,355.103637695,2407000
chain,0,2097152,3,5,45,68,8192,2900680,354.086914062,2407000
chain,0,2097152,3,6,66,14,8192,2802027,342.044311523,2407000
chain,0,2097152,3,7,67,24,8192,2802090,342.052001953,2407000
chain,0,2097152,3,8,88,79,8192,2941415,359.059448242,2407000
chain,0,2097152,3,9,89,90,8192,2949805,360.083618164,2407000
chain,0,2097152,3,10,110,35,8192,2851658,348.102783203,2407000
chain,0,2097152,3,11,111,46,8192,2851304,348.059570312,2407000
chain,0,2097152,3,12,132,1,8192,2769252,338.043457031,2407000
chain,0,2097152,3,13,133,6,8192,2778060,339.118652344,2407000
chain,0,2097152,3,14,2,141,8192,3141375,383.46862793,2407000
chain,0,2097152,3,15,3,151,8192,3150353,384.564575195,2407000
chain,0,2097152,3,16,24,119,8192,3092739,377.531616211,2407000
chain,0,2097152,3,17,25,130,8192,3092495,377.501831055,2407000
chain,0,2097152,3,18,46,75,8192,3010885,367.539672852,2407000
chain,0,2097152,3,19,47,86,8192,3003602,366.650634766,2407000
chain,0,2097152,3,20,68,31,8192,2904407,354.541870117,2407000
chain,0,2097152,3,21,69,42,8192,2904980,354.611816406,2407000
chain,0,2097152,3,22,90,97,8192,3044258,371.613525391,2407000
chain,0,2097152,3,23,91,108,8192,3052319,372.59753418,2407000
chain,0,2097152,3,24,112,53,8192,2953593,360.546020508,2407000
chain,0,2097152,3,25,113,64,8192,2953922,360.586181641,2407000
chain,0,2097152,3,26,134,11,8192,2871177,350.485473633,2407000
chain,0,2097152,3,27,135,20,8192,2880251,351.593139648,2407000
chain,0,2097152,3,28,4,153,8192,3139574,383.248779297,2407000
chain,0,2097152,3,29,5,161,8192,3147796,384.252441406,2407000
chain,0,2097152,3,30,26,132,8192,3090090,377.208251953,2407000
chain,0,2097152,3,31,27,143,8192,3090360,377.241210938,2407000
chain,0,2097152,3,32,48,88,8192,3009175,367.330932617,2407000
chain,0,2097152,3,33,49,99,8192,3000797,366.308227539,2407000
chain,0,2097152,3,34,70,44,8192,2902495,354.30847168,2407000
chain,0,2097152,3,35,71,55,8192,2902605,354.321899414,2407000
chain,0,2097152,3,36,92,110,8192,3041846,371.319091797,2407000
chain,0,2097152,3,37,93,121,8192,3049853,372.296508789,2407000
chain,0,2097152,3,38,114,66,8192,2951062,360.237060547,2407000
chain,0,2097152,3,39,115,77,8192,2951507,360.291381836,2407000
chain,0,2097152,3,40,136,22,8192,2869040,350.224609375,2407000
chain,0,2097152,3,41,137,33,8192,2877410,351.246337891,2407000
chain,0,2097152,3,42,6,157,8192,3084622,376.540771484,2407000
chain,0,2097152,3,43,7,164,8192,3076215,375.514526367,2407000
chain,0,2097152,3,44,28,116,8192,2986576,364.572265625,2407000
chain,0,2097152,3,45,29,127,8192,2986671,364.583862305,2407000
chain,0,2097152,3,46,50,72,8192,2904422,354.543701172,2407000
chain,0,2097152,3,47,51,83,8192,2897079,353.647338867,2407000
chain,0,2097152,3,48,72,28,8192,2798518,341.615966797,2407000
chain,0,2097152,3,49,73,39,8192,2798252,341.583496094,2407000
chain,0,2097152,3,50,94,138,8192,3035514,370.546142578,2407000
chain,0,2097152,3,51,95,148,8192,3044067,371.590209961,2407000
chain,0,2097152,3,52,116,94,8192,2938308,358.680175781,2407000
chain,0,2097152,3,53,117,105,8192,2945953,359.61340332,2407000
chain,0,2097152,3,54,138,50,8192,2847119,347.548706055,2407000
chain,0,2097152,3,55,139,61,8192,2848297,347.692504883,2407000
chain,0,2097152,3,56,154,9,8192,2765345,337.56652832,2407000
chain,0,2097152,3,57,155,17,8192,2773842,338.603759766,2407000
chain,0,2097152,3,58,8,150,8192,2981158,363.910888672,2407000
chain,0,2097152,3,59,9,159,8192,2973314,362.953369141,2407000
chain,0,2097152,3,60,30,107,8192,2882478,351.864990234,2407000
chain,0,2097152,3,61,31,118,8192,2882928,351.919921875,2407000
chain,0,2097152,3,62,52,63,8192,2801068,341.927246094,2407000
chain,0,2097152,3,63,53,74,8192,2792525,340.884399414,2407000
chain,0,2097152,3,64,74,19,8192,2694097,328.869262695,2407000
chain,0,2097152,3,65,75,30,8192,2693807,328.833862305,2407000
chain,0,2097152,3,66,96,129,8192,2931718,357.875732422,2407000
chain,0,2097152,3,67,97,140,8192,2939845,358.867797852,2407000
chain,0,2097152,3,68,118,85,8192,2833601,345.89855957,2407000
chain,0,2097152,3,69,119,96,8192,2842240,346.953125,2407000
chain,0,2097152,3,70,140,41,8192,2743674,334.921142578,2407000
chain,0,2097152,3,71,141,52,8192,2743764,334.932128906,2407000
chain,0,2097152,3,72,156,3,8192,2661712,324.916015625,2407000
chain,0,2097152,3,73,157,10,8192,2670333,325.968383789,2407000
chain,0,2097152,3,74,10,145,8192,2984325,364.297485352,2407000
chain,0,2097152,3,75,11,154,8192,2976146,363.299072266,2407000
chain,0,2097152,3,76,32,102,8192,2885865,352.278442383,2407000
chain,0,2097152,3,77,33,113,8192,2886274,352.328369141,2407000
chain,0,2097152,3,78,54,58,8192,2804295,342.321166992,2407000
chain,0,2097152,3,79,55,69,8192,2796263,341.340698242,2407000
chain,0,2097152,3,80,76,15,8192,2697571,329.293334961,2407000
chain,0,2097152,3,81,77,25,8192,2697596,329.296386719,2407000
chain,0,2097152,3,82,98,124,8192,2935457,358.33215332,2407000
chain,0,2097152,3,83,99,135,8192,2943754,359.344970703,2407000
chain,0,2097152,3,84,120,80,8192,2837257,346.344848633,2407000
chain,0,2097152,3,85,121,91,8192,2845228,347.317871094,2407000
chain,0,2097152,3,86,142,36,8192,2746466,335.261962891,2407000
chain,0,2097152,3,87,143,47,8192,2746894,335.314208984,2407000
chain,0,2097152,3,88,158,2,8192,2665657,325.397583008,2407000
chain,0,2097152,3,89,159,7,8192,2672550,326.239013672,2407000
chain,0,2097152,3,90,12,160,8192,3088842,377.055908203,2407000
chain,0,2097152,3,91,13,166,8192,3080736,376.06640625,2407000
chain,0,2097152,3,92,34,120,8192,2990460,365.046386719,2407000
chain,0,2097152,3,93,35,131,8192,2990063,364.997924805,2407000
chain,0,2097152,3,94,56,76,8192,2908561,355.048950195,2407000
chain,0,2097152,3,95,57,87,8192,2899614,353.956787109,2407000
chain,0,2097152,3,96,78,32,8192,2801202,341.943603516,2407000
chain,0,2097152,3,97,79,43,8192,2801925,342.031860352,2407000
chain,0,2097152,3,98,100,142,8192,3039230,370.999755859,2407000
chain,0,2097152,3,99,101,152,8192,3047288,371.983398438,2407000
chain,0,2097152,3,100,122,98,8192,2940822,358.987060547,2407000
chain,0,2097152,3,101,123,109,8192,2949638,360.063232422,2407000
chain,0,2097152,3,102,144,54,8192,2851195,348.046264648,2407000
chain,0,2097152,3,103,145,65,8192,2850789,347.996704102,2407000
chain,0,2097152,3,104,160,12,8192,2769237,338.041625977,2407000
chain,0,2097152,3,105,161,21,8192,2778162,339.131103516,2407000
chain,0,2097152,3,106,14,167,8192,3189816,389.381835938,2407000
chain,0,2097152,3,107,15,169,8192,3181411,388.355834961,2407000
chain,0,2097152,3,108,36,136,8192,3090582,377.268310547,2407000
chain,0,2097152,3,109,37,146,8192,3090871,377.303588867,2407000
chain,0,2097152,3,110,58,92,8192,3009300,367.346191406,2407000
chain,0,2097152,3,111,59,103,8192,3001049,366.338989258,2407000
chain,0,2097152,3,112,80,48,8192,2902665,354.329223633,2407000
chain,0,2097152,3,113,81,59,8192,2902524,354.312011719,2407000
chain,0,2097152,3,114,102,155,8192,3140169,383.321411133,2407000
chain,0,2097152,3,115,103,162,8192,3148171,384.298217773,2407000
chain,0,2097152,3,116,124,114,8192,3042260,371.369628906,2407000
chain,0,2097152,3,117,125,125,8192,3050089,372.325317383,2407000
chain,0,2097152,3,118,146,70,8192,2951953,360.345825195,2407000
chain,0,2097152,3,119,147,81,8192,2952012,360.353027344,2407000
chain,0,2097152,3,120,162,26,8192,2869573,350.289672852,2407000
chain,0,2097152,3,121,163,37,8192,2877777,351.291137695,2407000
chain,0,2097152,3,122,16,165,8192,3186129,388.931762695,2407000
chain,0,2097152,3,123,17,168,8192,3177711,387.904174805,2407000
chain,0,2097152,3,124,38,128,8192,3087206,376.856201172,2407000
chain,0,2097152,3,125,39,139,8192,3087675,376.913452148,2407000
chain,0,2097152,3,126,60,84,8192,3005646,366.900146484,2407000
chain,0,2097152,3,127,61,95,8192,2998384,366.013671875,2407000
chain,0,2097152,3,128,82,40,8192,2898804,353.857910156,2407000
chain,0,2097152,3,129,83,51,8192,2899253,353.912719727,2407000
chain,0,2097152,3,130,104,149,8192,3136536,382.877929688,2407000
chain,0,2097152,3,131,105,158,8192,3144821,383.889282227,2407000
chain,0,2097152,3,132,126,106,8192,3038861,370.954711914,2407000
chain,0,2097152,3,133,127,117,8192,3047024,371.951171875,2407000
chain,0,2097152,3,134,148,62,8192,2948821,359.963500977,2407000
chain,0,2097152,3,135,149,73,8192,2948612,359.937988281,2407000
chain,0,2097152,3,136,164,18,8192,2866779,349.948608398,2407000
chain,0,2097152,3,137,165,29,8192,2875024,350.955078125,2407000
chain,0,2097152,3,138,18,156,8192,3085427,376.639038086,2407000
chain,0,2097152,3,139,19,163,8192,3077444,375.664550781,2407000
chain,0,2097152,3,140,40,115,8192,2987000,364.624023438,2407000
chain,0,2097152,3,141,41,126,8192,2987364,364.668457031,2407000
chain,0,2097152,3,142,62,71,8192,2905369,354.659301758,2407000
chain,0,2097152,3,143,63,82,8192,2897570,353.707275391,2407000
chain,0,2097152,3,144,84,27,8192,2798612,341.627441406,2407000
chain,0,2097152,3,145,85,38,8192,2799143,341.692260742,2407000
chain,0,2097152,3,146,106,137,8192,3036485,370.664672852,2407000
chain,0,2097152,3,147,107,147,8192,3044528,371.646484375,2407000
chain,0,2097152,3,148,128,93,8192,2938035,358.646850586,2407000
chain,0,2097152,3,149,129,104,8192,2946318,359.657958984,2407000
chain,0,2097152,3,150,150,49,8192,2848260,347.687988281,2407000
chain,0,2097152,3,151,151,60,8192,2848483,347.715209961,2407000
chain,0,2097152,3,152,166,8,8192,2765700,337.609863281,2407000
chain,0,2097152,3,153,167,16,8192,2774050,338.629150391,2407000
chain,0,2097152,3,154,20,133,8192,2983081,364.145629883,2407000
chain,0,2097152,3,155,21,144,8192,2974723,363.125366211,2407000
chain,0,2097152,3,156,42,89,8192,2884998,352.172607422,2407000
chain,0,2097152,3,157,43,100,8192,2885221,352.199829102,2407000
chain,0,2097152,3,158,64,45,8192,2803529,342.227661133,2407000
chain,0,2097152,3,159,65,56,8192,2795194,341.210205078,2407000
chain,0,2097152,3,160,86,5,8192,2696568,329.170898438,2407000
chain,0,2097152,3,161,87,13,8192,2696889,329.210083008,2407000
chain,0,2097152,3,162,108,111,8192,2934503,358.215698242,2407000
chain,0,2097152,3,163,109,122,8192,2942491,359.190795898,2407000
chain,0,2097152,3,164,130,67,8192,2836227,346.219116211,2407000
chain,0,2097152,3,165,131,78,8192,2843993,347.167114258,2407000
chain,0,2097152,3,166,152,23,8192,2745446,335.137451172,2407000
chain,0,2097152,3,167,153,34,8192,2745679,335.165893555,2407000
chain,0,2097152,3,168,168,0,8192,2664173,325.216430664,2407000
chain,0,2097152,3,169,169,4,8192,2671910,326.160888672,2407000
chain,0,2097152,4,0,0,124,8192,3039221,370.998657227,2407000
chain,0,2097152,4,1,1,135,8192,3047559,372.016479492,2407000
chain,0,2097152,4,2,22,102,8192,2990643,365.068725586,2407000
chain,0,2097152,4,3,23,113,8192,2990902,365.100341797,2407000
chain,0,2097152,4,4,44,58,8192,2908907,355.091186523,2407000
chain,0,2097152,4,5,45,69,8192,2900282,354.038330078,2407000
chain,0,2097152,4,6,66,14,8192,2801786,342.014892578,2407000
chain,0,2097152,4,7,67,25,8192,2801752,342.010742188,2407000
chain,0,2097152,4,8,88,80,8192,2941673,359.090942383,2407000
chain,0,2097152,4,9,89,91,8192,2949273,360.018676758,2407000
chain,0,2097152,4,10,110,36,8192,2851334,348.063232422,2407000
chain,0,2097152,4,11,111,47,8192,2851673,348.104614258,2407000
chain,0,2097152,4,12,132,1,8192,2770228,338.162597656,2407000
chain,0,2097152,4,13,133,6,8192,2777978,339.108642578,2407000
chain,0,2097152,4,14,2,138,8192,3142194,383.568603516,2407000
chain,0,2097152,4,15,3,148,8192,3150045,384.526977539,2407000
chain,0,2097152,4,16,24,116,8192,3093362,377.607666016,2407000
chain,0,2097152,4,17,25,127,8192,3093239,377.592651367,2407000
chain,0,2097152,4,18,46,72,8192,3010653,367.511352539,2407000
chain,0,2097152,4,19,47,83,8192,3002648,366.534179688,2407000
chain,0,2097152,4,20,68,28,8192,2905050,354.620361328,2407000
chain,0,2097152,4,21,69,39,8192,2904715,354.579467773,2407000
chain,0,2097152,4,22,90,94,8192,3043326,371.499755859,2407000
chain,0,2097152,4,23,91,105,8192,3052111,372.572143555,2407000
chain,0,2097152,4,24,112,50,8192,2954062,360.603271484,2407000
chain,0,2097152,4,25,113,61,8192,2953566,360.542724609,2407000
chain,0,2097152,4,26,134,8,8192,2871455,350.51940918,2407000
chain,0,2097152,4,27,135,17,8192,2880076,351.571777344,2407000
chain,0,2097152,4,28,4,150,8192,3140255,383.33190918,2407000
chain,0,2097152,4,29,5,159,8192,3147195,384.179077148,2407000
chain,0,2097152,4,30,26,129,8192,3090274,377.230712891,2407000
chain,0,2097152,4,31,27,140,8192,3090068,377.205566406,2407000
chain,0,2097152,4,32,48,85,8192,3008865,367.29309082,2407000
chain,0,2097152,4,33,49,96,8192,3000410,366.260986328,2407000
chain,0,2097152,4,34,70,41,8192,2902056,354.254882812,2407000
chain,0,2097152,4,35,71,52,8192,2902154,354.266845703,2407000
chain,0,2097152,4,36,92,107,8192,3041154,371.234619141,2407000
chain,0,2097152,4,37,93,118,8192,3049479,372.250854492,2407000
chain,0,2097152,4,38,114,63,8192,2951157,360.248657227,2407000
chain,0,2097152,4,39,115,74,8192,2951590,360.301513672,2407000
chain,0,2097152,4,40,136,19,8192,2869739,350.309936523,2407000
chain,0,2097152,4,41,137,30,8192,2878012,351.319824219,2407000
chain,0,2097152,4,42,6,158,8192,3085141,376.604125977,2407000
chain,0,2097152,4,43,7,165,8192,3077473,375.66809082,2407000
chain,0,2097152,4,44,28,117,8192,2987171,364.644897461,2407000
chain,0,2097152,4,45,29,128,8192,2986847,364.60534668,2407000
chain,0,2097152,4,46,50,73,8192,2905268,354.646972656,2407000
chain,0,2097152,4,47,51,84,8192,2896466,353.572509766,2407000
chain,0,2097152,4,48,72,29,8192,2798954,341.669189453,2407000
chain,0,2097152,4,49,73,40,8192,2798082,341.562744141,2407000
chain,0,2097152,4,50,94,139,8192,3035703,370.569213867,2407000
chain,0,2097152,4,51,95,149,8192,3043986,371.580322266,2407000
chain,0,2097152,4,52,116,95,8192,2937679,358.603393555,2407000
chain,0,2097152,4,53,117,106,8192,2946240,359.6484375,2407000
chain,0,2097152,4,54,138,51,8192,2847511,347.596557617,2407000
chain,0,2097152,4,55,139,62,8192,2847466,347.591064453,2407000
chain,0,2097152,4,56,154,9,8192,2765692,337.608886719,2407000
chain,0,2097152,4,57,155,18,8192,2774100,338.635253906,2407000
chain,0,2097152,4,58,8,144,8192,2980823,363.869995117,2407000
chain,0,2097152,4,59,9,154,8192,2972957,362.909790039,2407000
chain,0,2097152,4,60,30,100,8192,2882599,351.879760742,2407000
chain,0,2097152,4,61,31,111,8192,2883017,351.930786133,2407000
chain,0,2097152,4,62,52,56,8192,2801261,341.950805664,2407000
chain,0,2097152,4,63,53,67,8192,2792115,340.834350586,2407000
chain,0,2097152,4,64,74,13,8192,2693938,328.849853516,2407000
chain,0,2097152,4,65,75,23,8192,2694166,328.877685547,2407000
chain,0,2097152,4,66,96,122,8192,2932088,357.920898438,2407000
chain,0,2097152,4,67,97,133,8192,2940308,358.924316406,2407000
chain,0,2097152,4,68,118,78,8192,2833658,345.905517578,2407000
chain,0,2097152,4,69,119,89,8192,2841727,346.89050293,2407000
chain,0,2097152,4,70,140,34,8192,2743775,334.93347168,2407000
chain,0,2097152,4,71,141,45,8192,2743639,334.916870117,2407000
chain,0,2097152,4,72,156,2,8192,2662577,325.021606445,2407000
chain,0,2097152,4,73,157,5,8192,2669480,325.864257812,2407000
chain,0,2097152,4,74,10,151,8192,2984782,364.353271484,2407000
chain,0,2097152,4,75,11,160,8192,2976364,363.325683594,2407000
chain,0,2097152,4,76,32,108,8192,2886002,352.295166016,2407000
chain,0,2097152,4,77,33,119,8192,2885799,352.270385742,2407000
chain,0,2097152,4,78,54,64,8192,2804102,342.297607422,2407000
chain,0,2097152,4,79,55,75,8192,2795691,341.270874023,2407000
chain,0,2097152,4,80,76,20,8192,2697828,329.324707031,2407000
chain,0,2097152,4,81,77,31,8192,2698134,329.362060547,2407000
chain,0,2097152,4,82,98,130,8192,2935417,358.327270508,2407000
chain,0,2097152,4,83,99,141,8192,2943362,359.297119141,2407000
chain,0,2097152,4,84,120,86,8192,2837502,346.374755859,2407000
chain,0,2097152,4,85,121,97,8192,2845080,347.299804688,2407000
chain,0,2097152,4,86,142,42,8192,2747182,335.349365234,2407000
chain,0,2097152,4,87,143,53,8192,2747069,335.335571289,2407000
chain,0,2097152,4,88,158,3,8192,2665456,325.373046875,2407000
chain,0,2097152,4,89,159,10,8192,2672819,326.271850586,2407000
chain,0,2097152,4,90,12,161,8192,3088618,377.028564453,2407000
chain,0,2097152,4,91,13,166,8192,3080328,376.016601562,2407000
chain,0,2097152,4,92,34,120,8192,2990486,365.049560547,2407000
chain,0,2097152,4,93,35,131,8192,2990531,365.055053711,2407000
chain,0,2097152,4,94,56,76,8192,2908654,355.060302734,2407000
chain,0,2097152,4,95,57,87,8192,2899999,354.00378418,2407000
chain,0,2097152,4,96,78,32,8192,2802568,342.110351562,2407000
chain,0,2097152,4,97,79,43,8192,2801991,342.039916992,2407000
chain,0,2097152,4,98,100,142,8192,3038341,370.891235352,2407000
chain,0,2097152,4,99,101,152,8192,3047557,372.016235352,2407000
chain,0,2097152,4,100,122,98,8192,2941097,359.020629883,2407000
chain,0,2097152,4,101,123,109,8192,2949611,360.059936523,2407000
chain,0,2097152,4,102,144,54,8192,2850846,348.003662109,2407000
chain,0,2097152,4,103,145,65,8192,2851328,348.0625,2407000
chain,0,2097152,4,104,160,11,8192,2769460,338.068847656,2407000
chain,0,2097152,4,105,161,21,8192,2777578,339.059814453,2407000
chain,0,2097152,4,106,14,167,8192,3189644,389.360839844,2407000
chain,0,2097152,4,107,15,169,8192,3181298,388.342041016,2407000
chain,0,2097152,4,108,36,134,8192,3090422,377.248779297,2407000
chain,0,2097152,4,109,37,145,8192,3090400,377.24609375,2407000
chain,0,2097152,4,110,58,90,8192,3009044,367.314941406,2407000
chain,0,2097152,4,111,59,101,8192,3000870,366.317138672,2407000
chain,0,2097152,4,112,80,46,8192,2902920,354.360351562,2407000
chain,0,2097152,4,113,81,57,8192,2902460,354.304199219,2407000
chain,0,2097152,4,114,102,155,8192,3139863,383.284057617,2407000
chain,0,2097152,4,115,103,162,8192,3148558,384.345458984,2407000
chain,0,2097152,4,116,124,112,8192,3042112,371.3515625,2407000
chain,0,2097152,4,117,125,123,8192,3049800,372.290039062,2407000
chain,0,2097152,4,118,146,68,8192,2951548,360.296386719,2407000
chain,0,2097152,4,119,147,79,8192,2951665,360.310668945,2407000
chain,0,2097152,4,120,162,24,8192,2869787,350.315795898,2407000
chain,0,2097152,4,121,163,35,8192,2878234,351.346923828,2407000
chain,0,2097152,4,122,16,163,8192,3186696,389.000976562,2407000
chain,0,2097152,4,123,17,168,8192,3177840,387.919921875,2407000
chain,0,2097152,4,124,38,125,8192,3088352,376.99609375,2407000
chain,0,2097152,4,125,39,136,8192,3087694,376.915771484,2407000
chain,0,2097152,4,126,60,81,8192,3006336,366.984375,2407000
chain,0,2097152,4,127,61,92,8192,2997672,365.926757812,2407000
chain,0,2097152,4,128,82,37,8192,2898858,353.864501953,2407000
chain,0,2097152,4,129,83,48,8192,2899592,353.954101562,2407000
chain,0,2097152,4,130,104,146,8192,3136797,382.909790039,2407000
chain,0,2097152,4,131,105,156,8192,3144939,383.903686523,2407000
chain,0,2097152,4,132,126,103,8192,3039017,370.973754883,2407000
chain,0,2097152,4,133,127,114,8192,3047088,371.958984375,2407000
chain,0,2097152,4,134,148,59,8192,2948678,359.946044922,2407000
chain,0,2097152,4,135,149,70,8192,2948590,359.935302734,2407000
chain,0,2097152,4,136,164,15,8192,2866841,349.956176758,2407000
chain,0,2097152,4,137,165,26,8192,2874933,350.943969727,2407000
chain,0,2097152,4,138,18,157,8192,3085258,376.618408203,2407000
chain,0,2097152,4,139,19,164,8192,3077678,375.693115234,2407000
chain,0,2097152,4,140,40,115,8192,2987388,364.671386719,2407000
chain,0,2097152,4,141,41,126,8192,2987433,364.676879883,2407000
chain,0,2097152,4,142,62,71,8192,2905438,354.667724609,2407000
chain,0,2097152,4,143,63,82,8192,2897191,353.661010742,2407000
chain,0,2097152,4,144,84,27,8192,2799292,341.710449219,2407000
chain,0,2097152,4,145,85,38,8192,2798476,341.610839844,2407000
chain,0,2097152,4,146,106,137,8192,3036171,370.626342773,2407000
chain,0,2097152,4,147,107,147,8192,3044151,371.600463867,2407000
chain,0,2097152,4,148,128,93,8192,2937660,358.601074219,2407000
chain,0,2097152,4,149,129,104,8192,2946289,359.654418945,2407000
chain,0,2097152,4,150,150,49,8192,2848464,347.712890625,2407000
chain,0,2097152,4,151,151,60,8192,2848067,347.664428711,2407000
chain,0,2097152,4,152,166,7,8192,2766765,337.739868164,2407000
chain,0,2097152,4,153,167,16,8192,2774274,338.656494141,2407000
chain,0,2097152,4,154,20,143,8192,2983135,364.15222168,2407000
chain,0,2097152,4,155,21,153,8192,2975513,363.221801758,2407000
chain,0,2097152,4,156,42,99,8192,2884852,352.154785156,2407000
chain,0,2097152,4,157,43,110,8192,2885199,352.197143555,2407000
chain,0,2097152,4,158,64,55,8192,2803443,342.217163086,2407000
chain,0,2097152,4,159,65,66,8192,2794635,341.141967773,2407000
chain,0,2097152,4,160,86,12,8192,2696468,329.158691406,2407000
chain,0,2097152,4,161,87,22,8192,2697183,329.24597168,2407000
chain,0,2097152,4,162,108,121,8192,2934185,358.176879883,2407000
chain,0,2097152,4,163,109,132,8192,2942436,359.184082031,2407000
chain,0,2097152,4,164,130,77,8192,2835980,346.188964844,2407000
chain,0,2097152,4,165,131,88,8192,2843938,347.160400391,2407000
chain,0,2097152,4,166,152,33,8192,2746012,335.206542969,2407000
chain,0,2097152,4,167,153,44,8192,2745780,335.178222656,2407000
chain,0,2097152,4,168,168,0,8192,2663482,325.132080078,2407000
chain,0,2097152,4,169,169,4,8192,2671989,326.170532227,2407000
chain,0,2097152,5,0,0,124,8192,3039666,371.052978516,2407000
chain,0,2097152,5,1,1,135,8192,3047852,372.052246094,2407000
chain,0,2097152,5,2,22,102,8192,2990552,365.057617188,2407000
chain,0,2097152,5,3,23,113,8192,2990046,364.995849609,2407000
chain,0,2097152,5,4,44,58,8192,2907958,354.975341797,2407000
chain,0,2097152,5,5,45,69,8192,2900755,354.096069336,2407000
chain,0,2097152,5,6,66,14,8192,2802282,342.075439453,2407000
chain,0,2097152,5,7,67,25,8192,2801300,341.955566406,2407000
chain,0,2097152,5,8,88,80,8192,2940728,358.975585938,2407000
chain,0,2097152,5,9,89,91,8192,2949168,360.005859375,2407000
chain,0,2097152,5,10,110,36,8192,2851168,348.04296875,2407000
chain,0,2097152,5,11,111,47,8192,2851103,348.03503418,2407000
chain,0,2097152,5,12,132,1,8192,2770073,338.143676758,2407000
chain,0,2097152,5,13,133,6,8192,2777945,339.104614258,2407000
chain,0,2097152,5,14,2,139,8192,3141641,383.501098633,2407000
chain,0,2097152,5,15,3,149,8192,3150179,384.543334961,2407000
chain,0,2097152,5,16,24,117,8192,3092470,377.498779297,2407000
chain,0,2097152,5,17,25,128,8192,3093124,377.578613281,2407000
chain,0,2097152,5,18,46,73,8192,3010852,367.535644531,2407000
chain,0,2097152,5,19,47,84,8192,3002547,366.521850586,2407000
chain,0,2097152,5,20,68,29,8192,2904317,354.530883789,2407000
chain,0,2097152,5,21,69,40,8192,2904297,354.528442383,2407000
chain,0,2097152,5,22,90,95,8192,3043671,371.541870117,2407000
chain,0,2097152,5,23,91,106,8192,3051607,372.510620117,2407000
chain,0,2097152,5,24,112,51,8192,2953186,360.496337891,2407000
chain,0,2097152,5,25,113,62,8192,2953714,360.560791016,2407000
chain,0,2097152,5,26,134,9,8192,2871404,350.513183594,2407000
chain,0,2097152,5,27,135,18,8192,2879651,351.519897461,2407000
chain,0,2097152,5,28,4,152,8192,3139591,383.250854492,2407000
chain,0,2097152,5,29,5,160,8192,3147919,384.267456055,2407000
chain,0,2097152,5,30,26,131,8192,3090467,377.254272461,2407000
chain,0,2097152,5,31,27,142,8192,3090300,377.233886719,2407000
chain,0,2097152,5,32,48,87,8192,3008901,367.297485352,2407000
chain,0,2097152,5,33,49,98,8192,3000434,366.263916016,2407000
chain,0,2097152,5,34,70,43,8192,2902044,354.253417969,2407000
chain,0,2097152,5,35,71,54,8192,2902020,354.250488281,2407000
chain,0,2097152,5,36,92,109,8192,3041098,371.227783203,2407000
chain,0,2097152,5,37,93,120,8192,3049605,372.266235352,2407000
chain,0,2097152,5,38,114,65,8192,2951799,360.327026367,2407000
chain,0,2097152,5,39,115,76,8192,2951629,360.306274414,2407000
chain,0,2097152,5,40,136,21,8192,2869619,350.295288086,2407000
chain,0,2097152,5,41,137,32,8192,2877269,351.229125977,2407000
chain,0,2097152,5,42,6,158,8192,3084199,376.489135742,2407000
chain,0,2097152,5,43,7,165,8192,3077082,375.620361328,2407000
chain,0,2097152,5,44,28,118,8192,2986930,364.615478516,2407000
chain,0,2097152,5,45,29,129,8192,2987395,364.672241211,2407000
chain,0,2097152,5,46,50,74,8192,2904761,354.585083008,2407000
chain,0,2097152,5,47,51,85,8192,2896613,353.590454102,2407000
chain,0,2097152,5,48,72,30,8192,2798181,341.574829102,2407000
chain,0,2097152,5,49,73,41,8192,2798136,341.569335938,2407000
chain,0,2097152,5,50,94,140,8192,3035840,370.5859375,2407000
chain,0,2097152,5,51,95,150,8192,3043832,371.561523438,2407000
chain,0,2097152,5,52,116,96,8192,2937838,358.622802734,2407000
chain,0,2097152,5,53,117,107,8192,2945620,359.572753906,2407000
chain,0,2097152,5,54,138,52,8192,2847252,347.564941406,2407000
chain,0,2097152,5,55,139,63,8192,2848089,347.667114258,2407000
chain,0,2097152,5,56,154,10,8192,2765426,337.576416016,2407000
chain,0,2097152,5,57,155,19,8192,2773600,338.57421875,2407000
chain,0,2097152,5,58,8,146,8192,2981060,363.898925781,2407000
chain,0,2097152,5,59,9,155,8192,2972789,362.889282227,2407000
chain,0,2097152,5,60,30,103,8192,2882812,351.905761719,2407000
chain,0,2097152,5,61,31,114,8192,2882495,351.86706543,2407000
chain,0,2097152,5,62,52,59,8192,2801085,341.929321289,2407000
chain,0,2097152,5,63,53,70,8192,2792775,340.914916992,2407000
chain,0,2097152,5,64,74,15,8192,2694549,328.924438477,2407000
chain,0,2097152,5,65,75,26,8192,2694658,328.937744141,2407000
chain,0,2097152,5,66,96,125,8192,2932177,357.931762695,2407000
chain,0,2097152,5,67,97,136,8192,2939995,358.886108398,2407000
chain,0,2097152,5,68,118,81,8192,2834012,345.948730469,2407000
chain,0,2097152,5,69,119,92,8192,2841639,346.879760742,2407000
chain,0,2097152,5,70,140,37,8192,2743615,334.91394043,2407000
chain,0,2097152,5,71,141,48,8192,2742943,334.83190918,2407000
chain,0,2097152,5,72,156,2,8192,2661346,324.871337891,2407000
chain,0,2097152,5,73,157,7,8192,2669848,325.909179688,2407000
chain,0,2097152,5,74,10,153,8192,2984162,364.277587891,2407000
chain,0,2097152,5,75,11,161,8192,2976439,363.334838867,2407000
chain,0,2097152,5,76,32,110,8192,2886103,352.307495117,2407000
chain,0,2097152,5,77,33,121,8192,2885786,352.268798828,2407000
chain,0,2097152,5,78,54,66,8192,2804899,342.394897461,2407000
chain,0,2097152,5,79,55,77,8192,2795642,341.264892578,2407000
chain,0,2097152,5,80,76,22,8192,2697512,329.286132812,2407000
chain,0,2097152,5,81,77,33,8192,2698102,329.358154297,2407000
chain,0,2097152,5,82,98,132,8192,2935504,358.337890625,2407000
chain,0,2097152,5,83,99,143,8192,2943333,359.293579102,2407000
chain,0,2097152,5,84,120,88,8192,2837088,346.32421875,2407000
chain,0,2097152,5,85,121,99,8192,2845092,347.301269531,2407000
chain,0,2097152,5,86,142,44,8192,2746382,335.251708984,2407000
chain,0,2097152,5,87,143,55,8192,2746945,335.32043457,2407000
chain,0,2097152,5,88,158,3,8192,2664935,325.309448242,2407000
chain,0,2097152,5,89,159,12,8192,2673414,326.344482422,2407000
chain,0,2097152,5,90,12,159,8192,3088477,377.011352539,2407000
chain,0,2097152,5,91,13,166,8192,3080551,376.043823242,2407000
chain,0,2097152,5,92,34,119,8192,2989990,364.989013672,2407000
chain,0,2097152,5,93,35,130,8192,2990499,365.051147461,2407000
chain,0,2097152,5,94,56,75,8192,2908527,355.044799805,2407000
chain,0,2097152,5,95,57,86,8192,2900033,354.00793457,2407000
chain,0,2097152,5,96,78,31,8192,2801566,341.988037109,2407000
chain,0,2097152,5,97,79,42,8192,2801992,342.040039062,2407000
chain,0,2097152,5,98,100,141,8192,3039261,371.003540039,2407000
chain,0,2097152,5,99,101,151,8192,3047506,372.010009766,2407000
chain,0,2097152,5,100,122,97,8192,2941264,359.041015625,2407000
chain,0,2097152,5,101,123,108,8192,2948965,359.981079102,2407000
chain,0,2097152,5,102,144,53,8192,2850613,347.975219727,2407000
chain,0,2097152,5,103,145,64,8192,2851366,348.067138672,2407000
chain,0,2097152,5,104,160,11,8192,2768789,337.986938477,2407000
chain,0,2097152,5,105,161,20,8192,2776703,338.95300293,2407000
chain,0,2097152,5,106,14,167,8192,3189131,389.298217773,2407000
chain,0,2097152,5,107,15,169,8192,3181284,388.340332031,2407000
chain,0,2097152,5,108,36,134,8192,3090944,377.3125,2407000
chain,0,2097152,5,109,37,145,8192,3090759,377.289916992,2407000
chain,0,2097152,5,110,58,90,8192,3008811,367.286499023,2407000
chain,0,2097152,5,111,59,101,8192,3000415,366.26159668,2407000
chain,0,2097152,5,112,80,46,8192,2902224,354.275390625,2407000
chain,0,2097152,5,113,81,57,8192,2902067,354.256225586,2407000
chain,0,2097152,5,114,102,154,8192,3140013,383.302368164,2407000
chain,0,2097152,5,115,103,162,8192,3147768,384.249023438,2407000
chain,0,2097152,5,116,124,112,8192,3041452,371.270996094,2407000
chain,0,2097152,5,117,125,123,8192,3050273,372.34777832,2407000
chain,0,2097152,5,118,146,68,8192,2952143,360.369018555,2407000
chain,0,2097152,5,119,147,79,8192,2951324,360.269042969,2407000
chain,0,2097152,5,120,162,24,8192,2869441,350.27355957,2407000
chain,0,2097152,5,121,163,35,8192,2877384,351.243164062,2407000
chain,0,2097152,5,122,16,164,8192,3186419,388.967163086,2407000
chain,0,2097152,5,123,17,168,8192,3178567,388.008666992,2407000
chain,0,2097152,5,124,38,127,8192,3087979,376.950561523,2407000
chain,0,2097152,5,125,39,138,8192,3087779,376.926147461,2407000
chain,0,2097152,5,126,60,83,8192,3005668,366.902832031,2407000
chain,0,2097152,5,127,61,94,8192,2997706,365.930908203,2407000
chain,0,2097152,5,128,82,39,8192,2899592,353.954101562,2407000
chain,0,2097152,5,129,83,50,8192,2899739,353.972045898,2407000
chain,0,2097152,5,130,104,148,8192,3137778,383.029541016,2407000
chain,0,2097152,5,131,105,157,8192,3144809,383.887817383,2407000
chain,0,2097152,5,132,126,105,8192,3038360,370.893554688,2407000
chain,0,2097152,5,133,127,116,8192,3046481,371.884887695,2407000
chain,0,2097152,5,134,148,61,8192,2948593,359.935668945,2407000
chain,0,2097152,5,135,149,72,8192,2948814,359.962646484,2407000
chain,0,2097152,5,136,164,17,8192,2865942,349.846435547,2407000
chain,0,2097152,5,137,165,28,8192,2874065,350.838012695,2407000
chain,0,2097152,5,138,18,156,8192,3085675,376.669311523,2407000
chain,0,2097152,5,139,19,163,8192,3077205,375.635375977,2407000
chain,0,2097152,5,140,40,115,8192,2987271,364.657104492,2407000
chain,0,2097152,5,141,41,126,8192,2987902,364.734130859,2407000
chain,0,2097152,5,142,62,71,8192,2904948,354.607910156,2407000
chain,0,2097152,5,143,63,82,8192,2897354,353.680908203,2407000
chain,0,2097152,5,144,84,27,8192,2798398,341.601318359,2407000
chain,0,2097152,5,145,85,38,8192,2798373,341.598266602,2407000
chain,0,2097152,5,146,106,137,8192,3036094,370.616943359,2407000
chain,0,2097152,5,147,107,147,8192,3044511,371.64440918,2407000
chain,0,2097152,5,148,128,93,8192,2938437,358.695922852,2407000
chain,0,2097152,5,149,129,104,8192,2946405,359.668579102,2407000
chain,0,2097152,5,150,150,49,8192,2848344,347.698242188,2407000
chain,0,2097152,5,151,151,60,8192,2848286,347.691162109,2407000
chain,0,2097152,5,152,166,8,8192,2766897,337.755981445,2407000
chain,0,2097152,5,153,167,16,8192,2774623,338.69909668,2407000
chain,0,2097152,5,154,20,133,8192,2983260,364.167480469,2407000
chain,0,2097152,5,155,21,144,8192,2975163,363.179077148,2407000
chain,0,2097152,5,156,42,89,8192,2884881,352.158325195,2407000
chain,0,2097152,5,157,43,100,8192,2884617,352.126098633,2407000
chain,0,2097152,5,158,64,45,8192,2802538,342.106689453,2407000
chain,0,2097152,5,159,65,56,8192,2795243,341.216186523,2407000
chain,0,2097152,5,160,86,5,8192,2696524,329.165527344,2407000
chain,0,2097152,5,161,87,13,8192,2696289,329.13684082,2407000
chain,0,2097152,5,162,108,111,8192,2933500,358.093261719,2407000
chain,0,2097152,5,163,109,122,8192,2942173,359.151977539,2407000
chain,0,2097152,5,164,130,67,8192,2835828,346.170410156,2407000
chain,0,2097152,5,165,131,78,8192,2844307,347.205444336,2407000
chain,0,2097152,5,166,152,23,8192,2745575,335.153198242,2407000
chain,0,2097152,5,167,153,34,8192,2745610,335.157470703,2407000
chain,0,2097152,5,168,168,0,8192,2664378,325.241455078,2407000
chain,0,2097152,5,169,169,4,8192,2672907,326.282592773,2407000
chain,0,2097152,6,0,0,123,8192,3039442,371.025634766,2407000
chain,0,2097152,6,1,1,134,8192,3047471,372.005737305,2407000
chain,0,2097152,6,2,22,101,8192,2990429,365.042602539,2407000
chain,0,2097152,6,3,23,112,8192,2990564,365.059082031,2407000
chain,0,2097152,6,4,44,57,8192,2908700,355.065917969,2407000
chain,0,2097152,6,5,45,68,8192,2900387,354.051147461,2407000
chain,0,2097152,6,6,66,14,8192,2802432,342.09375,2407000
chain,0,2097152,6,7,67,24,8192,2802158,342.060302734,2407000
chain,0,2097152,6,8,88,79,8192,2941357,359.052368164,2407000
chain,0,2097152,6,9,89,90,8192,2949825,360.08605957,2407000
chain,0,2097152,6,10,110,35,8192,2850984,348.020507812,2407000
chain,0,2097152,6,11,111,46,8192,2851585,348.09387207,2407000
chain,0,2097152,6,12,132,1,8192,2768970,338.009033203,2407000
chain,0,2097152,6,13,133,6,8192,2777969,339.107543945,2407000
chain,0,2097152,6,14,2,139,8192,3142239,383.57409668,2407000
chain,0,2097152,6,15,3,149,8192,3150243,384.551147461,2407000
chain,0,2097152,6,16,24,117,8192,3092744,377.532226562,2407000
chain,0,2097152,6,17,25,128,8192,3092745,377.532348633,2407000
chain,0,2097152,6,18,46,73,8192,3011207,367.578979492,2407000
chain,0,2097152,6,19,47,84,8192,3003213,366.603149414,2407000
chain,0,2097152,6,20,68,29,8192,2904366,354.536865234,2407000
chain,0,2097152,6,21,69,40,8192,2904485,354.551391602,2407000
chain,0,2097152,6,22,90,95,8192,3043417,371.510864258,2407000
chain,0,2097152,6,23,91,106,8192,3051123,372.451538086,2407000
chain,0,2097152,6,24,112,51,8192,2953826,360.574462891,2407000
chain,0,2097152,6,25,113,62,8192,2953560,360.541992188,2407000
chain,0,2097152,6,26,134,9,8192,2872197,350.609985352,2407000
chain,0,2097152,6,27,135,18,8192,2879524,351.504394531,2407000
chain,0,2097152,6,28,4,151,8192,3139479,383.237182617,2407000
chain,0,2097152,6,29,5,159,8192,3148116,384.291503906,2407000
chain,0,2097152,6,30,26,130,8192,3090221,377.224243164,2407000
chain,0,2097152,6,31,27,141,8192,3090242,377.226806641,2407000
chain,0,2097152,6,32,48,86,8192,3008799,367.28503418,2407000
chain,0,2097152,6,33,49,97,8192,2999874,366.195556641,2407000
chain,0,2097152,6,34,70,42,8192,2902082,354.258056641,2407000
chain,0,2097152,6,35,71,53,8192,2902353,354.291137695,2407000
chain,0,2097152,6,36,92,108,8192,3041429,371.268188477,2407000
chain,0,2097152,6,37,93,119,8192,3049467,372.249389648,2407000
chain,0,2097152,6,38,114,64,8192,2951019,360.231811523,2407000
chain,0,2097152,6,39,115,75,8192,2951335,360.270385742,2407000
chain,0,2097152,6,40,136,20,8192,2869777,350.314575195,2407000
chain,0,2097152,6,41,137,31,8192,2877920,351.30859375,2407000
chain,0,2097152,6,42,6,160,8192,3084752,376.556640625,2407000
chain,0,2097152,6,43,7,165,8192,3077206,375.635498047,2407000
chain,0,2097152,6,44,28,120,8192,2986537,364.567504883,2407000
chain,0,2097152,6,45,29,131,8192,2986602,364.575439453,2407000
chain,0,2097152,6,46,50,76,8192,2905343,354.65612793,2407000
chain,0,2097152,6,47,51,87,8192,2896832,353.6171875,2407000
chain,0,2097152,6,48,72,32,8192,2798493,341.612915039,2407000
chain,0,2097152,6,49,73,43,8192,2797902,341.540771484,2407000
chain,0,2097152,6,50,94,142,8192,3036151,370.623901367,2407000
chain,0,2097152,6,51,95,152,8192,3044485,371.641235352,2407000
chain,0,2097152,6,52,116,98,8192,2937513,358.583129883,2407000
chain,0,2097152,6,53,117,109,8192,2945538,359.562744141,2407000
chain,0,2097152,6,54,138,54,8192,2847827,347.635131836,2407000
chain,0,2097152,6,55,139,65,8192,2847598,347.607177734,2407000
chain,0,2097152,6,56,154,11,8192,2765657,337.604614258,2407000
chain,0,2097152,6,57,155,21,8192,2772959,338.49597168,2407000
chain,0,2097152,6,58,8,148,8192,2980661,363.850219727,2407000
chain,0,2097152,6,59,9,157,8192,2972702,362.878662109,2407000
chain,0,2097152,6,60,30,105,8192,2882496,351.8671875,2407000
chain,0,2097152,6,61,31,116,8192,2882744,351.897460938,2407000
chain,0,2097152,6,62,52,61,8192,2800527,341.861206055,2407000
chain,0,2097152,6,63,53,72,8192,2792579,340.890991211,2407000
chain,0,2097152,6,64,74,17,8192,2695040,328.984375,2407000
chain,0,2097152,6,65,75,28,8192,2694231,328.885620117,2407000
chain,0,2097152,6,66,96,127,8192,2931766,357.881591797,2407000
chain,0,2097152,6,67,97,138,8192,2939903,358.87487793,2407000
chain,0,2097152,6,68,118,83,8192,2832872,345.809570312,2407000
chain,0,2097152,6,69,119,94,8192,2841758,346.894287109,2407000
chain,0,2097152,6,70,140,39,8192,2743380,334.885253906,2407000
chain,0,2097152,6,71,141,50,8192,2743989,334.959594727,2407000
chain,0,2097152,6,72,156,3,8192,2661619,324.904663086,2407000
chain,0,2097152,6,73,157,8,8192,2670069,325.936157227,2407000
chain,0,2097152,6,74,10,146,8192,2984277,364.291625977,2407000
chain,0,2097152,6,75,11,155,8192,2975809,363.25793457,2407000
chain,0,2097152,6,76,32,103,8192,2885744,352.263671875,2407000
chain,0,2097152,6,77,33,114,8192,2885859,352.277709961,2407000
chain,0,2097152,6,78,54,59,8192,2804011,342.286499023,2407000
chain,0,2097152,6,79,55,70,8192,2796046,341.314208984,2407000
chain,0,2097152,6,80,76,15,8192,2697669,329.305297852,2407000
chain,0,2097152,6,81,77,26,8192,2698035,329.349975586,2407000
chain,0,2097152,6,82,98,125,8192,2934761,358.247192383,2407000
chain,0,2097152,6,83,99,136,8192,2942771,359.224975586,2407000
chain,0,2097152,6,84,120,81,8192,2837093,346.324829102,2407000
chain,0,2097152,6,85,121,92,8192,2844916,347.279785156,2407000
chain,0,2097152,6,86,142,37,8192,2747146,335.344970703,2407000
chain,0,2097152,6,87,143,48,8192,2746935,335.319213867,2407000
chain,0,2097152,6,88,158,2,8192,2665127,325.332885742,2407000
chain,0,2097152,6,89,159,7,8192,2672790,326.268310547,2407000
chain,0,2097152,6,90,12,161,8192,3088422,377.004638672,2407000
chain,0,2097152,6,91,13,166,8192,3080017,375.978637695,2407000
chain,0,2097152,6,92,34,121,8192,2990058,364.997314453,2407000
chain,0,2097152,6,93,35,132,8192,2990288,365.025390625,2407000
chain,0,2097152,6,94,56,77,8192,2908361,355.024536133,2407000
chain,0,2097152,6,95,57,88,8192,2900596,354.076660156,2407000
chain,0,2097152,6,96,78,33,8192,2801846,342.022216797,2407000
chain,0,2097152,6,97,79,44,8192,2802145,342.05871582,2407000
chain,0,2097152,6,98,100,143,8192,3039117,370.985961914,2407000
chain,0,2097152,6,99,101,153,8192,3047513,372.010864258,2407000
chain,0,2097152,6,100,122,99,8192,2941154,359.027587891,2407000
chain,0,2097152,6,101,123,110,8192,2948193,359.88684082,2407000
chain,0,2097152,6,102,144,55,8192,2850480,347.958984375,2407000
chain,0,2097152,6,103,145,66,8192,2851020,348.024902344,2407000
chain,0,2097152,6,104,160,12,8192,2770049,338.14074707,2407000
chain,0,2097152,6,105,161,22,8192,2776737,338.95715332,2407000
chain,0,2097152,6,106,14,167,8192,3188924,389.272949219,2407000
chain,0,2097152,6,107,15,169,8192,3180690,388.267822266,2407000
chain,0,2097152,6,108,36,135,8192,3090696,377.282226562,2407000
chain,0,2097152,6,109,37,145,8192,3090752,377.2890625,2407000
chain,0,2097152,6,110,58,91,8192,3009016,367.311523438,2407000
chain,0,2097152,6,111,59,102,8192,3000813,366.310180664,2407000
chain,0,2097152,6,112,80,47,8192,2903116,354.384277344,2407000
chain,0,2097152,6,113,81,58,8192,2902888,354.356445312,2407000
chain,0,2097152,6,114,102,154,8192,3139949,383.294555664,2407000
chain,0,2097152,6,115,103,162,8192,3148097,384.28918457,2407000
chain,0,2097152,6,116,124,113,8192,3041545,371.282348633,2407000
chain,0,2097152,6,117,125,124,8192,3049647,372.271362305,2407000
chain,0,2097152,6,118,146,69,8192,2951519,360.29284668,2407000
chain,0,2097152,6,119,147,80,8192,2951529,360.294067383,2407000
chain,0,2097152,6,120,162,25,8192,2869696,350.3046875,2407000
chain,0,2097152,6,121,163,36,8192,2878112,351.33203125,2407000
chain,0,2097152,6,122,16,163,8192,3186293,388.951782227,2407000
chain,0,2097152,6,123,17,168,8192,3177926,387.930419922,2407000
chain,0,2097152,6,124,38,126,8192,3088059,376.960327148,2407000
chain,0,2097152,6,125,39,137,8192,3088063,376.96081543,2407000
chain,0,2097152,6,126,60,82,8192,3005566,366.890380859,2407000
chain,0,2097152,6,127,61,93,8192,2998157,365.985961914,2407000
chain,0,2097152,6,128,82,38,8192,2899337,353.922973633,2407000
chain,0,2097152,6,129,83,49,8192,2899743,353.97253418,2407000
chain,0,2097152,6,130,104,147,8192,3137376,382.98046875,2407000
chain,0,2097152,6,131,105,156,8192,3144978,383.908447266,2407000
chain,0,2097152,6,132,126,104,8192,3037888,370.8359375,2407000
chain,0,2097152,6,133,127,115,8192,3046523,371.890014648,2407000
chain,0,2097152,6,134,148,60,8192,2948672,359.9453125,2407000
chain,0,2097152,6,135,149,71,8192,2948305,359.900512695,2407000
chain,0,2097152,6,136,164,16,8192,2866660,349.934082031,2407000
chain,0,2097152,6,137,165,27,8192,2875527,351.016479492,2407000
chain,0,2097152,6,138,18,158,8192,3085754,376.678955078,2407000
chain,0,2097152,6,139,19,164,8192,3077789,375.706665039,2407000
chain,0,2097152,6,140,40,118,8192,2987533,364.689086914,2407000
chain,0,2097152,6,141,41,129,8192,2987329,364.66418457,2407000
chain,0,2097152,6,142,62,74,8192,2905557,354.682250977,2407000
chain,0,2097152,6,143,63,85,8192,2897454,353.693115234,2407000
chain,0,2097152,6,144,84,30,8192,2798934,341.666748047,2407000
chain,0,2097152,6,145,85,41,8192,2799618,341.750244141,2407000
chain,0,2097152,6,146,106,140,8192,3036258,370.636962891,2407000
chain,0,2097152,6,147,107,150,8192,3044371,371.627319336,2407000
chain,0,2097152,6,148,128,96,8192,2937667,358.601928711,2407000
chain,0,2097152,6,149,129,107,8192,2946990,359.739990234,2407000
chain,0,2097152,6,150,150,52,8192,2847783,347.629760742,2407000
chain,0,2097152,6,151,151,63,8192,2848123,347.671264648,2407000
chain,0,2097152,6,152,166,10,8192,2766424,337.698242188,2407000
chain,0,2097152,6,153,167,19,8192,2773728,338.58984375,2407000
chain,0,2097152,6,154,20,133,8192,2983169,364.15637207,2407000
chain,0,2097152,6,155,21,144,8192,2975111,363.172729492,2407000
chain,0,2097152,6,156,42,89,8192,2884766,352.144287109,2407000
chain,0,2097152,6,157,43,100,8192,2884727,352.139526367,2407000
chain,0,2097152,6,158,64,45,8192,2803238,342.192138672,2407000
chain,0,2097152,6,159,65,56,8192,2794915,341.176147461,2407000
chain,0,2097152,6,160,86,5,8192,2697960,329.340820312,2407000
chain,0,2097152,6,161,87,13,8192,2697326,329.263427734,2407000
chain,0,2097152,6,162,108,111,8192,2934383,358.201049805,2407000
chain,0,2097152,6,163,109,122,8192,2942030,359.134521484,2407000
chain,0,2097152,6,164,130,67,8192,2836800,346.2890625,2407000
chain,0,2097152,6,165,131,78,8192,2843556,347.113769531,2407000
chain,0,2097152,6,166,152,23,8192,2746066,335.213134766,2407000
chain,0,2097152,6,167,153,34,8192,2745853,335.187133789,2407000
chain,0,2097152,6,168,168,0,8192,2664624,325.271484375,2407000
chain,0,2097152,6,169,169,4,8192,2672398,326.220458984,2407000
chain,0,2097152,7,0,0,123,8192,3039421,371.023071289,2407000
chain,0,2097152,7,1,1,134,8192,3048028,372.073730469,2407000
chain,0,2097152,7,2,22,101,8192,2990547,365.057006836,2407000
chain,0,2097152,7,3,23,112,8192,2990256,365.021484375,2407000
chain,0,2097152,7,4,44,57,8192,2908665,355.061645508,2407000
chain,0,2097152,7,5,45,68,8192,2900999,354.125854492,2407000
chain,0,2097152,7,6,66,14,8192,2801847,342.022338867,2407000
chain,0,2097152,7,7,67,24,8192,2802386,342.088134766,2407000
chain,0,2097152,7,8,88,79,8192,2941112,359.022460938,2407000
chain,0,2097152,7,9,89,90,8192,2949793,360.08215332,2407000
chain,0,2097152,7,10,110,35,8192,2851530,348.087158203,2407000
chain,0,2097152,7,11,111,46,8192,2851260,348.054199219,2407000
chain,0,2097152,7,12,132,2,8192,2770042,338.139892578,2407000
chain,0,2097152,7,13,133,6,8192,2777971,339.107788086,2407000
chain,0,2097152,7,14,2,139,8192,3142051,383.551147461,2407000
chain,0,2097152,7,15,3,149,8192,3150256,384.552734375,2407000
chain,0,2097152,7,16,24,117,8192,3092948,377.557128906,2407000
chain,0,2097152,7,17,25,128,8192,3092333,377.482055664,2407000
chain,0,2097152,7,18,46,73,8192,3011624,367.629882812,2407000
chain,0,2097152,7,19,47,84,8192,3002982,366.574951172,2407000
chain,0,2097152,7,20,68,29,8192,2905077,354.623657227,2407000
chain,0,2097152,7,21,69,40,8192,2904437,354.545532227,2407000
chain,0,2097152,7,22,90,95,8192,3044039,371.586791992,2407000
chain,0,2097152,7,23,91,106,8192,3051758,372.529052734,2407000
chain,0,2097152,7,24,112,51,8192,2953117,360.487915039,2407000
chain,0,2097152,7,25,113,62,8192,2953538,360.539306641,2407000
chain,0,2097152,7,26,134,9,8192,2871535,350.529174805,2407000
chain,0,2097152,7,27,135,18,8192,2879495,351.500854492,2407000
chain,0,2097152,7,28,4,152,8192,3139282,383.213134766,2407000
chain,0,2097152,7,29,5,160,8192,3147822,384.255615234,2407000
chain,0,2097152,7,30,26,131,8192,3089869,377.181274414,2407000
chain,0,2097152,7,31,27,142,8192,3090497,377.25793457,2407000
chain,0,2097152,7,32,48,87,8192,3008862,367.292724609,2407000
chain,0,2097152,7,33,49,98,8192,3000343,366.252807617,2407000
chain,0,2097152,7,34,70,43,8192,2901976,354.245117188,2407000
chain,0,2097152,7,35,71,54,8192,2902118,354.262451172,2407000
chain,0,2097152,7,36,92,109,8192,3041113,371.229614258,2407000
chain,0,2097152,7,37,93,120,8192,3049521,372.255981445,2407000
chain,0,2097152,7,38,114,65,8192,2951472,360.287109375,2407000
chain,0,2097152,7,39,115,76,8192,2951707,360.315795898,2407000
chain,0,2097152,7,40,136,21,8192,2870107,350.354858398,2407000
chain,0,2097152,7,41,137,32,8192,2878356,351.361816406,2407000
chain,0,2097152,7,42,6,159,8192,3084776,376.559570312,2407000
chain,0,2097152,7,43,7,165,8192,3076279,375.522338867,2407000
chain,0,2097152,7,44,28,118,8192,2986550,364.569091797,2407000
chain,0,2097152,7,45,29,129,8192,2986469,364.559204102,2407000
chain,0,2097152,7,46,50,74,8192,2905162,354.634033203,2407000
chain,0,2097152,7,47,51,85,8192,2897119,353.65222168,2407000
chain,0,2097152,7,48,72,30,8192,2798359,341.596557617,2407000
chain,0,2097152,7,49,73,41,8192,2798989,341.673461914,2407000
chain,0,2097152,7,50,94,140,8192,3036061,370.612915039,2407000
chain,0,2097152,7,51,95,150,8192,3044415,371.63269043,2407000
chain,0,2097152,7,52,116,96,8192,2938222,358.669677734,2407000
chain,0,2097152,7,53,117,107,8192,2945688,359.581054688,2407000
chain,0,2097152,7,54,138,52,8192,2847781,347.629516602,2407000
chain,0,2097152,7,55,139,63,8192,2848155,347.675170898,2407000
chain,0,2097152,7,56,154,10,8192,2766848,337.75,2407000
chain,0,2097152,7,57,155,19,8192,2773353,338.544067383,2407000
chain,0,2097152,7,58,8,144,8192,2980943,363.884643555,2407000
chain,0,2097152,7,59,9,154,8192,2973204,362.939941406,2407000
chain,0,2097152,7,60,30,100,8192,2882400,351.85546875,2407000
chain,0,2097152,7,61,31,111,8192,2883431,351.981323242,2407000
chain,0,2097152,7,62,52,56,8192,2800933,341.910766602,2407000
chain,0,2097152,7,63,53,67,8192,2793006,340.943115234,2407000
chain,0,2097152,7,64,74,13,8192,2694487,328.916870117,2407000
chain,0,2097152,7,65,75,23,8192,2694386,328.904541016,2407000
chain,0,2097152,7,66,96,122,8192,2932169,357.930786133,2407000
chain,0,2097152,7,67,97,133,8192,2940261,358.918579102,2407000
chain,0,2097152,7,68,118,78,8192,2833411,345.875366211,2407000
chain,0,2097152,7,69,119,89,8192,2842427,346.975952148,2407000
chain,0,2097152,7,70,140,34,8192,2743713,334.92590332,2407000
chain,0,2097152,7,71,141,45,8192,2743904,334.94921875,2407000
chain,0,2097152,7,72,156,1,8192,2661941,324.943969727,2407000
chain,0,2097152,7,73,157,5,8192,2670161,325.947387695,2407000
chain,0,2097152,7,74,10,146,8192,2984312,364.295898438,2407000
chain,0,2097152,7,75,11,156,8192,2976106,363.294189453,2407000
chain,0,2097152,7,76,32,103,8192,2886441,352.348754883,2407000
chain,0,2097152,7,77,33,114,8192,2886721,352.38293457,2407000
chain,0,2097152,7,78,54,59,8192,2804265,342.317504883,2407000
chain,0,2097152,7,79,55,70,8192,2796394,341.356689453,2407000
chain,0,2097152,7,80,76,15,8192,2697755,329.315795898,2407000
chain,0,2097152,7,81,77,26,8192,2697683,329.307006836,2407000
chain,0,2097152,7,82,98,125,8192,2934984,358.274414062,2407000
chain,0,2097152,7,83,99,136,8192,2943422,359.304443359,2407000
chain,0,2097152,7,84,120,81,8192,2836962,346.308837891,2407000
chain,0,2097152,7,85,121,92,8192,2845602,347.363525391,2407000
chain,0,2097152,7,86,142,37,8192,2746460,335.261230469,2407000
chain,0,2097152,7,87,143,48,8192,2747498,335.387939453,2407000
chain,0,2097152,7,88,158,3,8192,2664769,325.28918457,2407000
chain,0,2097152,7,89,159,7,8192,2673488,326.353515625,2407000
chain,0,2097152,7,90,12,161,8192,3088508,377.015136719,2407000
chain,0,2097152,7,91,13,166,8192,3080411,376.026733398,2407000
chain,0,2097152,7,92,34,121,8192,2990140,365.007324219,2407000
chain,0,2097152,7,93,35,132,8192,2990057,364.997192383,2407000
chain,0,2097152,7,94,56,77,8192,2908366,355.025146484,2407000
chain,0,2097152,7,95,57,88,8192,2900097,354.01574707,2407000
chain,0,2097152,7,96,78,33,8192,2802269,342.073852539,2407000
chain,0,2097152,7,97,79,44,8192,2802495,342.10144043,2407000
chain,0,2097152,7,98,100,143,8192,3039766,371.065185547,2407000
chain,0,2097152,7,99,101,153,8192,3047242,371.977783203,2407000
chain,0,2097152,7,100,122,99,8192,2940708,358.973144531,2407000
chain,0,2097152,7,101,123,110,8192,2949125,360.000610352,2407000
chain,0,2097152,7,102,144,55,8192,2851130,348.038330078,2407000
chain,0,2097152,7,103,145,66,8192,2851524,348.086425781,2407000
chain,0,2097152,7,104,160,12,8192,2769599,338.08581543,2407000
chain,0,2097152,7,105,161,22,8192,2776899,338.976928711,2407000
chain,0,2097152,7,106,14,167,8192,3189061,389.289672852,2407000
chain,0,2097152,7,107,15,169,8192,3181031,388.309448242,2407000
chain,0,2097152,7,108,36,135,8192,3090791,377.293823242,2407000
chain,0,2097152,7,109,37,145,8192,3091094,377.330810547,2407000
chain,0,2097152,7,110,58,91,8192,3009017,367.311645508,2407000
chain,0,2097152,7,111,59,102,8192,3000697,366.296020508,2407000
chain,0,2097152,7,112,80,47,8192,2902802,354.345947266,2407000
chain,0,2097152,7,113,81,58,8192,2902581,354.318969727,2407000
chain,0,2097152,7,114,102,155,8192,3139970,383.297119141,2407000
chain,0,2097152,7,115,103,162,8192,3148455,384.332885742,2407000
chain,0,2097152,7,116,124,113,8192,3041648,371.294921875,2407000
chain,0,2097152,7,117,125,124,8192,3049993,372.313598633,2407000
chain,0,2097152,7,118,146,69,8192,2951353,360.272583008,2407000
chain,0,2097152,7,119,147,80,8192,2951427,360.281616211,2407000
chain,0,2097152,7,120,162,25,8192,2870836,350.443847656,2407000
chain,0,2097152,7,121,163,36,8192,2878232,351.346679688,2407000
chain,0,2097152,7,122,16,163,8192,3185885,388.901977539,2407000
chain,0,2097152,7,123,17,168,8192,3178211,387.965209961,2407000
chain,0,2097152,7,124,38,126,8192,3087625,376.907348633,2407000
chain,0,2097152,7,125,39,137,8192,3087834,376.932861328,2407000
chain,0,2097152,7,126,60,82,8192,3005906,366.931884766,2407000
chain,0,2097152,7,127,61,93,8192,2997912,365.956054688,2407000
chain,0,2097152,7,128,82,38,8192,2899321,353.921020508,2407000
chain,0,2097152,7,129,83,49,8192,2899464,353.938476562,2407000
chain,0,2097152,7,130,104,147,8192,3136954,382.928955078,2407000
chain,0,2097152,7,131,105,157,8192,3144888,383.897460938,2407000
chain,0,2097152,7,132,126,104,8192,3038368,370.89453125,2407000
chain,0,2097152,7,133,127,115,8192,3047106,371.961181641,2407000
chain,0,2097152,7,134,148,60,8192,2948934,359.977294922,2407000
chain,0,2097152,7,135,149,71,8192,2948803,359.961303711,2407000
chain,0,2097152,7,136,164,16,8192,2866772,349.947753906,2407000
chain,0,2097152,7,137,165,27,8192,2875053,350.958618164,2407000
chain,0,2097152,7,138,18,158,8192,3085795,376.683959961,2407000
chain,0,2097152,7,139,19,164,8192,3076892,375.597167969,2407000
chain,0,2097152,7,140,40,116,8192,2987631,364.701049805,2407000
chain,0,2097152,7,141,41,127,8192,2987319,364.662963867,2407000
chain,0,2097152,7,142,62,72,8192,2905501,354.675415039,2407000
chain,0,2097152,7,143,63,83,8192,2897732,353.727050781,2407000
chain,0,2097152,7,144,84,28,8192,2799594,341.747314453,2407000
chain,0,2097152,7,145,85,39,8192,2799508,341.736816406,2407000
chain,0,2097152,7,146,106,138,8192,3036134,370.621826172,2407000
chain,0,2097152,7,147,107,148,8192,3045206,371.729248047,2407000
chain,0,2097152,7,148,128,94,8192,2938390,358.690185547,2407000
chain,0,2097152,7,149,129,105,8192,2945778,359.592041016,2407000
chain,0,2097152,7,150,150,50,8192,2848103,347.668823242,2407000
chain,0,2097152,7,151,151,61,8192,2848406,347.705810547,2407000
chain,0,2097152,7,152,166,8,8192,2766164,337.666503906,2407000
chain,0,2097152,7,153,167,17,8192,2774508,338.685058594,2407000
chain,0,2097152,7,154,20,141,8192,2983026,364.138916016,2407000
chain,0,2097152,7,155,21,151,8192,2974943,363.15222168,2407000
chain,0,2097152,7,156,42,97,8192,2885195,352.196655273,2407000
chain,0,2097152,7,157,43,108,8192,2885126,352.188232422,2407000
chain,0,2097152,7,158,64,53,8192,2802968,342.159179688,2407000
chain,0,2097152,7,159,65,64,8192,2795194,341.210205078,2407000
chain,0,2097152,7,160,86,11,8192,2696793,329.198364258,2407000
chain,0,2097152,7,161,87,20,8192,2696804,329.199707031,2407000
chain,0,2097152,7,162,108,119,8192,2934137,358.171020508,2407000
chain,0,2097152,7,163,109,130,8192,2942215,359.157104492,2407000
chain,0,2097152,7,164,130,75,8192,2836113,346.205200195,2407000
chain,0,2097152,7,165,131,86,8192,2843931,347.159545898,2407000
chain,0,2097152,7,166,152,31,8192,2746025,335.208129883,2407000
chain,0,2097152,7,167,153,42,8192,2746262,335.237060547,2407000
chain,0,2097152,7,168,168,0,8192,2663768,325.166992188,2407000
chain,0,2097152,7,169,169,4,8192,2672012,326.173339844,2407000
chain,0,2097152,8,0,0,123,8192,3039614,371.046630859,2407000
chain,0,2097152,8,1,1,134,8192,3047427,372.000366211,2407000
chain,0,2097152,8,2,22,101,8192,2990291,365.025756836,2407000
chain,0,2097152,8,3,23,112,8192,2991012,365.113769531,2407000
chain,0,2097152,8,4,44,57,8192,2908728,355.069335938,2407000
chain,0,2097152,8,5,45,68,8192,2900063,354.01159668,2407000
chain,0,2097152,8,6,66,14,8192,2802027,342.044311523,2407000
chain,0,2097152,8,7,67,24,8192,2802276,342.074707031,2407000
chain,0,2097152,8,8,88,79,8192,2941717,359.096313477,2407000
chain,0,2097152,8,9,89,90,8192,2949053,359.991821289,2407000
chain,0,2097152,8,10,110,35,8192,2850896,348.009765625,2407000
chain,0,2097152,8,11,111,46,8192,2851936,348.13671875,2407000
chain,0,2097152,8,12,132,1,8192,2769706,338.098876953,2407000
chain,0,2097152,8,13,133,6,8192,2777787,339.085327148,2407000
chain,0,2097152,8,14,2,139,8192,3142056,383.551757812,2407000
chain,0,2097152,8,15,3,149,8192,3150314,384.559814453,2407000
chain,0,2097152,8,16,24,117,8192,3093087,377.57409668,2407000
chain,0,2097152,8,17,25,128,8192,3092577,377.51184082,2407000
chain,0,2097152,8,18,46,73,8192,3010875,367.538452148,2407000
chain,0,2097152,8,19,47,84,8192,3002502,366.516357422,2407000
chain,0,2097152,8,20,68,29,8192,2904474,354.550048828,2407000
chain,0,2097152,8,21,69,40,8192,2904554,354.559814453,2407000
chain,0,2097152,8,22,90,95,8192,3043516,371.522949219,2407000
chain,0,2097152,8,23,91,106,8192,3051777,372.53137207,2407000
chain,0,2097152,8,24,112,51,8192,2953301,360.510375977,2407000
chain,0,2097152,8,25,113,62,8192,2953688,360.557617188,2407000
chain,0,2097152,8,26,134,9,8192,2871909,350.574829102,2407000
chain,0,2097152,8,27,135,18,8192,2880148,351.580566406,2407000
chain,0,2097152,8,28,4,152,8192,3139989,383.299438477,2407000
chain,0,2097152,8,29,5,160,8192,3148284,384.312011719,2407000
chain,0,2097152,8,30,26,131,8192,3090313,377.235473633,2407000
chain,0,2097152,8,31,27,142,8192,3090365,377.241821289,2407000
chain,0,2097152,8,32,48,87,8192,3008543,367.25378418,2407000
chain,0,2097152,8,33,49,98,8192,3000590,366.282958984,2407000
chain,0,2097152,8,34,70,43,8192,2902183,354.270385742,2407000
chain,0,2097152,8,35,71,54,8192,2902318,354.286865234,2407000
chain,0,2097152,8,36,92,109,8192,3041575,371.286010742,2407000
chain,0,2097152,8,37,93,120,8192,3049684,372.275878906,2407000
chain,0,2097152,8,38,114,65,8192,2951087,360.240112305,2407000
chain,0,2097152,8,39,115,76,8192,2951339,360.270874023,2407000
chain,0,2097152,8,40,136,21,8192,2869665,350.30090332,2407000
chain,0,2097152,8,41,137,32,8192,2877690,351.280517578,2407000
chain,0,2097152,8,42,6,157,8192,3085202,376.611572266,2407000
chain,0,2097152,8,43,7,165,8192,3076819,375.588256836,2407000
chain,0,2097152,8,44,28,116,8192,2986404,364.551269531,2407000
chain,0,2097152,8,45,29,127,8192,2986614,364.576904297,2407000
chain,0,2097152,8,46,50,72,8192,2904727,354.580932617,2407000
chain,0,2097152,8,47,51,83,8192,2896864,353.62109375,2407000
chain,0,2097152,8,48,72,28,8192,2798704,341.638671875,2407000
chain,0,2097152,8,49,73,39,8192,2798714,341.639892578,2407000
chain,0,2097152,8,50,94,138,8192,3035607,370.557495117,2407000
chain,0,2097152,8,51,95,148,8192,3044069,371.590454102,2407000
chain,0,2097152,8,52,116,94,8192,2937662,358.601318359,2407000
chain,0,2097152,8,53,117,105,8192,2945375,359.54284668,2407000
chain,0,2097152,8,54,138,50,8192,2847407,347.583862305,2407000
chain,0,2097152,8,55,139,61,8192,2847736,347.624023438,2407000
chain,0,2097152,8,56,154,8,8192,2764982,337.522216797,2407000
chain,0,2097152,8,57,155,17,8192,2773621,338.576782227,2407000
chain,0,2097152,8,58,8,150,8192,2981261,363.923461914,2407000
chain,0,2097152,8,59,9,158,8192,2973223,362.942260742,2407000
chain,0,2097152,8,60,30,107,8192,2882264,351.838867188,2407000
chain,0,2097152,8,61,31,118,8192,2882513,351.869262695,2407000
chain,0,2097152,8,62,52,63,8192,2800588,341.868652344,2407000
chain,0,2097152,8,63,53,74,8192,2793552,341.009765625,2407000
chain,0,2097152,8,64,74,19,8192,2694553,328.924926758,2407000
chain,0,2097152,8,65,75,30,8192,2694569,328.926879883,2407000
chain,0,2097152,8,66,96,129,8192,2931632,357.865234375,2407000
chain,0,2097152,8,67,97,140,8192,2940083,358.896850586,2407000
chain,0,2097152,8,68,118,85,8192,2833378,345.871337891,2407000
chain,0,2097152,8,69,119,96,8192,2841255,346.832885742,2407000
chain,0,2097152,8,70,140,41,8192,2743038,334.843505859,2407000
chain,0,2097152,8,71,141,52,8192,2744194,334.984619141,2407000
chain,0,2097152,8,72,156,2,8192,2661811,324.928100586,2407000
chain,0,2097152,8,73,157,10,8192,2669953,325.92199707,2407000
chain,0,2097152,8,74,10,151,8192,2984715,364.345092773,2407000
chain,0,2097152,8,75,11,159,8192,2976401,363.330200195,2407000
chain,0,2097152,8,76,32,108,8192,2885950,352.288818359,2407000
chain,0,2097152,8,77,33,119,8192,2885719,352.260620117,2407000
chain,0,2097152,8,78,54,64,8192,2803895,342.272338867,2407000
chain,0,2097152,8,79,55,75,8192,2795860,341.291503906,2407000
chain,0,2097152,8,80,76,20,8192,2698181,329.367797852,2407000
chain,0,2097152,8,81,77,31,8192,2698062,329.353271484,2407000
chain,0,2097152,8,82,98,130,8192,2934917,358.266235352,2407000
chain,0,2097152,8,83,99,141,8192,2943635,359.330444336,2407000
chain,0,2097152,8,84,120,86,8192,2836884,346.299316406,2407000
chain,0,2097152,8,85,121,97,8192,2844721,347.255981445,2407000
chain,0,2097152,8,86,142,42,8192,2746825,335.305786133,2407000
chain,0,2097152,8,87,143,53,8192,2747068,335.335449219,2407000
chain,0,2097152,8,88,158,3,8192,2665385,325.364379883,2407000
chain,0,2097152,8,89,159,11,8192,2673695,326.37878418,2407000
chain,0,2097152,8,90,12,161,8192,3088887,377.061401367,2407000
chain,0,2097152,8,91,13,166,8192,3080260,376.008300781,2407000
chain,0,2097152,8,92,34,121,8192,2989882,364.975830078,2407000
chain,0,2097152,8,93,35,132,8192,2989825,364.96887207,2407000
chain,0,2097152,8,94,56,77,8192,2907436,354.911621094,2407000
chain,0,2097152,8,95,57,88,8192,2899805,353.980102539,2407000
chain,0,2097152,8,96,78,33,8192,2802106,342.053955078,2407000
chain,0,2097152,8,97,79,44,8192,2801932,342.032714844,2407000
chain,0,2097152,8,98,100,143,8192,3038947,370.965209961,2407000
chain,0,2097152,8,99,101,153,8192,3047340,371.989746094,2407000
chain,0,2097152,8,100,122,99,8192,2940810,358.985595703,2407000
chain,0,2097152,8,101,123,110,8192,2948857,359.967895508,2407000
chain,0,2097152,8,102,144,55,8192,2850602,347.973876953,2407000
chain,0,2097152,8,103,145,66,8192,2850614,347.975341797,2407000
chain,0,2097152,8,104,160,12,8192,2769351,338.055541992,2407000
chain,0,2097152,8,105,161,22,8192,2777904,339.099609375,2407000
chain,0,2097152,8,106,14,167,8192,3188938,389.274658203,2407000
chain,0,2097152,8,107,15,169,8192,3180668,388.265136719,2407000
chain,0,2097152,8,108,36,135,8192,3090312,377.235351562,2407000
chain,0,2097152,8,109,37,145,8192,3090556,377.265136719,2407000
chain,0,2097152,8,110,58,91,8192,3008604,367.261230469,2407000
chain,0,2097152,8,111,59,102,8192,3001014,366.334716797,2407000
chain,0,2097152,8,112,80,47,8192,2902359,354.291870117,2407000
chain,0,2097152,8,113,81,58,8192,2902637,354.325805664,2407000
chain,0,2097152,8,114,102,154,8192,3139489,383.23840332,2407000
chain,0,2097152,8,115,103,162,8192,3148332,384.317871094,2407000
chain,0,2097152,8,116,124,113,8192,3041895,371.325073242,2407000
chain,0,2097152,8,117,125,124,8192,3049677,372.275024414,2407000
chain,0,2097152,8,118,146,69,8192,2951342,360.271240234,2407000
chain,0,2097152,8,119,147,80,8192,2951778,360.324462891,2407000
chain,0,2097152,8,120,162,25,8192,2869373,350.265258789,2407000
chain,0,2097152,8,121,163,36,8192,2878595,351.390991211,2407000
chain,0,2097152,8,122,16,163,8192,3186695,389.000854492,2407000
chain,0,2097152,8,123,17,168,8192,3177969,387.935668945,2407000
chain,0,2097152,8,124,38,125,8192,3087480,376.889648438,2407000
chain,0,2097152,8,125,39,136,8192,3087765,376.924438477,2407000
chain,0,2097152,8,126,60,81,8192,3005968,366.939453125,2407000
chain,0,2097152,8,127,61,92,8192,2997869,365.950805664,2407000
chain,0,2097152,8,128,82,37,8192,2899969,354.00012207,2407000
chain,0,2097152,8,129,83,48,8192,2900070,354.012451172,2407000
chain,0,2097152,8,130,104,146,8192,3136724,382.900878906,2407000
chain,0,2097152,8,131,105,155,8192,3144960,383.90625,2407000
chain,0,2097152,8,132,126,103,8192,3038789,370.945922852,2407000
chain,0,2097152,8,133,127,114,8192,3047460,372.004394531,2407000
chain,0,2097152,8,134,148,59,8192,2948683,359.946655273,2407000
chain,0,2097152,8,135,149,70,8192,2948124,359.878417969,2407000
chain,0,2097152,8,136,164,15,8192,2866682,349.936767578,2407000
chain,0,2097152,8,137,165,26,8192,2875143,350.969604492,2407000
chain,0,2097152,8,138,18,156,8192,3085372,376.632324219,2407000
chain,0,2097152,8,139,19,164,8192,3077374,375.656005859,2407000
chain,0,2097152,8,140,40,115,8192,2986825,364.602661133,2407000
chain,0,2097152,8,141,41,126,8192,2986818,364.601806641,2407000
chain,0,2097152,8,142,62,71,8192,2905567,354.68347168,2407000
chain,0,2097152,8,143,63,82,8192,2897099,353.649780273,2407000
chain,0,2097152,8,144,84,27,8192,2797957,341.547485352,2407000
chain,0,2097152,8,145,85,38,8192,2799138,341.691650391,2407000
chain,0,2097152,8,146,106,137,8192,3036030,370.609130859,2407000
chain,0,2097152,8,147,107,147,8192,3044236,371.610839844,2407000
chain,0,2097152,8,148,128,93,8192,2937889,358.62902832,2407000
chain,0,2097152,8,149,129,104,8192,2945776,359.591796875,2407000
chain,0,2097152,8,150,150,49,8192,2848640,347.734375,2407000
chain,0,2097152,8,151,151,60,8192,2848046,347.661865234,2407000
chain,0,2097152,8,152,166,7,8192,2766683,337.729858398,2407000
chain,0,2097152,8,153,167,16,8192,2774178,338.644775391,2407000
chain,0,2097152,8,154,20,133,8192,2983169,364.15637207,2407000
chain,0,2097152,8,155,21,144,8192,2974623,363.11315918,2407000
chain,0,2097152,8,156,42,89,8192,2885128,352.188476562,2407000
chain,0,2097152,8,157,43,100,8192,2884853,352.154907227,2407000
chain,0,2097152,8,158,64,45,8192,2803089,342.173950195,2407000
chain,0,2097152,8,159,65,56,8192,2795097,341.198364258,2407000
chain,0,2097152,8,160,86,5,8192,2696719,329.189331055,2407000
chain,0,2097152,8,161,87,13,8192,2696480,329.16015625,2407000
chain,0,2097152,8,162,108,111,8192,2934373,358.199829102,2407000
chain,0,2097152,8,163,109,122,8192,2942192,359.154296875,2407000
chain,0,2097152,8,164,130,67,8192,2835568,346.138671875,2407000
chain,0,2097152,8,165,131,78,8192,2844359,347.211791992,2407000
chain,0,2097152,8,166,152,23,8192,2745842,335.185791016,2407000
chain,0,2097152,8,167,153,34,8192,2745610,335.157470703,2407000
chain,0,2097152,8,168,168,0,8192,2664137,325.212036133,2407000
chain,0,2097152,8,169,169,4,8192,2671967,326.16784668,2407000
chain,0,2097152,9,0,0,132,8192,3039441,371.025512695,2407000
chain,0,2097152,9,1,1,143,8192,3047878,372.055419922,2407000
chain,0,2097152,9,2,22,110,8192,2990834,365.092041016,2407000
chain,0,2097152,9,3,23,121,8192,2990382,365.036865234,2407000
chain,0,2097152,9,4,44,66,8192,2908806,355.078857422,2407000
chain,0,2097152,9,5,45,77,8192,2900949,354.119750977,2407000
chain,0,2097152,9,6,66,22,8192,2802227,342.068725586,2407000
chain,0,2097152,9,7,67,33,8192,2802532,342.105957031,2407000
chain,0,2097152,9,8,88,88,8192,2940944,359.001953125,2407000
chain,0,2097152,9,9,89,99,8192,2950083,360.117553711,2407000
chain,0,2097152,9,10,110,44,8192,2851088,348.033203125,2407000
chain,0,2097152,9,11,111,55,8192,2851357,348.066040039,2407000
chain,0,2097152,9,12,132,3,8192,2769101,338.025024414,2407000
chain,0,2097152,9,13,133,12,8192,2778162,339.131103516,2407000
chain,0,2097152,9,14,2,140,8192,3142770,383.638916016,2407000
chain,0,2097152,9,15,3,151,8192,3149850,384.503173828,2407000
chain,0,2097152,9,16,24,118,8192,3093224,377.590820312,2407000
chain,0,2097152,9,17,25,129,8192,3092455,377.496948242,2407000
chain,0,2097152,9,18,46,74,8192,3011048,367.559570312,2407000
chain,0,2097152,9,19,47,85,8192,3002615,366.530151367,2407000
chain,0,2097152,9,20,68,30,8192,2904667,354.573608398,2407000
chain,0,2097152,9,21,69,41,8192,2904348,354.534667969,2407000
chain,0,2097152,9,22,90,96,8192,3043786,371.555908203,2407000
chain,0,2097152,9,23,91,107,8192,3052254,372.589599609,2407000
chain,0,2097152,9,24,112,52,8192,2953695,360.55847168,2407000
chain,0,2097152,9,25,113,63,8192,2953481,360.532348633,2407000
chain,0,2097152,9,26,134,10,8192,2871556,350.531738281,2407000
chain,0,2097152,9,27,135,19,8192,2880168,351.583007812,2407000
chain,0,2097152,9,28,4,152,8192,3139568,383.248046875,2407000
chain,0,2097152,9,29,5,160,8192,3147587,384.226928711,2407000
chain,0,2097152,9,30,26,130,8192,3090049,377.20324707,2407000
chain,0,2097152,9,31,27,141,8192,3091306,377.356689453,2407000
chain,0,2097152,9,32,48,86,8192,3008741,367.277954102,2407000
chain,0,2097152,9,33,49,97,8192,3000681,366.294067383,2407000
chain,0,2097152,9,34,70,42,8192,2902113,354.26184082,2407000
chain,0,2097152,9,35,71,53,8192,2902752,354.33984375,2407000
chain,0,2097152,9,36,92,108,8192,3041225,371.243286133,2407000
chain,0,2097152,9,37,93,119,8192,3049739,372.282592773,2407000
chain,0,2097152,9,38,114,64,8192,2950905,360.217895508,2407000
chain,0,2097152,9,39,115,75,8192,2951441,360.283325195,2407000
chain,0,2097152,9,40,136,20,8192,2869271,350.252807617,2407000
chain,0,2097152,9,41,137,31,8192,2877571,351.265991211,2407000
chain,0,2097152,9,42,6,159,8192,3085077,376.596313477,2407000
chain,0,2097152,9,43,7,165,8192,3076556,375.556152344,2407000
chain,0,2097152,9,44,28,117,8192,2987211,364.649780273,2407000
chain,0,2097152,9,45,29,128,8192,2986600,364.575195312,2407000
chain,0,2097152,9,46,50,73,8192,2904805,354.590454102,2407000
chain,0,2097152,9,47,51,84,8192,2896301,353.552368164,2407000
chain,0,2097152,9,48,72,29,8192,2798599,341.625854492,2407000
chain,0,2097152,9,49,73,40,8192,2798241,341.58215332,2407000
chain,0,2097152,9,50,94,139,8192,3036339,370.646850586,2407000
chain,0,2097152,9,51,95,150,8192,3044097,371.59387207,2407000
chain,0,2097152,9,52,116,95,8192,2937506,358.582275391,2407000
chain,0,2097152,9,53,117,106,8192,2945835,359.598999023,2407000
chain,0,2097152,9,54,138,51,8192,2847927,347.647338867,2407000
chain,0,2097152,9,55,139,62,8192,2847819,347.634155273,2407000
chain,0,2097152,9,56,154,9,8192,2766277,337.680297852,2407000
chain,0,2097152,9,57,155,18,8192,2773732,338.590332031,2407000
chain,0,2097152,9,58,8,145,8192,2980721,363.857543945,2407000
chain,0,2097152,9,59,9,154,8192,2973105,362.927856445,2407000
chain,0,2097152,9,60,30,101,8192,2882510,351.868896484,2407000
chain,0,2097152,9,61,31,112,8192,2882784,351.90234375,2407000
chain,0,2097152,9,62,52,57,8192,2801322,341.958251953,2407000
chain,0,2097152,9,63,53,68,8192,2792740,340.910644531,2407000
chain,0,2097152,9,64,74,14,8192,2693980,328.854980469,2407000
chain,0,2097152,9,65,75,24,8192,2694033,328.861450195,2407000
chain,0,2097152,9,66,96,123,8192,2932060,357.917480469,2407000
chain,0,2097152,9,67,97,134,8192,2940683,358.970092773,2407000
chain,0,2097152,9,68,118,79,8192,2833989,345.945922852,2407000
chain,0,2097152,9,69,119,90,8192,2842195,346.947631836,2407000
chain,0,2097152,9,70,140,35,8192,2743490,334.898681641,2407000
chain,0,2097152,9,71,141,46,8192,2743799,334.936401367,2407000
chain,0,2097152,9,72,156,1,8192,2661671,324.911010742,2407000
chain,0,2097152,9,73,157,6,8192,2669757,325.898071289,2407000
chain,0,2097152,9,74,10,147,8192,2984095,364.26940918,2407000
chain,0,2097152,9,75,11,156,8192,2976470,363.338623047,2407000
chain,0,2097152,9,76,32,103,8192,2886275,352.328491211,2407000
chain,0,2097152,9,77,33,114,8192,2885749,352.264282227,2407000
chain,0,2097152,9,78,54,59,8192,2804711,342.371948242,2407000
chain,0,2097152,9,79,55,70,8192,2796025,341.311645508,2407000
chain,0,2097152,9,80,76,15,8192,2698451,329.400756836,2407000
chain,0,2097152,9,81,77,26,8192,2698238,329.374755859,2407000
chain,0,2097152,9,82,98,125,8192,2934805,358.252563477,2407000
chain,0,2097152,9,83,99,136,8192,2943450,359.307861328,2407000
chain,0,2097152,9,84,120,81,8192,2837292,346.349121094,2407000
chain,0,2097152,9,85,121,92,8192,2845156,347.309082031,2407000
chain,0,2097152,9,86,142,37,8192,2747768,335.420898438,2407000
chain,0,2097152,9,87,143,48,8192,2746459,335.261108398,2407000
chain,0,2097152,9,88,158,2,8192,2664897,325.30480957,2407000
chain,0,2097152,9,89,159,7,8192,2673865,326.399536133,2407000
chain,0,2097152,9,90,12,161,8192,3088425,377.005004883,2407000
chain,0,2097152,9,91,13,166,8192,3080429,376.028930664,2407000
chain,0,2097152,9,92,34,120,8192,2989506,364.929931641,2407000
chain,0,2097152,9,93,35,131,8192,2990328,365.030273438,2407000
chain,0,2097152,9,94,56,76,8192,2908025,354.983520508,2407000
chain,0,2097152,9,95,57,87,8192,2900326,354.043701172,2407000
chain,0,2097152,9,96,78,32,8192,2802302,342.077880859,2407000
chain,0,2097152,9,97,79,43,8192,2802346,342.083251953,2407000
chain,0,2097152,9,98,100,142,8192,3039085,370.982055664,2407000
chain,0,2097152,9,99,101,153,8192,3047341,371.989868164,2407000
chain,0,2097152,9,100,122,98,8192,2941352,359.051757812,2407000
chain,0,2097152,9,101,123,109,8192,2949187,360.008178711,2407000
chain,0,2097152,9,102,144,54,8192,2850726,347.989013672,2407000
chain,0,2097152,9,103,145,65,8192,2850616,347.975585938,2407000
chain,0,2097152,9,104,160,11,8192,2769020,338.015136719,2407000
chain,0,2097152,9,105,161,21,8192,2777307,339.026733398,2407000
chain,0,2097152,9,106,14,167,8192,3189614,389.357177734,2407000
chain,0,2097152,9,107,15,169,8192,3181693,388.390258789,2407000
chain,0,2097152,9,108,36,135,8192,3090905,377.307739258,2407000
chain,0,2097152,9,109,37,146,8192,3090807,377.295776367,2407000
chain,0,2097152,9,110,58,91,8192,3008545,367.25402832,2407000
chain,0,2097152,9,111,59,102,8192,3000964,366.328613281,2407000
chain,0,2097152,9,112,80,47,8192,2902509,354.310180664,2407000
chain,0,2097152,9,113,81,58,8192,2902638,354.325927734,2407000
chain,0,2097152,9,114,102,155,8192,3140290,383.336181641,2407000
chain,0,2097152,9,115,103,162,8192,3148187,384.300170898,2407000
chain,0,2097152,9,116,124,113,8192,3041403,371.265014648,2407000
chain,0,2097152,9,117,125,124,8192,3049481,372.251098633,2407000
chain,0,2097152,9,118,146,69,8192,2952077,360.360961914,2407000
chain,0,2097152,9,119,147,80,8192,2951788,360.325683594,2407000
chain,0,2097152,9,120,162,25,8192,2869758,350.312255859,2407000
chain,0,2097152,9,121,163,36,8192,2877885,351.304321289,2407000
chain,0,2097152,9,122,16,163,8192,3185924,388.906738281,2407000
chain,0,2097152,9,123,17,168,8192,3178733,388.028930664,2407000
chain,0,2097152,9,124,38,126,8192,3087784,376.926757812,2407000
chain,0,2097152,9,125,39,137,8192,3088206,376.978271484,2407000
chain,0,2097152,9,126,60,82,8192,3005878,366.928466797,2407000
chain,0,2097152,9,127,61,93,8192,2997811,365.943725586,2407000
chain,0,2097152,9,128,82,38,8192,2899316,353.920410156,2407000
chain,0,2097152,9,129,83,49,8192,2899673,353.963989258,2407000
chain,0,2097152,9,130,104,148,8192,3136992,382.93359375,2407000
chain,0,2097152,9,131,105,157,8192,3145154,383.929931641,2407000
chain,0,2097152,9,132,126,104,8192,3038742,370.940185547,2407000
chain,0,2097152,9,133,127,115,8192,3046720,371.9140625,2407000
chain,0,2097152,9,134,148,60,8192,2948812,359.962402344,2407000
chain,0,2097152,9,135,149,71,8192,2949211,360.011108398,2407000
chain,0,2097152,9,136,164,16,8192,2866664,349.934570312,2407000
chain,0,2097152,9,137,165,27,8192,2874783,350.92565918,2407000
chain,0,2097152,9,138,18,158,8192,3085626,376.663330078,2407000
chain,0,2097152,9,139,19,164,8192,3077069,375.618774414,2407000
chain,0,2097152,9,140,40,116,8192,2987503,364.685424805,2407000
chain,0,2097152,9,141,41,127,8192,2987146,364.641845703,2407000
chain,0,2097152,9,142,62,72,8192,2905836,354.716308594,2407000
chain,0,2097152,9,143,63,83,8192,2896955,353.632202148,2407000
chain,0,2097152,9,144,84,28,8192,2798598,341.625732422,2407000
chain,0,2097152,9,145,85,39,8192,2799038,341.679443359,2407000
chain,0,2097152,9,146,106,138,8192,3036568,370.674804688,2407000
chain,0,2097152,9,147,107,149,8192,3044737,371.67199707,2407000
chain,0,2097152,9,148,128,94,8192,2937344,358.5625,2407000
chain,0,2097152,9,149,129,105,8192,2946216,359.645507812,2407000
chain,0,2097152,9,150,150,50,8192,2848686,347.739990234,2407000
chain,0,2097152,9,151,151,61,8192,2848003,347.656616211,2407000
chain,0,2097152,9,152,166,8,8192,2766188,337.669433594,2407000
chain,0,2097152,9,153,167,17,8192,2774397,338.671508789,2407000
chain,0,2097152,9,154,20,133,8192,2983586,364.207275391,2407000
chain,0,2097152,9,155,21,144,8192,2975396,363.207519531,2407000
chain,0,2097152,9,156,42,89,8192,2884903,352.161010742,2407000
chain,0,2097152,9,157,43,100,8192,2884721,352.138793945,2407000
chain,0,2097152,9,158,64,45,8192,2802829,342.142211914,2407000
chain,0,2097152,9,159,65,56,8192,2795473,341.244262695,2407000
chain,0,2097152,9,160,86,5,8192,2696994,329.222900391,2407000
chain,0,2097152,9,161,87,13,8192,2696320,329.140625,2407000
chain,0,2097152,9,162,108,111,8192,2933587,358.103881836,2407000
chain,0,2097152,9,163,109,122,8192,2942401,359.17980957,2407000
chain,0,2097152,9,164,130,67,8192,2835917,346.181274414,2407000
chain,0,2097152,9,165,131,78,8192,2844339,347.209350586,2407000
chain,0,2097152,9,166,152,23,8192,2746281,335.239379883,2407000
chain,0,2097152,9,167,153,34,8192,2745681,335.166137695,2407000
chain,0,2097152,9,168,168,0,8192,2664314,325.233642578,2407000
chain,0,2097152,9,169,169,4,8192,2672415,326.22253418,2407000
chain,0,2097152,10,0,0,132,8192,3040041,371.098754883,2407000
chain,0,2097152,10,1,1,143,8192,3047325,371.987915039,2407000
chain,0,2097152,10,2,22,110,8192,2989976,364.987304688,2407000
chain,0,2097152,10,3,23,121,8192,2990391,365.037963867,2407000
chain,0,2097152,10,4,44,66,8192,2908485,355.039672852,2407000
chain,0,2097152,10,5,45,77,8192,2900127,354.01940918,2407000
chain,0,2097152,10,6,66,22,8192,2802304,342.078125,2407000
chain,0,2097152,10,7,67,33,8192,2801852,342.022949219,2407000
chain,0,2097152,10,8,88,88,8192,2941240,359.038085938,2407000
chain,0,2097152,10,9,89,99,8192,2949614,360.060302734,2407000
chain,0,2097152,10,10,110,44,8192,2851493,348.082641602,2407000
chain,0,2097152,10,11,111,55,8192,2850664,347.981445312,2407000
chain,0,2097152,10,12,132,3,8192,2769469,338.069946289,2407000
chain,0,2097152,10,13,133,12,8192,2777503,339.05065918,2407000
chain,0,2097152,10,14,2,140,8192,3141655,383.502807617,2407000
chain,0,2097152,10,15,3,151,8192,3150278,384.555419922,2407000
chain,0,2097152,10,16,24,118,8192,3093350,377.606201172,2407000
chain,0,2097152,10,17,25,129,8192,3093349,377.606079102,2407000
chain,0,2097152,10,18,46,74,8192,3010889,367.540161133,2407000
chain,0,2097152,10,19,47,85,8192,3003128,366.592773438,2407000
chain,0,2097152,10,20,68,30,8192,2904581,354.563110352,2407000
chain,0,2097152,10,21,69,41,8192,2904419,354.543334961,2407000
chain,0,2097152,10,22,90,96,8192,3043519,371.52331543,2407000
chain,0,2097152,10,23,91,107,8192,3052384,372.60546875,2407000
chain,0,2097152,10,24,112,52,8192,2953480,360.532226562,2407000
chain,0,2097152,10,25,113,63,8192,2953571,360.543334961,2407000
chain,0,2097152,10,26,134,10,8192,2871820,350.563964844,2407000
chain,0,2097152,10,27,135,19,8192,2880109,351.575805664,2407000
chain,0,2097152,10,28,4,152,8192,3139405,383.228149414,2407000
chain,0,2097152,10,29,5,160,8192,3147725,384.243774414,2407000
chain,0,2097152,10,30,26,130,8192,3090743,377.287963867,2407000
chain,0,2097152,10,31,27,141,8192,3090369,377.24230957,2407000
chain,0,2097152,10,32,48,86,8192,3009201,367.334106445,2407000
chain,0,2097152,10,33,49,97,8192,3000206,366.236083984,2407000
chain,0,2097152,10,34,70,42,8192,2902059,354.255249023,2407000
chain,0,2097152,10,35,71,53,8192,2902393,354.296020508,2407000
chain,0,2097152,10,36,92,108,8192,3041827,371.316772461,2407000
chain,0,2097152,10,37,93,119,8192,3050199,372.338745117,2407000
chain,0,2097152,10,38,114,64,8192,2951197,360.253540039,2407000
chain,0,2097152,10,39,115,75,8192,2951085,360.239868164,2407000
chain,0,2097152,10,40,136,20,8192,2869814,350.319091797,2407000
chain,0,2097152,10,41,137,31,8192,2877823,351.29675293,2407000
chain,0,2097152,10,42,6,159,8192,3085001,376.587036133,2407000
chain,0,2097152,10,43,7,165,8192,3076969,375.606567383,2407000
chain,0,2097152,10,44,28,117,8192,2987093,364.635375977,2407000
chain,0,2097152,10,45,29,128,8192,2986273,364.53527832,2407000
chain,0,2097152,10,46,50,73,8192,2905572,354.684082031,2407000
chain,0,2097152,10,47,51,84,8192,2895857,353.498168945,2407000
chain,0,2097152,10,48,72,29,8192,2798508,341.614746094,2407000
chain,0,2097152,10,49,73,40,8192,2798333,341.593383789,2407000
chain,0,2097152,10,50,94,139,8192,3036134,370.621826172,2407000
chain,0,2097152,10,51,95,150,8192,3043976,371.579101562,2407000
chain,0,2097152,10,52,116,95,8192,2937615,358.595581055,2407000
chain,0,2097152,10,53,117,106,8192,2945994,359.618408203,2407000
chain,0,2097152,10,54,138,51,8192,2847877,347.641235352,2407000
chain,0,2097152,10,55,139,62,8192,2847798,347.631591797,2407000
chain,0,2097152,10,56,154,9,8192,2766505,337.708129883,2407000
chain,0,2097152,10,57,155,18,8192,2774728,338.711914062,2407000
chain,0,2097152,10,58,8,145,8192,2981055,363.89831543,2407000
chain,0,2097152,10,59,9,154,8192,2972720,362.880859375,2407000
chain,0,2097152,10,60,30,101,8192,2882504,351.868164062,2407000
chain,0,2097152,10,61,31,112,8192,2882639,351.884643555,2407000
chain,0,2097152,10,62,52,57,8192,2800418,341.847900391,2407000
chain,0,2097152,10,63,53,68,8192,2792193,340.84387207,2407000
chain,0,2097152,10,64,74,14,8192,2694243,328.887084961,2407000
chain,0,2097152,10,65,75,24,8192,2694816,328.95703125,2407000
chain,0,2097152,10,66,96,123,8192,2931729,357.877075195,2407000
chain,0,2097152,10,67,97,134,8192,2940473,358.944458008,2407000
chain,0,2097152,10,68,118,79,8192,2833790,345.921630859,2407000
chain,0,2097152,10,69,119,90,8192,2841758,346.894287109,2407000
chain,0,2097152,10,70,140,35,8192,2743188,334.861816406,2407000
chain,0,2097152,10,71,141,46,8192,2743292,334.874511719,2407000
chain,0,2097152,10,72,156,1,8192,2661769,324.922973633,2407000
chain,0,2097152,10,73,157,6,8192,2669822,325.906005859,2407000
chain,0,2097152,10,74,10,148,8192,2984755,364.349975586,2407000
chain,0,2097152,10,75,11,157,8192,2976300,363.317871094,2407000
chain,0,2097152,10,76,32,104,8192,2885462,352.229248047,2407000
chain,0,2097152,10,77,33,115,8192,2886101,352.307250977,2407000
chain,0,2097152,10,78,54,60,8192,2804143,342.302612305,2407000
chain,0,2097152,10,79,55,71,8192,2795941,341.301391602,2407000
chain,0,2097152,10,80,76,16,8192,2698197,329.369750977,2407000
chain,0,2097152,10,81,77,27,8192,2697887,329.33190918,2407000
chain,0,2097152,10,82,98,126,8192,2934769,358.248168945,2407000
chain,0,2097152,10,83,99,137,8192,2943291,359.288452148,2407000
chain,0,2097152,10,84,120,82,8192,2837269,346.346313477,2407000
chain,0,2097152,10,85,121,93,8192,2844996,347.289550781,2407000
chain,0,2097152,10,86,142,38,8192,2747433,335.380004883,2407000
chain,0,2097152,10,87,143,49,8192,2746866,335.310791016,2407000
chain,0,2097152,10,88,158,2,8192,2665245,325.347290039,2407000
chain,0,2097152,10,89,159,8,8192,2673461,326.350219727,2407000
chain,0,2097152,10,90,12,161,8192,3088281,376.987426758,2407000
chain,0,2097152,10,91,13,166,8192,3080101,375.988891602,2407000
chain,0,2097152,10,92,34,120,8192,2990417,365.041137695,2407000
chain,0,2097152,10,93,35,131,8192,2990326,365.030029297,2407000
chain,0,2097152,10,94,56,76,8192,2908393,355.028442383,2407000
chain,0,2097152,10,95,57,87,8192,2899903,353.99206543,2407000
chain,0,2097152,10,96,78,32,8192,2801604,341.992675781,2407000
chain,0,2097152,10,97,79,43,8192,2801335,341.959838867,2407000
chain,0,2097152,10,98,100,142,8192,3039429,371.024047852,2407000
chain,0,2097152,10,99,101,153,8192,3047174,371.969482422,2407000
chain,0,2097152,10,100,122,98,8192,2940956,359.003417969,2407000
chain,0,2097152,10,101,123,109,8192,2948638,359.941162109,2407000
chain,0,2097152,10,102,144,54,8192,2850952,348.016601562,2407000
chain,0,2097152,10,103,145,65,8192,2850633,347.977661133,2407000
chain,0,2097152,10,104,160,11,8192,2769722,338.100830078,2407000
chain,0,2097152,10,105,161,21,8192,2777159,339.008666992,2407000
chain,0,2097152,10,106,14,167,8192,3189124,389.297363281,2407000
chain,0,2097152,10,107,15,169,8192,3180743,388.274291992,2407000
chain,0,2097152,10,108,36,135,8192,3091221,377.346313477,2407000
chain,0,2097152,10,109,37,146,8192,3091248,377.349609375,2407000
chain,0,2097152,10,110,58,91,8192,3009041,367.314575195,2407000
chain,0,2097152,10,111,59,102,8192,3000607,366.28503418,2407000
chain,0,2097152,10,112,80,47,8192,2902908,354.358886719,2407000
chain,0,2097152,10,113,81,58,8192,2902081,354.25793457,2407000
chain,0,2097152,10,114,102,155,8192,3139745,383.26965332,2407000
chain,0,2097152,10,115,103,162,8192,3148949,384.393188477,2407000
chain,0,2097152,10,116,124,113,8192,3041666,371.297119141,2407000
chain,0,2097152,10,117,125,124,8192,3050225,372.341918945,2407000
chain,0,2097152,10,118,146,69,8192,2951596,360.302246094,2407000
chain,0,2097152,10,119,147,80,8192,2951276,360.263183594,2407000
chain,0,2097152,10,120,162,25,8192,2869526,350.283935547,2407000
chain,0,2097152,10,121,163,36,8192,2877801,351.294067383,2407000
chain,0,2097152,10,122,16,164,8192,3186670,388.997802734,2407000
chain,0,2097152,10,123,17,168,8192,3177959,387.934448242,2407000
chain,0,2097152,10,124,38,127,8192,3087867,376.936889648,2407000
chain,0,2097152,10,125,39,138,8192,3087662,376.911865234,2407000
chain,0,2097152,10,126,60,83,8192,3005784,366.916992188,2407000
chain,0,2097152,10,127,61,94,8192,2998077,365.976196289,2407000
chain,0,2097152,10,128,82,39,8192,2899128,353.897460938,2407000
chain,0,2097152,10,129,83,50,8192,2899010,353.883056641,2407000
chain,0,2097152,10,130,104,149,8192,3136974,382.931396484,2407000
chain,0,2097152,10,131,105,158,8192,3145239,383.940307617,2407000
chain,0,2097152,10,132,126,105,8192,3039093,370.983032227,2407000
chain,0,2097152,10,133,127,116,8192,3047014,371.949951172,2407000
chain,0,2097152,10,134,148,61,8192,2948495,359.923706055,2407000
chain,0,2097152,10,135,149,72,8192,2948857,359.967895508,2407000
chain,0,2097152,10,136,164,17,8192,2867927,350.088745117,2407000
chain,0,2097152,10,137,165,28,8192,2874945,350.94543457,2407000
chain,0,2097152,10,138,18,156,8192,3085498,376.647705078,2407000
chain,0,2097152,10,139,19,163,8192,3077833,375.712036133,2407000
chain,0,2097152,10,140,40,114,8192,2986856,364.606445312,2407000
chain,0,2097152,10,141,41,125,8192,2987251,364.654663086,2407000
chain,0,2097152,10,142,62,70,8192,2905752,354.706054688,2407000
chain,0,2097152,10,143,63,81,8192,2897171,353.658569336,2407000
chain,0,2097152,10,144,84,26,8192,2798707,341.639038086,2407000
chain,0,2097152,10,145,85,37,8192,2798595,341.625366211,2407000
chain,0,2097152,10,146,106,136,8192,3036183,370.627807617,2407000
chain,0,2097152,10,147,107,147,8192,3045130,371.719970703,2407000
chain,0,2097152,10,148,128,92,8192,2937889,358.62902832,2407000
chain,0,2097152,10,149,129,103,8192,2946485,359.678344727,2407000
chain,0,2097152,10,150,150,48,8192,2848119,347.670776367,2407000
chain,0,2097152,10,151,151,59,8192,2847404,347.583496094,2407000
chain,0,2097152,10,152,166,7,8192,2765585,337.595825195,2407000
chain,0,2097152,10,153,167,15,8192,2774892,338.731933594,2407000
chain,0,2097152,10,154,20,133,8192,2983526,364.199951172,2407000
chain,0,2097152,10,155,21,144,8192,2975147,363.177124023,2407000
chain,0,2097152,10,156,42,89,8192,2884824,352.151367188,2407000
chain,0,2097152,10,157,43,100,8192,2884843,352.153686523,2407000
chain,0,2097152,10,158,64,45,8192,2802901,342.151000977,2407000
chain,0,2097152,10,159,65,56,8192,2794456,341.120117188,2407000
chain,0,2097152,10,160,86,5,8192,2697530,329.288330078,2407000
chain,0,2097152,10,161,87,13,8192,2697750,329.315185547,2407000
chain,0,2097152,10,162,108,111,8192,2934047,358.16003418,2407000
chain,0,2097152,10,163,109,122,8192,2942114,359.144775391,2407000
chain,0,2097152,10,164,130,67,8192,2835879,346.176635742,2407000
chain,0,2097152,10,165,131,78,8192,2844019,347.170288086,2407000
chain,0,2097152,10,166,152,23,8192,2745958,335.199951172,2407000
chain,0,2097152,10,167,153,34,8192,2745939,335.197631836,2407000
chain,0,2097152,10,168,168,0,8192,2664245,325.225219727,2407000
chain,0,2097152,10,169,169,4,8192,2672356,326.215332031,2407000
chain,0,2097152,11,0,0,124,8192,3039673,371.053833008,2407000
chain,0,2097152,11,1,1,135,8192,3048547,372.137084961,2407000
chain,0,2097152,11,2,22,102,8192,2990210,365.015869141,2407000
chain,0,2097152,11,3,23,113,8192,2990666,365.071533203,2407000
chain,0,2097152,11,4,44,58,8192,2909066,355.110595703,2407000
chain,0,2097152,11,5,45,69,8192,2900426,354.055908203,2407000
chain,0,2097152,11,6,66,14,8192,2802137,342.057739258,2407000
chain,0,2097152,11,7,67,25,8192,2801950,342.034912109,2407000
chain,0,2097152,11,8,88,80,8192,2941319,359.047729492,2407000
chain,0,2097152,11,9,89,91,8192,2949810,360.084228516,2407000
chain,0,2097152,11,10,110,36,8192,2851175,348.043823242,2407000
chain,0,2097152,11,11,111,47,8192,2851103,348.03503418,2407000
chain,0,2097152,11,12,132,2,8192,2770330,338.175048828,2407000
chain,0,2097152,11,13,133,6,8192,2778465,339.16809082,2407000
chain,0,2097152,11,14,2,139,8192,3142222,383.572021484,2407000
chain,0,2097152,11,15,3,149,8192,3150407,384.571166992,2407000
chain,0,2097152,11,16,24,117,8192,3092842,377.544189453,2407000
chain,0,2097152,11,17,25,128,8192,3092630,377.518310547,2407000
chain,0,2097152,11,18,46,73,8192,3011018,367.555908203,2407000
chain,0,2097152,11,19,47,84,8192,3002671,366.536987305,2407000
chain,0,2097152,11,20,68,29,8192,2904857,354.596801758,2407000
chain,0,2097152,11,21,69,40,8192,2904553,354.559692383,2407000
chain,0,2097152,11,22,90,95,8192,3043611,371.534545898,2407000
chain,0,2097152,11,23,91,106,8192,3051678,372.519287109,2407000
chain,0,2097152,11,24,112,51,8192,2954215,360.621948242,2407000
chain,0,2097152,11,25,113,62,8192,2953527,360.537963867,2407000
chain,0,2097152,11,26,134,9,8192,2872370,350.631103516,2407000
chain,0,2097152,11,27,135,18,8192,2879853,351.544555664,2407000
chain,0,2097152,11,28,4,152,8192,3139670,383.260498047,2407000
chain,0,2097152,11,29,5,161,8192,3147888,384.263671875,2407000
chain,0,2097152,11,30,26,131,8192,3090260,377.229003906,2407000
chain,0,2097152,11,31,27,142,8192,3090539,377.263061523,2407000
chain,0,2097152,11,32,48,87,8192,3009152,367.328125,2407000
chain,0,2097152,11,33,49,98,8192,3000429,366.263305664,2407000
chain,0,2097152,11,34,70,43,8192,2902333,354.288696289,2407000
chain,0,2097152,11,35,71,54,8192,2902424,354.299804688,2407000
chain,0,2097152,11,36,92,109,8192,3041738,371.305908203,2407000
chain,0,2097152,11,37,93,120,8192,3049805,372.290649414,2407000
chain,0,2097152,11,38,114,65,8192,2951709,360.316040039,2407000
chain,0,2097152,11,39,115,76,8192,2951288,360.264648438,2407000
chain,0,2097152,11,40,136,21,8192,2870105,350.354614258,2407000
chain,0,2097152,11,41,137,32,8192,2877391,351.244018555,2407000
chain,0,2097152,11,42,6,158,8192,3085092,376.598144531,2407000
chain,0,2097152,11,43,7,165,8192,3076625,375.564575195,2407000
chain,0,2097152,11,44,28,116,8192,2986971,364.620483398,2407000
chain,0,2097152,11,45,29,127,8192,2986464,364.55859375,2407000
chain,0,2097152,11,46,50,72,8192,2904885,354.600219727,2407000
chain,0,2097152,11,47,51,83,8192,2897006,353.638427734,2407000
chain,0,2097152,11,48,72,28,8192,2799201,341.69934082,2407000
chain,0,2097152,11,49,73,39,8192,2798614,341.627685547,2407000
chain,0,2097152,11,50,94,138,8192,3035795,370.580444336,2407000
chain,0,2097152,11,51,95,148,8192,3044272,371.615234375,2407000
chain,0,2097152,11,52,116,94,8192,2937678,358.603271484,2407000
chain,0,2097152,11,53,117,105,8192,2945721,359.585083008,2407000
chain,0,2097152,11,54,138,50,8192,2847883,347.641967773,2407000
chain,0,2097152,11,55,139,61,8192,2848081,347.666137695,2407000
chain,0,2097152,11,56,154,8,8192,2765831,337.625854492,2407000
chain,0,2097152,11,57,155,17,8192,2773953,338.61730957,2407000
chain,0,2097152,11,58,8,144,8192,2980770,363.863525391,2407000
chain,0,2097152,11,59,9,154,8192,2972827,362.893920898,2407000
chain,0,2097152,11,60,30,100,8192,2882951,351.922729492,2407000
chain,0,2097152,11,61,31,111,8192,2883239,351.957885742,2407000
chain,0,2097152,11,62,52,56,8192,2800728,341.885742188,2407000
chain,0,2097152,11,63,53,67,8192,2792914,340.931884766,2407000
chain,0,2097152,11,64,74,13,8192,2694514,328.920166016,2407000
chain,0,2097152,11,65,75,23,8192,2694529,328.92199707,2407000
chain,0,2097152,11,66,96,122,8192,2932197,357.934204102,2407000
chain,0,2097152,11,67,97,133,8192,2940416,358.9375,2407000
chain,0,2097152,11,68,118,78,8192,2833116,345.839355469,2407000
chain,0,2097152,11,69,119,89,8192,2842130,346.939697266,2407000
chain,0,2097152,11,70,140,34,8192,2743819,334.938842773,2407000
chain,0,2097152,11,71,141,45,8192,2744306,334.998291016,2407000
chain,0,2097152,11,72,156,1,8192,2661930,324.942626953,2407000
chain,0,2097152,11,73,157,5,8192,2669870,325.911865234,2407000
chain,0,2097152,11,74,10,150,8192,2984376,364.303710938,2407000
chain,0,2097152,11,75,11,159,8192,2976251,363.311889648,2407000
chain,0,2097152,11,76,32,107,8192,2885874,352.279541016,2407000
chain,0,2097152,11,77,33,118,8192,2886422,352.346435547,2407000
chain,0,2097152,11,78,54,63,8192,2804770,342.379150391,2407000
chain,0,2097152,11,79,55,74,8192,2795659,341.266967773,2407000
chain,0,2097152,11,80,76,19,8192,2697524,329.287597656,2407000
chain,0,2097152,11,81,77,30,8192,2697944,329.338867188,2407000
chain,0,2097152,11,82,98,129,8192,2935042,358.281494141,2407000
chain,0,2097152,11,83,99,140,8192,2943467,359.309936523,2407000
chain,0,2097152,11,84,120,85,8192,2836861,346.296508789,2407000
chain,0,2097152,11,85,121,96,8192,2845106,347.302978516,2407000
chain,0,2097152,11,86,142,41,8192,2746596,335.277832031,2407000
chain,0,2097152,11,87,143,52,8192,2746979,335.324584961,2407000
chain,0,2097152,11,88,158,3,8192,2665441,325.37121582,2407000
chain,0,2097152,11,89,159,10,8192,2673302,326.330810547,2407000
chain,0,2097152,11,90,12,160,8192,3088862,377.058349609,2407000
chain,0,2097152,11,91,13,166,8192,3080400,376.025390625,2407000
chain,0,2097152,11,92,34,119,8192,2990790,365.086669922,2407000
chain,0,2097152,11,93,35,130,8192,2990471,365.047729492,2407000
chain,0,2097152,11,94,56,75,8192,2908125,354.995727539,2407000
chain,0,2097152,11,95,57,86,8192,2900021,354.006469727,2407000
chain,0,2097152,11,96,78,31,8192,2801968,342.037109375,2407000
chain,0,2097152,11,97,79,42,8192,2802063,342.048706055,2407000
chain,0,2097152,11,98,100,141,8192,3039399,371.020385742,2407000
chain,0,2097152,11,99,101,151,8192,3047464,372.004882812,2407000
chain,0,2097152,11,100,122,97,8192,2941010,359.010009766,2407000
chain,0,2097152,11,101,123,108,8192,2949204,360.010253906,2407000
chain,0,2097152,11,102,144,53,8192,2850965,348.018188477,2407000
chain,0,2097152,11,103,145,64,8192,2851127,348.037963867,2407000
chain,0,2097152,11,104,160,11,8192,2769157,338.031860352,2407000
chain,0,2097152,11,105,161,20,8192,2777111,339.002807617,2407000
chain,0,2097152,11,106,14,167,8192,3189343,389.32409668,2407000
chain,0,2097152,11,107,15,169,8192,3181136,388.322265625,2407000
chain,0,2097152,11,108,36,134,8192,3091566,377.388427734,2407000
chain,0,2097152,11,109,37,145,8192,3090812,377.296386719,2407000
chain,0,2097152,11,110,58,90,8192,3009190,367.332763672,2407000
chain,0,2097152,11,111,59,101,8192,3000826,366.311767578,2407000
chain,0,2097152,11,112,80,46,8192,2902528,354.3125,2407000
chain,0,2097152,11,113,81,57,8192,2903197,354.394165039,2407000
chain,0,2097152,11,114,102,155,8192,3140145,383.318481445,2407000
chain,0,2097152,11,115,103,162,8192,3148367,384.322143555,2407000
chain,0,2097152,11,116,124,112,8192,3041675,371.298217773,2407000
chain,0,2097152,11,117,125,123,8192,3050181,372.336547852,2407000
chain,0,2097152,11,118,146,68,8192,2951789,360.325805664,2407000
chain,0,2097152,11,119,147,79,8192,2951395,360.277709961,2407000
chain,0,2097152,11,120,162,24,8192,2869205,350.244750977,2407000
chain,0,2097152,11,121,163,35,8192,2878382,351.364990234,2407000
chain,0,2097152,11,122,16,164,8192,3186177,388.93762207,2407000
chain,0,2097152,11,123,17,168,8192,3178168,387.959960938,2407000
chain,0,2097152,11,124,38,126,8192,3087679,376.91394043,2407000
chain,0,2097152,11,125,39,137,8192,3087939,376.945678711,2407000
chain,0,2097152,11,126,60,82,8192,3006745,367.034301758,2407000
chain,0,2097152,11,127,61,93,8192,2998054,365.973388672,2407000
chain,0,2097152,11,128,82,38,8192,2900076,354.013183594,2407000
chain,0,2097152,11,129,83,49,8192,2899269,353.914672852,2407000
chain,0,2097152,11,130,104,147,8192,3137378,382.980712891,2407000
chain,0,2097152,11,131,105,157,8192,3145171,383.932006836,2407000
chain,0,2097152,11,132,126,104,8192,3038784,370.9453125,2407000
chain,0,2097152,11,133,127,115,8192,3046705,371.912231445,2407000
chain,0,2097152,11,134,148,60,8192,2948712,359.950195312,2407000
chain,0,2097152,11,135,149,71,8192,2948585,359.934692383,2407000
chain,0,2097152,11,136,164,16,8192,2866731,349.942749023,2407000
chain,0,2097152,11,137,165,27,8192,2875306,350.989501953,2407000
chain,0,2097152,11,138,18,156,8192,3085569,376.65637207,2407000
chain,0,2097152,11,139,19,163,8192,3077418,375.661376953,2407000
chain,0,2097152,11,140,40,114,8192,2987435,364.677124023,2407000
chain,0,2097152,11,141,41,125,8192,2986833,364.603637695,2407000
chain,0,2097152,11,142,62,70,8192,2905141,354.631469727,2407000
chain,0,2097152,11,143,63,81,8192,2897711,353.724487305,2407000
chain,0,2097152,11,144,84,26,8192,2799043,341.680053711,2407000
chain,0,2097152,11,145,85,37,8192,2799168,341.6953125,2407000
chain,0,2097152,11,146,106,136,8192,3036288,370.640625,2407000
chain,0,2097152,11,147,107,146,8192,3044870,371.688232422,2407000
chain,0,2097152,11,148,128,92,8192,2937647,358.599487305,2407000
chain,0,2097152,11,149,129,103,8192,2946497,359.67980957,2407000
chain,0,2097152,11,150,150,48,8192,2848571,347.725952148,2407000
chain,0,2097152,11,151,151,59,8192,2848294,347.692138672,2407000
chain,0,2097152,11,152,166,7,8192,2766385,337.693481445,2407000
chain,0,2097152,11,153,167,15,8192,2774460,338.679199219,2407000
chain,0,2097152,11,154,20,143,8192,2983361,364.17980957,2407000
chain,0,2097152,11,155,21,153,8192,2975334,363.199951172,2407000
chain,0,2097152,11,156,42,99,8192,2884992,352.171875,2407000
chain,0,2097152,11,157,43,110,8192,2885013,352.174438477,2407000
chain,0,2097152,11,158,64,55,8192,2803579,342.233764648,2407000
chain,0,2097152,11,159,65,66,8192,2795107,341.199584961,2407000
chain,0,2097152,11,160,86,12,8192,2696535,329.166870117,2407000
chain,0,2097152,11,161,87,22,8192,2696345,329.143676758,2407000
chain,0,2097152,11,162,108,121,8192,2934164,358.174316406,2407000
chain,0,2097152,11,163,109,132,8192,2942055,359.137573242,2407000
chain,0,2097152,11,164,130,77,8192,2835969,346.18762207,2407000
chain,0,2097152,11,165,131,88,8192,2844391,347.215698242,2407000
chain,0,2097152,11,166,152,33,8192,2745952,335.19921875,2407000
chain,0,2097152,11,167,153,44,8192,2745951,335.19909668,2407000
chain,0,2097152,11,168,168,0,8192,2664111,325.208862305,2407000
chain,0,2097152,11,169,169,4,8192,2672342,326.213623047,2407000
chain,0,2097152,12,0,0,123,8192,3039835,371.073608398,2407000
chain,0,2097152,12,1,1,134,8192,3047710,372.034912109,2407000
chain,0,2097152,12,2,22,101,8192,2990733,365.079711914,2407000
chain,0,2097152,12,3,23,112,8192,2990829,365.091430664,2407000
chain,0,2097152,12,4,44,57,8192,2908456,355.036132812,2407000
chain,0,2097152,12,5,45,68,8192,2900619,354.079467773,2407000
chain,0,2097152,12,6,66,14,8192,2802228,342.068847656,2407000
chain,0,2097152,12,7,67,24,8192,2801994,342.040283203,2407000
chain,0,2097152,12,8,88,79,8192,2941579,359.079467773,2407000
chain,0,2097152,12,9,89,90,8192,2950039,360.112182617,2407000
chain,0,2097152,12,10,110,35,8192,2850842,348.003173828,2407000
chain,0,2097152,12,11,111,46,8192,2852019,348.146850586,2407000
chain,0,2097152,12,12,132,1,8192,2769366,338.057373047,2407000
chain,0,2097152,12,13,133,6,8192,2778462,339.167724609,2407000
chain,0,2097152,12,14,2,139,8192,3142311,383.582885742,2407000
chain,0,2097152,12,15,3,149,8192,3150570,384.591064453,2407000
chain,0,2097152,12,16,24,117,8192,3093144,377.581054688,2407000
chain,0,2097152,12,17,25,128,8192,3092653,377.521118164,2407000
chain,0,2097152,12,18,46,73,8192,3010781,367.526977539,2407000
chain,0,2097152,12,19,47,84,8192,3002282,366.489501953,2407000
chain,0,2097152,12,20,68,29,8192,2904901,354.602172852,2407000
chain,0,2097152,12,21,69,40,8192,2905298,354.650634766,2407000
chain,0,2097152,12,22,90,95,8192,3044094,371.593505859,2407000
chain,0,2097152,12,23,91,106,8192,3052482,372.617431641,2407000
chain,0,2097152,12,24,112,51,8192,2953591,360.545776367,2407000
chain,0,2097152,12,25,113,62,8192,2954293,360.631469727,2407000
chain,0,2097152,12,26,134,9,8192,2872172,350.606933594,2407000
chain,0,2097152,12,27,135,18,8192,2880525,351.626586914,2407000
chain,0,2097152,12,28,4,152,8192,3139990,383.299560547,2407000
chain,0,2097152,12,29,5,160,8192,3147892,384.264160156,2407000
chain,0,2097152,12,30,26,131,8192,3090524,377.261230469,2407000
chain,0,2097152,12,31,27,142,8192,3090872,377.303710938,2407000
chain,0,2097152,12,32,48,87,8192,3008550,367.254638672,2407000
chain,0,2097152,12,33,49,98,8192,3001130,366.348876953,2407000
chain,0,2097152,12,34,70,43,8192,2902086,354.258544922,2407000
chain,0,2097152,12,35,71,54,8192,2901964,354.243652344,2407000
chain,0,2097152,12,36,92,109,8192,3041309,371.253540039,2407000
chain,0,2097152,12,37,93,120,8192,3050245,372.344360352,2407000
chain,0,2097152,12,38,114,65,8192,2952447,360.40612793,2407000
chain,0,2097152,12,39,115,76,8192,2951009,360.23059082,2407000
chain,0,2097152,12,40,136,21,8192,2869497,350.280395508,2407000
chain,0,2097152,12,41,137,32,8192,2877562,351.264892578,2407000
chain,0,2097152,12,42,6,158,8192,3085103,376.599487305,2407000
chain,0,2097152,12,43,7,165,8192,3076893,375.597290039,2407000
chain,0,2097152,12,44,28,118,8192,2986811,364.600952148,2407000
chain,0,2097152,12,45,29,129,8192,2986648,364.581054688,2407000
chain,0,2097152,12,46,50,74,8192,2905099,354.626342773,2407000
chain,0,2097152,12,47,51,85,8192,2896990,353.636474609,2407000
chain,0,2097152,12,48,72,30,8192,2798525,341.616821289,2407000
chain,0,2097152,12,49,73,41,8192,2798313,341.590942383,2407000
chain,0,2097152,12,50,94,140,8192,3036195,370.629272461,2407000
chain,0,2097152,12,51,95,150,8192,3043989,371.580688477,2407000
chain,0,2097152,12,52,116,96,8192,2937708,358.606933594,2407000
chain,0,2097152,12,53,117,107,8192,2945950,359.613037109,2407000
chain,0,2097152,12,54,138,52,8192,2847777,347.62902832,2407000
chain,0,2097152,12,55,139,63,8192,2848017,347.658325195,2407000
chain,0,2097152,12,56,154,10,8192,2765676,337.606933594,2407000
chain,0,2097152,12,57,155,19,8192,2773681,338.584106445,2407000
chain,0,2097152,12,58,8,147,8192,2981037,363.896118164,2407000
chain,0,2097152,12,59,9,156,8192,2973057,362.92199707,2407000
chain,0,2097152,12,60,30,104,8192,2882693,351.891235352,2407000
chain,0,2097152,12,61,31,115,8192,2882885,351.914672852,2407000
chain,0,2097152,12,62,52,60,8192,2801157,341.938110352,2407000
chain,0,2097152,12,63,53,71,8192,2792662,340.901123047,2407000
chain,0,2097152,12,64,74,16,8192,2693794,328.832275391,2407000
chain,0,2097152,12,65,75,27,8192,2693860,328.840332031,2407000
chain,0,2097152,12,66,96,126,8192,2931658,357.868408203,2407000
chain,0,2097152,12,67,97,137,8192,2939864,358.870117188,2407000
chain,0,2097152,12,68,118,82,8192,2833378,345.871337891,2407000
chain,0,2097152,12,69,119,93,8192,2842545,346.990356445,2407000
chain,0,2097152,12,70,140,38,8192,2743420,334.890136719,2407000
chain,0,2097152,12,71,141,49,8192,2743685,334.922485352,2407000
chain,0,2097152,12,72,156,2,8192,2661829,324.930297852,2407000
chain,0,2097152,12,73,157,7,8192,2670486,325.987060547,2407000
chain,0,2097152,12,74,10,151,8192,2984354,364.301025391,2407000
chain,0,2097152,12,75,11,159,8192,2976190,363.304443359,2407000
chain,0,2097152,12,76,32,108,8192,2886150,352.313232422,2407000
chain,0,2097152,12,77,33,119,8192,2886509,352.357055664,2407000
chain,0,2097152,12,78,54,64,8192,2804348,342.327636719,2407000
chain,0,2097152,12,79,55,75,8192,2796564,341.377441406,2407000
chain,0,2097152,12,80,76,20,8192,2698111,329.35925293,2407000
chain,0,2097152,12,81,77,31,8192,2698131,329.361694336,2407000
chain,0,2097152,12,82,98,130,8192,2935032,358.280273438,2407000
chain,0,2097152,12,83,99,141,8192,2943743,359.34362793,2407000
chain,0,2097152,12,84,120,86,8192,2837353,346.356567383,2407000
chain,0,2097152,12,85,121,97,8192,2845640,347.368164062,2407000
chain,0,2097152,12,86,142,42,8192,2747062,335.334716797,2407000
chain,0,2097152,12,87,143,53,8192,2747144,335.344726562,2407000
chain,0,2097152,12,88,158,3,8192,2665812,325.416503906,2407000
chain,0,2097152,12,89,159,11,8192,2673933,326.407836914,2407000
chain,0,2097152,12,90,12,161,8192,3088456,377.008789062,2407000
chain,0,2097152,12,91,13,166,8192,3080486,376.035888672,2407000
chain,0,2097152,12,92,34,121,8192,2990259,365.021850586,2407000
chain,0,2097152,12,93,35,132,8192,2990001,364.990356445,2407000
chain,0,2097152,12,94,56,77,8192,2908465,355.037231445,2407000
chain,0,2097152,12,95,57,88,8192,2900022,354.006591797,2407000
chain,0,2097152,12,96,78,33,8192,2801464,341.975585938,2407000
chain,0,2097152,12,97,79,44,8192,2801247,341.94909668,2407000
chain,0,2097152,12,98,100,143,8192,3038861,370.954711914,2407000
chain,0,2097152,12,99,101,153,8192,3047644,372.026855469,2407000
chain,0,2097152,12,100,122,99,8192,2941502,359.070068359,2407000
chain,0,2097152,12,101,123,110,8192,2949110,359.998779297,2407000
chain,0,2097152,12,102,144,55,8192,2851039,348.02722168,2407000
chain,0,2097152,12,103,145,66,8192,2851594,348.094970703,2407000
chain,0,2097152,12,104,160,12,8192,2769357,338.056274414,2407000
chain,0,2097152,12,105,161,22,8192,2777812,339.088378906,2407000
chain,0,2097152,12,106,14,167,8192,3189450,389.337158203,2407000
chain,0,2097152,12,107,15,169,8192,3181190,388.328857422,2407000
chain,0,2097152,12,108,36,135,8192,3090701,377.282836914,2407000
chain,0,2097152,12,109,37,145,8192,3091128,377.334960938,2407000
chain,0,2097152,12,110,58,91,8192,3009677,367.392211914,2407000
chain,0,2097152,12,111,59,102,8192,3000592,366.283203125,2407000
chain,0,2097152,12,112,80,47,8192,2902736,354.337890625,2407000
chain,0,2097152,12,113,81,58,8192,2902348,354.290527344,2407000
chain,0,2097152,12,114,102,154,8192,3139656,383.258789062,2407000
chain,0,2097152,12,115,103,162,8192,3148312,384.315429688,2407000
chain,0,2097152,12,116,124,113,8192,3042290,371.373291016,2407000
chain,0,2097152,12,117,125,124,8192,3049518,372.255615234,2407000
chain,0,2097152,12,118,146,69,8192,2951783,360.325073242,2407000
chain,0,2097152,12,119,147,80,8192,2951770,360.323486328,2407000
chain,0,2097152,12,120,162,25,8192,2869921,350.33215332,2407000
chain,0,2097152,12,121,163,36,8192,2878626,351.394775391,2407000
chain,0,2097152,12,122,16,163,8192,3186294,388.951904297,2407000
chain,0,2097152,12,123,17,168,8192,3178266,387.971923828,2407000
chain,0,2097152,12,124,38,125,8192,3087852,376.935058594,2407000
chain,0,2097152,12,125,39,136,8192,3087671,376.912963867,2407000
chain,0,2097152,12,126,60,81,8192,3005297,366.857543945,2407000
chain,0,2097152,12,127,61,92,8192,2998566,366.035888672,2407000
chain,0,2097152,12,128,82,37,8192,2900145,354.021606445,2407000
chain,0,2097152,12,129,83,48,8192,2899452,353.937011719,2407000
chain,0,2097152,12,130,104,146,8192,3137492,382.994628906,2407000
chain,0,2097152,12,131,105,155,8192,3145116,383.925292969,2407000
chain,0,2097152,12,132,126,103,8192,3039038,370.976318359,2407000
chain,0,2097152,12,133,127,114,8192,3047286,371.983154297,2407000
chain,0,2097152,12,134,148,59,8192,2948682,359.946533203,2407000
chain,0,2097152,12,135,149,70,8192,2948548,359.930175781,2407000
chain,0,2097152,12,136,164,15,8192,2866610,349.927978516,2407000
chain,0,2097152,12,137,165,26,8192,2875220,350.979003906,2407000
chain,0,2097152,12,138,18,157,8192,3085866,376.692626953,2407000
chain,0,2097152,12,139,19,164,8192,3077393,375.658325195,2407000
chain,0,2097152,12,140,40,116,8192,2987649,364.70324707,2407000
chain,0,2097152,12,141,41,127,8192,2987114,364.637939453,2407000
chain,0,2097152,12,142,62,72,8192,2905657,354.694458008,2407000
chain,0,2097152,12,143,63,83,8192,2897283,353.672241211,2407000
chain,0,2097152,12,144,84,28,8192,2798908,341.663574219,2407000
chain,0,2097152,12,145,85,39,8192,2799814,341.774169922,2407000
chain,0,2097152,12,146,106,138,8192,3036611,370.680053711,2407000
chain,0,2097152,12,147,107,148,8192,3044561,371.650512695,2407000
chain,0,2097152,12,148,128,94,8192,2938723,358.730834961,2407000
chain,0,2097152,12,149,129,105,8192,2946795,359.716186523,2407000
chain,0,2097152,12,150,150,50,8192,2848015,347.658081055,2407000
chain,0,2097152,12,151,151,61,8192,2848408,347.706054688,2407000
chain,0,2097152,12,152,166,8,8192,2766408,337.696289062,2407000
chain,0,2097152,12,153,167,17,8192,2774059,338.630249023,2407000
chain,0,2097152,12,154,20,133,8192,2983215,364.161987305,2407000
chain,0,2097152,12,155,21,144,8192,2975050,363.165283203,2407000
chain,0,2097152,12,156,42,89,8192,2885496,352.233398438,2407000
chain,0,2097152,12,157,43,100,8192,2885534,352.238037109,2407000
chain,0,2097152,12,158,64,45,8192,2803379,342.209350586,2407000
chain,0,2097152,12,159,65,56,8192,2795163,341.206420898,2407000
chain,0,2097152,12,160,86,5,8192,2696446,329.156005859,2407000
chain,0,2097152,12,161,87,13,8192,2696378,329.147705078,2407000
chain,0,2097152,12,162,108,111,8192,2934382,358.200927734,2407000
chain,0,2097152,12,163,109,122,8192,2942397,359.179321289,2407000
chain,0,2097152,12,164,130,67,8192,2836542,346.257568359,2407000
chain,0,2097152,12,165,131,78,8192,2844248,347.198242188,2407000
chain,0,2097152,12,166,152,23,8192,2745943,335.198120117,2407000
chain,0,2097152,12,167,153,34,8192,2745715,335.170288086,2407000
chain,0,2097152,12,168,168,0,8192,2663854,325.177490234,2407000
chain,0,2097152,12,169,169,4,8192,2671898,326.159423828,2407000
chain,0,2097152,13,0,0,124,8192,3039802,371.069580078,2407000
chain,0,2097152,13,1,1,135,8192,3048079,372.079956055,2407000
chain,0,2097152,13,2,22,102,8192,2990403,365.039428711,2407000
chain,0,2097152,13,3,23,113,8192,2990274,365.023681641,2407000
chain,0,2097152,13,4,44,58,8192,2908653,355.060180664,2407000
chain,0,2097152,13,5,45,69,8192,2900856,354.108398438,2407000
chain,0,2097152,13,6,66,14,8192,2802633,342.118286133,2407000
chain,0,2097152,13,7,67,25,8192,2802404,342.090332031,2407000
chain,0,2097152,13,8,88,80,8192,2941563,359.077514648,2407000
chain,0,2097152,13,9,89,91,8192,2949639,360.063354492,2407000
chain,0,2097152,13,10,110,36,8192,2851554,348.090087891,2407000
chain,0,2097152,13,11,111,47,8192,2851592,348.094726562,2407000
chain,0,2097152,13,12,132,1,8192,2769850,338.116455078,2407000
chain,0,2097152,13,13,133,6,8192,2778005,339.111938477,2407000
chain,0,2097152,13,14,2,139,8192,3142089,383.555786133,2407000
chain,0,2097152,13,15,3,149,8192,3150427,384.573608398,2407000
chain,0,2097152,13,16,24,117,8192,3093158,377.582763672,2407000
chain,0,2097152,13,17,25,128,8192,3092584,377.512695312,2407000
chain,0,2097152,13,18,46,73,8192,3011126,367.569091797,2407000
chain,0,2097152,13,19,47,84,8192,3003159,366.596557617,2407000
chain,0,2097152,13,20,68,29,8192,2904843,354.595092773,2407000
chain,0,2097152,13,21,69,40,8192,2904922,354.604736328,2407000
chain,0,2097152,13,22,90,95,8192,3043343,371.501831055,2407000
chain,0,2097152,13,23,91,106,8192,3052353,372.60168457,2407000
chain,0,2097152,13,24,112,51,8192,2954133,360.611938477,2407000
chain,0,2097152,13,25,113,62,8192,2954186,360.618408203,2407000
chain,0,2097152,13,26,134,9,8192,2871513,350.526489258,2407000
chain,0,2097152,13,27,135,18,8192,2879742,351.531005859,2407000
chain,0,2097152,13,28,4,150,8192,3139781,383.274047852,2407000
chain,0,2097152,13,29,5,158,8192,3148141,384.294555664,2407000
chain,0,2097152,13,30,26,129,8192,3090542,377.263427734,2407000
chain,0,2097152,13,31,27,140,8192,3090680,377.280273438,2407000
chain,0,2097152,13,32,48,85,8192,3008449,367.24230957,2407000
chain,0,2097152,13,33,49,96,8192,3000432,366.263671875,2407000
chain,0,2097152,13,34,70,41,8192,2902232,354.276367188,2407000
chain,0,2097152,13,35,71,52,8192,2901832,354.227539062,2407000
chain,0,2097152,13,36,92,107,8192,3041669,371.297485352,2407000
chain,0,2097152,13,37,93,118,8192,3050262,372.346435547,2407000
chain,0,2097152,13,38,114,63,8192,2951350,360.272216797,2407000
chain,0,2097152,13,39,115,74,8192,2951797,360.326782227,2407000
chain,0,2097152,13,40,136,19,8192,2869778,350.314697266,2407000
chain,0,2097152,13,41,137,30,8192,2878180,351.340332031,2407000
chain,0,2097152,13,42,6,159,8192,3084262,376.496826172,2407000
chain,0,2097152,13,43,7,165,8192,3077375,375.65612793,2407000
chain,0,2097152,13,44,28,119,8192,2987064,364.631835938,2407000
chain,0,2097152,13,45,29,130,8192,2986690,364.586181641,2407000
chain,0,2097152,13,46,50,75,8192,2904989,354.612915039,2407000
chain,0,2097152,13,47,51,86,8192,2896207,353.540893555,2407000
chain,0,2097152,13,48,72,31,8192,2797968,341.548828125,2407000
chain,0,2097152,13,49,73,42,8192,2798180,341.574707031,2407000
chain,0,2097152,13,50,94,141,8192,3036277,370.639282227,2407000
chain,0,2097152,13,51,95,151,8192,3044191,371.60534668,2407000
chain,0,2097152,13,52,116,97,8192,2937701,358.606079102,2407000
chain,0,2097152,13,53,117,108,8192,2945896,359.606445312,2407000
chain,0,2097152,13,54,138,53,8192,2847580,347.604980469,2407000
chain,0,2097152,13,55,139,64,8192,2847599,347.607299805,2407000
chain,0,2097152,13,56,154,10,8192,2765788,337.620605469,2407000
chain,0,2097152,13,57,155,20,8192,2773415,338.551635742,2407000
chain,0,2097152,13,58,8,146,8192,2981256,363.922851562,2407000
chain,0,2097152,13,59,9,155,8192,2973359,362.958862305,2407000
chain,0,2097152,13,60,30,103,8192,2882496,351.8671875,2407000
chain,0,2097152,13,61,31,114,8192,2882696,351.891601562,2407000
chain,0,2097152,13,62,52,59,8192,2800850,341.900634766,2407000
chain,0,2097152,13,63,53,70,8192,2792517,340.883422852,2407000
chain,0,2097152,13,64,74,15,8192,2694231,328.885620117,2407000
chain,0,2097152,13,65,75,26,8192,2695520,329.04296875,2407000
chain,0,2097152,13,66,96,125,8192,2931940,357.902832031,2407000
chain,0,2097152,13,67,97,136,8192,2940077,358.896118164,2407000
chain,0,2097152,13,68,118,81,8192,2833337,345.866333008,2407000
chain,0,2097152,13,69,119,92,8192,2841737,346.891723633,2407000
chain,0,2097152,13,70,140,37,8192,2744022,334.963623047,2407000
chain,0,2097152,13,71,141,48,8192,2744058,334.968017578,2407000
chain,0,2097152,13,72,156,2,8192,2661447,324.883666992,2407000
chain,0,2097152,13,73,157,7,8192,2670368,325.97265625,2407000
chain,0,2097152,13,74,10,153,8192,2984010,364.259033203,2407000
chain,0,2097152,13,75,11,161,8192,2976546,363.347900391,2407000
chain,0,2097152,13,76,32,110,8192,2886463,352.35144043,2407000
chain,0,2097152,13,77,33,121,8192,2886143,352.31237793,2407000
chain,0,2097152,13,78,54,66,8192,2804451,342.340209961,2407000
chain,0,2097152,13,79,55,77,8192,2795903,341.29675293,2407000
chain,0,2097152,13,80,76,22,8192,2697604,329.297363281,2407000
chain,0,2097152,13,81,77,33,8192,2698172,329.366699219,2407000
chain,0,2097152,13,82,98,132,8192,2935319,358.315307617,2407000
chain,0,2097152,13,83,99,143,8192,2943543,359.319213867,2407000
chain,0,2097152,13,84,120,88,8192,2836794,346.288330078,2407000
chain,0,2097152,13,85,121,99,8192,2845413,347.340454102,2407000
chain,0,2097152,13,86,142,44,8192,2746610,335.279541016,2407000
chain,0,2097152,13,87,143,55,8192,2746612,335.279785156,2407000
chain,0,2097152,13,88,158,3,8192,2665364,325.361816406,2407000
chain,0,2097152,13,89,159,12,8192,2673521,326.357543945,2407000
chain,0,2097152,13,90,12,160,8192,3088572,377.022949219,2407000
chain,0,2097152,13,91,13,166,8192,3080497,376.037231445,2407000
chain,0,2097152,13,92,34,120,8192,2990322,365.029541016,2407000
chain,0,2097152,13,93,35,131,8192,2990441,365.044067383,2407000
chain,0,2097152,13,94,56,76,8192,2908141,354.997680664,2407000
chain,0,2097152,13,95,57,87,8192,2900285,354.038696289,2407000
chain,0,2097152,13,96,78,32,8192,2801848,342.022460938,2407000
chain,0,2097152,13,97,79,43,8192,2801986,342.039306641,2407000
chain,0,2097152,13,98,100,142,8192,3039711,371.05847168,2407000
chain,0,2097152,13,99,101,152,8192,3047331,371.988647461,2407000
chain,0,2097152,13,100,122,98,8192,2941509,359.070922852,2407000
chain,0,2097152,13,101,123,109,8192,2949317,360.024047852,2407000
chain,0,2097152,13,102,144,54,8192,2850088,347.911132812,2407000
chain,0,2097152,13,103,145,65,8192,2851214,348.048583984,2407000
chain,0,2097152,13,104,160,11,8192,2768966,338.008544922,2407000
chain,0,2097152,13,105,161,21,8192,2776984,338.987304688,2407000
chain,0,2097152,13,106,14,167,8192,3189694,389.366943359,2407000
chain,0,2097152,13,107,15,169,8192,3181526,388.369873047,2407000
chain,0,2097152,13,108,36,134,8192,3090827,377.298217773,2407000
chain,0,2097152,13,109,37,145,8192,3090881,377.30480957,2407000
chain,0,2097152,13,110,58,90,8192,3009071,367.318237305,2407000
chain,0,2097152,13,111,59,101,8192,3000894,366.320068359,2407000
chain,0,2097152,13,112,80,46,8192,2902365,354.292602539,2407000
chain,0,2097152,13,113,81,57,8192,2902563,354.316772461,2407000
chain,0,2097152,13,114,102,154,8192,3139711,383.26550293,2407000
chain,0,2097152,13,115,103,162,8192,3148262,384.309326172,2407000
chain,0,2097152,13,116,124,112,8192,3041769,371.309692383,2407000
chain,0,2097152,13,117,125,123,8192,3050037,372.318969727,2407000
chain,0,2097152,13,118,146,68,8192,2952078,360.361083984,2407000
chain,0,2097152,13,119,147,79,8192,2951469,360.286743164,2407000
chain,0,2097152,13,120,162,24,8192,2869778,350.314697266,2407000
chain,0,2097152,13,121,163,35,8192,2878250,351.348876953,2407000
chain,0,2097152,13,122,16,163,8192,3186379,388.962280273,2407000
chain,0,2097152,13,123,17,168,8192,3178335,387.98034668,2407000
chain,0,2097152,13,124,38,126,8192,3088056,376.959960938,2407000
chain,0,2097152,13,125,39,137,8192,3087360,376.875,2407000
chain,0,2097152,13,126,60,82,8192,3005803,366.919311523,2407000
chain,0,2097152,13,127,61,93,8192,2997552,365.912109375,2407000
chain,0,2097152,13,128,82,38,8192,2899327,353.92175293,2407000
chain,0,2097152,13,129,83,49,8192,2899536,353.947265625,2407000
chain,0,2097152,13,130,104,147,8192,3137158,382.953857422,2407000
chain,0,2097152,13,131,105,156,8192,3145137,383.927856445,2407000
chain,0,2097152,13,132,126,104,8192,3038915,370.961303711,2407000
chain,0,2097152,13,133,127,115,8192,3047194,371.971923828,2407000
chain,0,2097152,13,134,148,60,8192,2948815,359.962768555,2407000
chain,0,2097152,13,135,149,71,8192,2949072,359.994140625,2407000
chain,0,2097152,13,136,164,16,8192,2866454,349.908935547,2407000
chain,0,2097152,13,137,165,27,8192,2875761,351.045043945,2407000
chain,0,2097152,13,138,18,157,8192,3085906,376.697509766,2407000
chain,0,2097152,13,139,19,164,8192,3077631,375.68737793,2407000
chain,0,2097152,13,140,40,116,8192,2987328,364.6640625,2407000
chain,0,2097152,13,141,41,127,8192,2987198,364.648193359,2407000
chain,0,2097152,13,142,62,72,8192,2905527,354.678588867,2407000
chain,0,2097152,13,143,63,83,8192,2897118,353.652099609,2407000
chain,0,2097152,13,144,84,28,8192,2799812,341.773925781,2407000
chain,0,2097152,13,145,85,39,8192,2798481,341.611450195,2407000
chain,0,2097152,13,146,106,138,8192,3036341,370.647094727,2407000
chain,0,2097152,13,147,107,148,8192,3044888,371.690429688,2407000
chain,0,2097152,13,148,128,94,8192,2937603,358.594116211,2407000
chain,0,2097152,13,149,129,105,8192,2946591,359.69128418,2407000
chain,0,2097152,13,150,150,50,8192,2848378,347.702392578,2407000
chain,0,2097152,13,151,151,61,8192,2848412,347.706542969,2407000
chain,0,2097152,13,152,166,8,8192,2767351,337.811401367,2407000
chain,0,2097152,13,153,167,17,8192,2774200,338.647460938,2407000
chain,0,2097152,13,154,20,133,8192,2982976,364.1328125,2407000
chain,0,2097152,13,155,21,144,8192,2975189,363.182250977,2407000
chain,0,2097152,13,156,42,89,8192,2885001,352.172973633,2407000
chain,0,2097152,13,157,43,100,8192,2885042,352.177978516,2407000
chain,0,2097152,13,158,64,45,8192,2803035,342.167358398,2407000
chain,0,2097152,13,159,65,56,8192,2795004,341.187011719,2407000
chain,0,2097152,13,160,86,5,8192,2697493,329.283813477,2407000
chain,0,2097152,13,161,87,13,8192,2697411,329.273803711,2407000
chain,0,2097152,13,162,108,111,8192,2933987,358.152709961,2407000
chain,0,2097152,13,163,109,122,8192,2942451,359.185913086,2407000
chain,0,2097152,13,164,130,67,8192,2835778,346.164306641,2407000
chain,0,2097152,13,165,131,78,8192,2844507,347.229858398,2407000
chain,0,2097152,13,166,152,23,8192,2746222,335.232177734,2407000
chain,0,2097152,13,167,153,34,8192,2746329,335.245239258,2407000
chain,0,2097152,13,168,168,0,8192,2664672,325.27734375,2407000
chain,0,2097152,13,169,169,4,8192,2673057,326.30090332,2407000
chain,0,2097152,14,0,0,123,8192,3039661,371.052368164,2407000
chain,0,2097152,14,1,1,134,8192,3048115,372.084350586,2407000
chain,0,2097152,14,2,22,101,8192,2990947,365.105834961,2407000
chain,0,2097152,14,3,23,112,8192,2990469,365.047485352,2407000
chain,0,2097152,14,4,44,57,8192,2908869,355.086547852,2407000
chain,0,2097152,14,5,45,68,8192,2900051,354.010131836,2407000
chain,0,2097152,14,6,66,14,8192,2801960,342.036132812,2407000
chain,0,2097152,14,7,67,24,8192,2802089,342.051879883,2407000
chain,0,2097152,14,8,88,79,8192,2941549,359.075805664,2407000
chain,0,2097152,14,9,89,90,8192,2949298,360.021728516,2407000
chain,0,2097152,14,10,110,35,8192,2850916,348.012207031,2407000
chain,0,2097152,14,11,111,46,8192,2851686,348.106201172,2407000
chain,0,2097152,14,12,132,1,8192,2770458,338.190673828,2407000
chain,0,2097152,14,13,133,6,8192,2778041,339.116333008,2407000
chain,0,2097152,14,14,2,139,8192,3141904,383.533203125,2407000
chain,0,2097152,14,15,3,149,8192,3150062,384.529052734,2407000
chain,0,2097152,14,16,24,117,8192,3092483,377.500366211,2407000
chain,0,2097152,14,17,25,128,8192,3092668,377.522949219,2407000
chain,0,2097152,14,18,46,73,8192,3011284,367.588378906,2407000
chain,0,2097152,14,19,47,84,8192,3002652,366.534667969,2407000
chain,0,2097152,14,20,68,29,8192,2904313,354.530395508,2407000
chain,0,2097152,14,21,69,40,8192,2904378,354.538330078,2407000
chain,0,2097152,14,22,90,95,8192,3043625,371.536254883,2407000
chain,0,2097152,14,23,91,106,8192,3052040,372.563476562,2407000
chain,0,2097152,14,24,112,51,8192,2953449,360.528442383,2407000
chain,0,2097152,14,25,113,62,8192,2952751,360.443237305,2407000
chain,0,2097152,14,26,134,9,8192,2871586,350.535400391,2407000
chain,0,2097152,14,27,135,18,8192,2880197,351.586547852,2407000
chain,0,2097152,14,28,4,152,8192,3139894,383.287841797,2407000
chain,0,2097152,14,29,5,160,8192,3147633,384.232543945,2407000
chain,0,2097152,14,30,26,131,8192,3090603,377.270874023,2407000
chain,0,2097152,14,31,27,142,8192,3090307,377.234741211,2407000
chain,0,2097152,14,32,48,87,8192,3008642,367.265869141,2407000
chain,0,2097152,14,33,49,98,8192,3000166,366.231201172,2407000
chain,0,2097152,14,34,70,43,8192,2902006,354.248779297,2407000
chain,0,2097152,14,35,71,54,8192,2902321,354.287231445,2407000
chain,0,2097152,14,36,92,109,8192,3041731,371.305053711,2407000
chain,0,2097152,14,37,93,120,8192,3049911,372.303588867,2407000
chain,0,2097152,14,38,114,65,8192,2951510,360.291748047,2407000
chain,0,2097152,14,39,115,76,8192,2950953,360.223754883,2407000
chain,0,2097152,14,40,136,21,8192,2869284,350.254394531,2407000
chain,0,2097152,14,41,137,32,8192,2877411,351.246459961,2407000
chain,0,2097152,14,42,6,157,8192,3085152,376.60546875,2407000
chain,0,2097152,14,43,7,165,8192,3076542,375.554443359,2407000
chain,0,2097152,14,44,28,116,8192,2986760,364.594726562,2407000
chain,0,2097152,14,45,29,127,8192,2986905,364.612426758,2407000
chain,0,2097152,14,46,50,72,8192,2905348,354.656738281,2407000
chain,0,2097152,14,47,51,83,8192,2896101,353.527954102,2407000
chain,0,2097152,14,48,72,28,8192,2798338,341.593994141,2407000
chain,0,2097152,14,49,73,39,8192,2798011,341.554077148,2407000
chain,0,2097152,14,50,94,138,8192,3035847,370.586791992,2407000
chain,0,2097152,14,51,95,148,8192,3044147,371.599975586,2407000
chain,0,2097152,14,52,116,94,8192,2937508,358.582519531,2407000
chain,0,2097152,14,53,117,105,8192,2945822,359.597412109,2407000
chain,0,2097152,14,54,138,50,8192,2847628,347.610839844,2407000
chain,0,2097152,14,55,139,61,8192,2847592,347.606445312,2407000
chain,0,2097152,14,56,154,8,8192,2765296,337.560546875,2407000
chain,0,2097152,14,57,155,17,8192,2774621,338.698852539,2407000
chain,0,2097152,14,58,8,150,8192,2981091,363.902709961,2407000
chain,0,2097152,14,59,9,158,8192,2972686,362.876708984,2407000
chain,0,2097152,14,60,30,107,8192,2882880,351.9140625,2407000
chain,0,2097152,14,61,31,118,8192,2883390,351.976318359,2407000
chain,0,2097152,14,62,52,63,8192,2800915,341.908569336,2407000
chain,0,2097152,14,63,53,74,8192,2792553,340.887817383,2407000
chain,0,2097152,14,64,74,19,8192,2695060,328.986816406,2407000
chain,0,2097152,14,65,75,30,8192,2694617,328.932739258,2407000
chain,0,2097152,14,66,96,129,8192,2932338,357.951416016,2407000
chain,0,2097152,14,67,97,140,8192,2940083,358.896850586,2407000
chain,0,2097152,14,68,118,85,8192,2833619,345.900756836,2407000
chain,0,2097152,14,69,119,96,8192,2842310,346.961669922,2407000
chain,0,2097152,14,70,140,41,8192,2743516,334.901855469,2407000
chain,0,2097152,14,71,141,52,8192,2743397,334.887329102,2407000
chain,0,2097152,14,72,156,2,8192,2661322,324.868408203,2407000
chain,0,2097152,14,73,157,10,8192,2669923,325.918334961,2407000
chain,0,2097152,14,74,10,153,8192,2984425,364.309692383,2407000
chain,0,2097152,14,75,11,161,8192,2976343,363.323120117,2407000
chain,0,2097152,14,76,32,110,8192,2886960,352.412109375,2407000
chain,0,2097152,14,77,33,121,8192,2886422,352.346435547,2407000
chain,0,2097152,14,78,54,66,8192,2803919,342.275268555,2407000
chain,0,2097152,14,79,55,77,8192,2795755,341.278686523,2407000
chain,0,2097152,14,80,76,22,8192,2697541,329.289672852,2407000
chain,0,2097152,14,81,77,33,8192,2697713,329.310668945,2407000
chain,0,2097152,14,82,98,132,8192,2935263,358.30847168,2407000
chain,0,2097152,14,83,99,143,8192,2943196,359.276855469,2407000
chain,0,2097152,14,84,120,88,8192,2836562,346.260009766,2407000
chain,0,2097152,14,85,121,99,8192,2845414,347.340576172,2407000
chain,0,2097152,14,86,142,44,8192,2747335,335.368041992,2407000
chain,0,2097152,14,87,143,55,8192,2746642,335.283447266,2407000
chain,0,2097152,14,88,158,3,8192,2665411,325.367553711,2407000
chain,0,2097152,14,89,159,12,8192,2673268,326.326660156,2407000
chain,0,2097152,14,90,12,159,8192,3088523,377.016967773,2407000
chain,0,2097152,14,91,13,166,8192,3080008,375.977539062,2407000
chain,0,2097152,14,92,34,119,8192,2990176,365.01171875,2407000
chain,0,2097152,14,93,35,130,8192,2989954,364.984619141,2407000
chain,0,2097152,14,94,56,75,8192,2908290,355.015869141,2407000
chain,0,2097152,14,95,57,86,8192,2900288,354.0390625,2407000
chain,0,2097152,14,96,78,31,8192,2801909,342.029907227,2407000
chain,0,2097152,14,97,79,42,8192,2801810,342.017822266,2407000
chain,0,2097152,14,98,100,141,8192,3039055,370.978393555,2407000
chain,0,2097152,14,99,101,151,8192,3047549,372.015258789,2407000
chain,0,2097152,14,100,122,97,8192,2941327,359.048706055,2407000
chain,0,2097152,14,101,123,108,8192,2949515,360.048217773,2407000
chain,0,2097152,14,102,144,53,8192,2850949,348.016235352,2407000
chain,0,2097152,14,103,145,64,8192,2850831,348.001831055,2407000
chain,0,2097152,14,104,160,11,8192,2769725,338.101196289,2407000
chain,0,2097152,14,105,161,20,8192,2777790,339.085693359,2407000
chain,0,2097152,14,106,14,167,8192,3188860,389.265136719,2407000
chain,0,2097152,14,107,15,169,8192,3181466,388.362548828,2407000
chain,0,2097152,14,108,36,135,8192,3090799,377.294799805,2407000
chain,0,2097152,14,109,37,145,8192,3090763,377.290405273,2407000
chain,0,2097152,14,110,58,91,8192,3008410,367.237548828,2407000
chain,0,2097152,14,111,59,102,8192,3001042,366.338134766,2407000
chain,0,2097152,14,112,80,47,8192,2902340,354.289550781,2407000
chain,0,2097152,14,113,81,58,8192,2902940,354.362792969,2407000
chain,0,2097152,14,114,102,154,8192,3139806,383.277099609,2407000
chain,0,2097152,14,115,103,162,8192,3148246,384.307373047,2407000
chain,0,2097152,14,116,124,113,8192,3042152,371.356445312,2407000
chain,0,2097152,14,117,125,124,8192,3050016,372.31640625,2407000
chain,0,2097152,14,118,146,69,8192,2951480,360.288085938,2407000
chain,0,2097152,14,119,147,80,8192,2951359,360.27331543,2407000
chain,0,2097152,14,120,162,25,8192,2869509,350.281860352,2407000
chain,0,2097152,14,121,163,36,8192,2877841,351.298950195,2407000
chain,0,2097152,14,122,16,164,8192,3186415,388.966674805,2407000
chain,0,2097152,14,123,17,168,8192,3178153,387.958129883,2407000
chain,0,2097152,14,124,38,126,8192,3087899,376.940795898,2407000
chain,0,2097152,14,125,39,137,8192,3087907,376.941772461,2407000
chain,0,2097152,14,126,60,82,8192,3006427,366.995483398,2407000
chain,0,2097152,14,127,61,93,8192,2997753,365.936645508,2407000
chain,0,2097152,14,128,82,38,8192,2899367,353.926635742,2407000
chain,0,2097152,14,129,83,49,8192,2899218,353.908447266,2407000
chain,0,2097152,14,130,104,147,8192,3137228,382.962402344,2407000
chain,0,2097152,14,131,105,156,8192,3144927,383.90222168,2407000
chain,0,2097152,14,132,126,104,8192,3038603,370.923217773,2407000
chain,0,2097152,14,133,127,115,8192,3046730,371.915283203,2407000
chain,0,2097152,14,134,148,60,8192,2949159,360.004760742,2407000
chain,0,2097152,14,135,149,71,8192,2947893,359.850219727,2407000
chain,0,2097152,14,136,164,16,8192,2867851,350.079467773,2407000
chain,0,2097152,14,137,165,27,8192,2875343,350.994018555,2407000
chain,0,2097152,14,138,18,155,8192,3085447,376.641479492,2407000
chain,0,2097152,14,139,19,163,8192,3077541,375.676391602,2407000
chain,0,2097152,14,140,40,114,8192,2987860,364.729003906,2407000
chain,0,2097152,14,141,41,125,8192,2987152,364.642578125,2407000
chain,0,2097152,14,142,62,70,8192,2905918,354.726318359,2407000
chain,0,2097152,14,143,63,81,8192,2897160,353.657226562,2407000
chain,0,2097152,14,144,84,26,8192,2799064,341.682617188,2407000
chain,0,2097152,14,145,85,37,8192,2798900,341.662597656,2407000
chain,0,2097152,14,146,106,136,8192,3036316,370.644042969,2407000
chain,0,2097152,14,147,107,146,8192,3044566,371.651123047,2407000
chain,0,2097152,14,148,128,92,8192,2937662,358.601318359,2407000
chain,0,2097152,14,149,129,103,8192,2946187,359.641967773,2407000
chain,0,2097152,14,150,150,48,8192,2847740,347.624511719,2407000
chain,0,2097152,14,151,151,59,8192,2848089,347.667114258,2407000
chain,0,2097152,14,152,166,7,8192,2765530,337.589111328,2407000
chain,0,2097152,14,153,167,15,8192,2774905,338.733520508,2407000
chain,0,2097152,14,154,20,133,8192,2983205,364.160766602,2407000
chain,0,2097152,14,155,21,144,8192,2975211,363.184936523,2407000
chain,0,2097152,14,156,42,89,8192,2884542,352.116943359,2407000
chain,0,2097152,14,157,43,100,8192,2884690,352.135009766,2407000
chain,0,2097152,14,158,64,45,8192,2802955,342.157592773,2407000
chain,0,2097152,14,159,65,56,8192,2794874,341.171142578,2407000
chain,0,2097152,14,160,86,5,8192,2697714,329.310791016,2407000
chain,0,2097152,14,161,87,13,8192,2697316,329.262207031,2407000
chain,0,2097152,14,162,108,111,8192,2934228,358.182128906,2407000
chain,0,2097152,14,163,109,122,8192,2941978,359.128173828,2407000
chain,0,2097152,14,164,130,67,8192,2835890,346.177978516,2407000
chain,0,2097152,14,165,131,78,8192,2843969,347.16418457,2407000
chain,0,2097152,14,166,152,23,8192,2745898,335.192626953,2407000
chain,0,2097152,14,167,153,34,8192,2745875,335.189819336,2407000
chain,0,2097152,14,168,168,0,8192,2665019,325.319702148,2407000
chain,0,2097152,14,169,169,4,8192,2672744,326.262695312,2407000
chain,0,2097152,15,0,0,125,8192,3039376,371.017578125,2407000
chain,0,2097152,15,1,1,136,8192,3047428,372.000488281,2407000
chain,0,2097152,15,2,22,103,8192,2990512,365.052734375,2407000
chain,0,2097152,15,3,23,114,8192,2990436,365.043457031,2407000
chain,0,2097152,15,4,44,59,8192,2908541,355.046508789,2407000
chain,0,2097152,15,5,45,70,8192,2900513,354.06652832,2407000
chain,0,2097152,15,6,66,15,8192,2801917,342.030883789,2407000
chain,0,2097152,15,7,67,26,8192,2802009,342.042114258,2407000
chain,0,2097152,15,8,88,81,8192,2940826,358.987548828,2407000
chain,0,2097152,15,9,89,92,8192,2949413,360.035766602,2407000
chain,0,2097152,15,10,110,37,8192,2851236,348.051269531,2407000
chain,0,2097152,15,11,111,48,8192,2851342,348.064208984,2407000
chain,0,2097152,15,12,132,2,8192,2769785,338.108520508,2407000
chain,0,2097152,15,13,133,7,8192,2777905,339.099731445,2407000
chain,0,2097152,15,14,2,140,8192,3142104,383.557617188,2407000
chain,0,2097152,15,15,3,150,8192,3149871,384.505737305,2407000
chain,0,2097152,15,16,24,118,8192,3093315,377.601928711,2407000
chain,0,2097152,15,17,25,129,8192,3092954,377.557861328,2407000
chain,0,2097152,15,18,46,74,8192,3011331,367.594116211,2407000
chain,0,2097152,15,19,47,85,8192,3002792,366.551757812,2407000
chain,0,2097152,15,20,68,30,8192,2904310,354.530029297,2407000
chain,0,2097152,15,21,69,41,8192,2905052,354.620605469,2407000
chain,0,2097152,15,22,90,96,8192,3043612,371.534667969,2407000
chain,0,2097152,15,23,91,107,8192,3051974,372.555419922,2407000
chain,0,2097152,15,24,112,52,8192,2953250,360.504150391,2407000
chain,0,2097152,15,25,113,63,8192,2953590,360.545654297,2407000
chain,0,2097152,15,26,134,10,8192,2871652,350.543457031,2407000
chain,0,2097152,15,27,135,19,8192,2879975,351.559448242,2407000
chain,0,2097152,15,28,4,151,8192,3139437,383.232055664,2407000
chain,0,2097152,15,29,5,159,8192,3147818,384.255126953,2407000
chain,0,2097152,15,30,26,130,8192,3090690,377.281494141,2407000
chain,0,2097152,15,31,27,141,8192,3090609,377.271606445,2407000
chain,0,2097152,15,32,48,86,8192,3008168,367.208007812,2407000
chain,0,2097152,15,33,49,97,8192,3000988,366.331542969,2407000
chain,0,2097152,15,34,70,42,8192,2902775,354.342651367,2407000
chain,0,2097152,15,35,71,53,8192,2901905,354.236450195,2407000
chain,0,2097152,15,36,92,108,8192,3041526,371.280029297,2407000
chain,0,2097152,15,37,93,119,8192,3049882,372.300048828,2407000
chain,0,2097152,15,38,114,64,8192,2951345,360.271606445,2407000
chain,0,2097152,15,39,115,75,8192,2950755,360.199584961,2407000
chain,0,2097152,15,40,136,20,8192,2869156,350.238769531,2407000
chain,0,2097152,15,41,137,31,8192,2877897,351.305786133,2407000
chain,0,2097152,15,42,6,158,8192,3084628,376.541503906,2407000
chain,0,2097152,15,43,7,165,8192,3076164,375.508300781,2407000
chain,0,2097152,15,44,28,117,8192,2987012,364.625488281,2407000
chain,0,2097152,15,45,29,128,8192,2986571,364.571655273,2407000
chain,0,2097152,15,46,50,73,8192,2905390,354.661865234,2407000
chain,0,2097152,15,47,51,84,8192,2896390,353.563232422,2407000
chain,0,2097152,15,48,72,29,8192,2798301,341.589477539,2407000
chain,0,2097152,15,49,73,40,8192,2798493,341.612915039,2407000
chain,0,2097152,15,50,94,139,8192,3035687,370.567260742,2407000
chain,0,2097152,15,51,95,149,8192,3043815,371.559448242,2407000
chain,0,2097152,15,52,116,95,8192,2937569,358.58996582,2407000
chain,0,2097152,15,53,117,106,8192,2945681,359.580200195,2407000
chain,0,2097152,15,54,138,51,8192,2847657,347.614379883,2407000
chain,0,2097152,15,55,139,62,8192,2847054,347.540771484,2407000
chain,0,2097152,15,56,154,9,8192,2765755,337.616577148,2407000
chain,0,2097152,15,57,155,18,8192,2773837,338.603149414,2407000
chain,0,2097152,15,58,8,146,8192,2980900,363.879394531,2407000
chain,0,2097152,15,59,9,155,8192,2972722,362.881103516,2407000
chain,0,2097152,15,60,30,102,8192,2883183,351.951049805,2407000
chain,0,2097152,15,61,31,113,8192,2883022,351.931396484,2407000
chain,0,2097152,15,62,52,58,8192,2800925,341.909790039,2407000
chain,0,2097152,15,63,53,69,8192,2792947,340.935913086,2407000
chain,0,2097152,15,64,74,14,8192,2694460,328.913574219,2407000
chain,0,2097152,15,65,75,25,8192,2694652,328.937011719,2407000
chain,0,2097152,15,66,96,124,8192,2932155,357.929077148,2407000
chain,0,2097152,15,67,97,135,8192,2940056,358.893554688,2407000
chain,0,2097152,15,68,118,80,8192,2833550,345.892333984,2407000
chain,0,2097152,15,69,119,91,8192,2841905,346.912231445,2407000
chain,0,2097152,15,70,140,36,8192,2743647,334.91784668,2407000
chain,0,2097152,15,71,141,47,8192,2743126,334.854248047,2407000
chain,0,2097152,15,72,156,1,8192,2662275,324.984741211,2407000
chain,0,2097152,15,73,157,6,8192,2670530,325.992431641,2407000
chain,0,2097152,15,74,10,152,8192,2984252,364.288574219,2407000
chain,0,2097152,15,75,11,160,8192,2976008,363.282226562,2407000
chain,0,2097152,15,76,32,109,8192,2885976,352.291992188,2407000
chain,0,2097152,15,77,33,120,8192,2886345,352.337036133,2407000
chain,0,2097152,15,78,54,65,8192,2803738,342.253173828,2407000
chain,0,2097152,15,79,55,76,8192,2795725,341.275024414,2407000
chain,0,2097152,15,80,76,21,8192,2698078,329.355224609,2407000
chain,0,2097152,15,81,77,32,8192,2697938,329.338134766,2407000
chain,0,2097152,15,82,98,131,8192,2934988,358.274902344,2407000
chain,0,2097152,15,83,99,142,8192,2943828,359.354003906,2407000
chain,0,2097152,15,84,120,87,8192,2836399,346.240112305,2407000
chain,0,2097152,15,85,121,98,8192,2845092,347.301269531,2407000
chain,0,2097152,15,86,142,43,8192,2747036,335.331542969,2407000
chain,0,2097152,15,87,143,54,8192,2746942,335.320068359,2407000
chain,0,2097152,15,88,158,3,8192,2664619,325.270874023,2407000
chain,0,2097152,15,89,159,11,8192,2672897,326.28137207,2407000
chain,0,2097152,15,90,12,161,8192,3088133,376.969360352,2407000
chain,0,2097152,15,91,13,166,8192,3079424,375.90625,2407000
chain,0,2097152,15,92,34,121,8192,2990008,364.991210938,2407000
chain,0,2097152,15,93,35,132,8192,2989791,364.96472168,2407000
chain,0,2097152,15,94,56,77,8192,2908235,355.009155273,2407000
chain,0,2097152,15,95,57,88,8192,2899397,353.930297852,2407000
chain,0,2097152,15,96,78,33,8192,2802133,342.057250977,2407000
chain,0,2097152,15,97,79,44,8192,2801987,342.039428711,2407000
chain,0,2097152,15,98,100,143,8192,3039194,370.995361328,2407000
chain,0,2097152,15,99,101,153,8192,3046758,371.918701172,2407000
chain,0,2097152,15,100,122,99,8192,2941039,359.013549805,2407000
chain,0,2097152,15,101,123,110,8192,2949371,360.030639648,2407000
chain,0,2097152,15,102,144,55,8192,2850908,348.011230469,2407000
chain,0,2097152,15,103,145,66,8192,2850499,347.961303711,2407000
chain,0,2097152,15,104,160,12,8192,2769564,338.081542969,2407000
chain,0,2097152,15,105,161,22,8192,2777069,338.997680664,2407000
chain,0,2097152,15,106,14,167,8192,3188888,389.268554688,2407000
chain,0,2097152,15,107,15,169,8192,3181170,388.326416016,2407000
chain,0,2097152,15,108,36,134,8192,3090189,377.220336914,2407000
chain,0,2097152,15,109,37,145,8192,3090487,377.256713867,2407000
chain,0,2097152,15,110,58,90,8192,3008511,367.24987793,2407000
chain,0,2097152,15,111,59,101,8192,3001089,366.34387207,2407000
chain,0,2097152,15,112,80,46,8192,2902511,354.310424805,2407000
chain,0,2097152,15,113,81,57,8192,2902350,354.290771484,2407000
chain,0,2097152,15,114,102,154,8192,3140336,383.341796875,2407000
chain,0,2097152,15,115,103,162,8192,3148394,384.325439453,2407000
chain,0,2097152,15,116,124,112,8192,3041687,371.299682617,2407000
chain,0,2097152,15,117,125,123,8192,3049470,372.249755859,2407000
chain,0,2097152,15,118,146,68,8192,2952014,360.353271484,2407000
chain,0,2097152,15,119,147,79,8192,2951251,360.260131836,2407000
chain,0,2097152,15,120,162,24,8192,2869868,350.325683594,2407000
chain,0,2097152,15,121,163,35,8192,2878091,351.329467773,2407000
chain,0,2097152,15,122,16,164,8192,3186080,388.92578125,2407000
chain,0,2097152,15,123,17,168,8192,3178197,387.963500977,2407000
chain,0,2097152,15,124,38,127,8192,3087782,376.926513672,2407000
chain,0,2097152,15,125,39,138,8192,3087507,376.892944336,2407000
chain,0,2097152,15,126,60,83,8192,3005940,366.936035156,2407000
chain,0,2097152,15,127,61,94,8192,2997740,365.935058594,2407000
chain,0,2097152,15,128,82,39,8192,2899240,353.911132812,2407000
chain,0,2097152,15,129,83,50,8192,2899756,353.974121094,2407000
chain,0,2097152,15,130,104,148,8192,3136612,382.887207031,2407000
chain,0,2097152,15,131,105,157,8192,3144839,383.891479492,2407000
chain,0,2097152,15,132,126,105,8192,3038713,370.936645508,2407000
chain,0,2097152,15,133,127,116,8192,3046710,371.912841797,2407000
chain,0,2097152,15,134,148,61,8192,2948791,359.959838867,2407000
chain,0,2097152,15,135,149,72,8192,2948736,359.953125,2407000
chain,0,2097152,15,136,164,17,8192,2866990,349.974365234,2407000
chain,0,2097152,15,137,165,28,8192,2875498,351.012939453,2407000
chain,0,2097152,15,138,18,156,8192,3085768,376.680664062,2407000
chain,0,2097152,15,139,19,163,8192,3077016,375.612304688,2407000
chain,0,2097152,15,140,40,115,8192,2987007,364.62487793,2407000
chain,0,2097152,15,141,41,126,8192,2987007,364.62487793,2407000
chain,0,2097152,15,142,62,71,8192,2905706,354.700439453,2407000
chain,0,2097152,15,143,63,82,8192,2897103,353.650268555,2407000
chain,0,2097152,15,144,84,27,8192,2799534,341.739990234,2407000
chain,0,2097152,15,145,85,38,8192,2799099,341.686889648,2407000
chain,0,2097152,15,146,106,137,8192,3036155,370.624389648,2407000
chain,0,2097152,15,147,107,147,8192,3044391,371.629760742,2407000
chain,0,2097152,15,148,128,93,8192,2937812,358.619628906,2407000
chain,0,2097152,15,149,129,104,8192,2946272,359.65234375,2407000
chain,0,2097152,15,150,150,49,8192,2848543,347.72253418,2407000
chain,0,2097152,15,151,151,60,8192,2847672,347.616210938,2407000
chain,0,2097152,15,152,166,8,8192,2766957,337.763305664,2407000
chain,0,2097152,15,153,167,16,8192,2773848,338.604492188,2407000
chain,0,2097152,15,154,20,133,8192,2982891,364.122436523,2407000
chain,0,2097152,15,155,21,144,8192,2974621,363.112915039,2407000
chain,0,2097152,15,156,42,89,8192,2884790,352.147216797,2407000
chain,0,2097152,15,157,43,100,8192,2885196,352.196777344,2407000
chain,0,2097152,15,158,64,45,8192,2803374,342.208740234,2407000
chain,0,2097152,15,159,65,56,8192,2794484,341.123535156,2407000
chain,0,2097152,15,160,86,5,8192,2697182,329.245849609,2407000
chain,0,2097152,15,161,87,13,8192,2696691,329.185913086,2407000
chain,0,2097152,15,162,108,111,8192,2934484,358.213378906,2407000
chain,0,2097152,15,163,109,122,8192,2942439,359.184448242,2407000
chain,0,2097152,15,164,130,67,8192,2835977,346.188598633,2407000
chain,0,2097152,15,165,131,78,8192,2843878,347.153076172,2407000
chain,0,2097152,15,166,152,23,8192,2745973,335.201782227,2407000
chain,0,2097152,15,167,153,34,8192,2746026,335.208251953,2407000
chain,0,2097152,15,168,168,0,8192,2664142,325.212646484,2407000
chain,0,2097152,15,169,169,4,8192,2671730,326.138916016,2407000


==> anc/scripts/analyze_capacity.py <==
#!/usr/bin/env python3
"""Summarize pointer-chase latency and render the capacity transition."""

from __future__ import annotations

import argparse
import csv
import pathlib
import statistics
from collections import defaultdict

import matplotlib.pyplot as plt


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("csv_path", type=pathlib.Path)
    parser.add_argument("--output-prefix", required=True, type=pathlib.Path)
    args = parser.parse_args()

    groups: dict[tuple[str, int, float], list[float]] = defaultdict(list)
    with args.csv_path.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            mode = row.get("prefetch_mode", "default")
            key = (mode, int(row["line_bytes"]), float(row["footprint_mib"]))
            groups[key].append(float(row["cycles_per_access"]))

    summaries = []
    for (mode, line_bytes, footprint_mib), values in sorted(groups.items()):
        summaries.append(
            {
                "prefetch_mode": mode,
                "line_bytes": line_bytes,
                "footprint_mib": footprint_mib,
                "repetitions": len(values),
                "median_cycles": statistics.median(values),
                "min_cycles": min(values),
                "max_cycles": max(values),
            }
        )

    args.output_prefix.parent.mkdir(parents=True, exist_ok=True)
    summary_path = args.output_prefix.with_suffix(".csv")
    with summary_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(summaries[0]))
        writer.writeheader()
        writer.writerows(summaries)

    fig, ax = plt.subplots(figsize=(6.6, 3.7))
    markers = {"default": "o", "64B": "s", "128B": "^", "256B": "D"}
    for (mode, line_bytes) in sorted(
        {(row["prefetch_mode"], row["line_bytes"]) for row in summaries}
    ):
        rows = [
            row
            for row in summaries
            if row["prefetch_mode"] == mode and row["line_bytes"] == line_bytes
        ]
        rows.sort(key=lambda row: row["footprint_mib"])
        label = f"{mode}, stride {line_bytes} B"
        ax.plot(
            [row["footprint_mib"] for row in rows],
            [row["median_cycles"] for row in rows],
            marker=markers.get(mode, "o"),
            markersize=3.6,
            linewidth=1.25,
            label=label,
        )

    ax.axvline(96, color="0.35", linestyle="--", linewidth=1, label="Nominal L2")
    ax.set_xlabel("Address-span footprint (MiB)")
    ax.set_ylabel("Dependent-load latency (cycles)")
    ax.grid(True, alpha=0.22)
    ax.legend(frameon=False, fontsize=7, ncol=2)
    fig.tight_layout()
    fig.savefig(args.output_prefix.with_suffix(".pdf"))
    fig.savefig(args.output_prefix.with_suffix(".png"), dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_cross_device.py <==
#!/usr/bin/env python3
"""Cross-architecture comparison of the per-SM L2 latency topology.

Compares the Ada L40 and the Blackwell RTX 5090 measured with the identical
probe, and tests whether the L40-trained placement oracle transfers to the 5090.
Outputs results/processed/cross_device_stats.json and figures/cross_device.pdf.
"""

from __future__ import annotations

import argparse
import csv
import io
import json
import pathlib
import subprocess
from collections import defaultdict

import numpy as np
import matplotlib.pyplot as plt
import joblib
from sklearn.ensemble import RandomForestClassifier


def read_any(path: pathlib.Path):
    if path.suffix == ".zst":
        raw = subprocess.run(["zstd", "-dc", str(path)], check=True,
                             stdout=subprocess.PIPE).stdout
        return list(csv.DictReader(io.StringIO(raw.decode())))
    with path.open() as f:
        return list(csv.DictReader(f))


def slice_matrix(rows):
    acc = defaultdict(list)
    for d in rows:
        acc[(int(d["smid"]), int(d["probe_id"]))].append(float(d["cycles_per_access"]))
    n_sm = max(k[0] for k in acc) + 1
    n_off = max(k[1] for k in acc) + 1
    M = np.zeros((n_sm, n_off))
    for (s, o), v in acc.items():
        M[s, o] = np.mean(v)
    return M


def topo_stats(M, ghz):
    n = M.shape[0]
    mu = M.mean()
    a = M.mean(1) - mu
    b = M.mean(0) - mu
    fit = mu + a[:, None] + b[None, :]
    r2 = 1 - ((M - fit) ** 2).sum() / ((M - mu) ** 2).sum()
    best = (n // 2, -1.0)
    for sp in range(n // 2 - 15, n // 2 + 15):
        x, y = a[:sp], a[sp:]
        m = min(len(x), len(y))
        rr = float(np.corrcoef(x[:m], y[:m])[0, 1])
        if rr > best[1]:
            best = (sp, rr)
    b0 = b - b.mean()
    ac = np.correlate(b0, b0, "full")[len(b0) - 1:]
    ac /= ac[0]
    period = next((k for k in range(2, 40)
                   if ac[k] > 0.45 and ac[k] >= ac[k - 1] and ac[k] >= ac[k + 1]), None)
    return {
        "n_sm": int(n),
        "clock_ghz": ghz,
        "lat_cyc_min": float(M.min()), "lat_cyc_max": float(M.max()),
        "spread_pct": float(100 * (M.max() - M.min()) / M.min()),
        "lat_ns_min": float(M.min() / ghz), "lat_ns_max": float(M.max() / ghz),
        "per_sm_spread_pct": float(100 * (M.mean(1).max() - M.mean(1).min()) / M.mean(1).min()),
        "additive_r2": float(r2),
        "sm_term_cyc": float(a.max() - a.min()),
        "slice_term_cyc": float(b.max() - b.min()),
        "twofold_split": int(best[0]), "twofold_r": float(best[1]),
        "slice_interleave_bytes": (int(period) * 128 if period else None),
    }, M.mean(1)


def read_fp(path: pathlib.Path):
    raw = subprocess.run(["zstd", "-dc", str(path)], check=True,
                         stdout=subprocess.PIPE).stdout
    h = raw.split(b"\n", 1)[0].decode().split(",")
    lat = [i for i, c in enumerate(h) if c.startswith("lat_")]
    smi = h.index("smid")
    sh = h.index("shot")
    arr = np.loadtxt(io.BytesIO(raw), delimiter=",", skiprows=1)
    return arr[:, lat].astype(np.float32), arr[:, smi].astype(int), arr[:, sh].astype(int)


def main() -> int:
    p = argparse.ArgumentParser()
    p.add_argument("--l40-sweep", required=True, type=pathlib.Path)
    p.add_argument("--rtx-sweep", required=True, type=pathlib.Path)
    p.add_argument("--rtx-fp", required=True, type=pathlib.Path)
    p.add_argument("--l40-model", required=True, type=pathlib.Path)
    p.add_argument("--figures", required=True, type=pathlib.Path)
    p.add_argument("--processed", required=True, type=pathlib.Path)
    args = p.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.processed.mkdir(parents=True, exist_ok=True)

    ML = slice_matrix(read_any(args.l40_sweep))
    M5 = slice_matrix(read_any(args.rtx_sweep))
    sL, avgL = topo_stats(ML, 2.49)
    s5, avg5 = topo_stats(M5, 2.407)

    # Oracle transfer test.
    X5, y5, shot5 = read_fp(args.rtx_fp)
    clf_l40 = joblib.load(args.l40_model)
    transfer_acc = float((clf_l40.predict(X5) == y5).mean())
    shots = np.unique(shot5)
    rng = np.random.default_rng(0)
    rng.shuffle(shots)
    tr_sh = set(shots[:int(len(shots) * 0.7)].tolist())
    tr = np.array([s in tr_sh for s in shot5])
    clf5 = RandomForestClassifier(n_estimators=160, n_jobs=-1,
                                  random_state=0).fit(X5[tr], y5[tr])
    native_acc = float((clf5.predict(X5[~tr]) == y5[~tr]).mean())

    out = {
        "L40_Ada_AD102": sL,
        "RTX5090_Blackwell_GB202": s5,
        "oracle_transfer": {
            "l40_model_on_rtx5090_exact_acc": transfer_acc,
            "rtx5090_native_exact_acc": native_acc,
            "rtx5090_chance": 1.0 / s5["n_sm"],
            "rtx5090_n_classes": s5["n_sm"],
        },
    }
    (args.processed / "cross_device_stats.json").write_text(
        json.dumps(out, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(out, indent=2))

    # Figure: per-SM latency by SM id, and the per-SM spectra in ns.
    fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(10.2, 3.7))
    ax0.plot(np.arange(len(avgL)) / len(avgL), avgL / 2.49, lw=1.0,
             color="tab:blue", label=f"L40 (Ada, {len(avgL)} SMs)")
    ax0.plot(np.arange(len(avg5)) / len(avg5), avg5 / 2.407, lw=1.0,
             color="tab:red", label=f"RTX 5090 (Blackwell, {len(avg5)} SMs)")
    ax0.set_xlabel("Physical SM (normalized index)")
    ax0.set_ylabel("Mean L2-hit latency (ns)")
    ax0.set_title("(a) Per-SM L2 latency, two architectures")
    ax0.grid(True, alpha=0.24)
    ax0.legend(fontsize=7.5)
    ax1.hist(avgL / 2.49, bins=30, color="tab:blue", alpha=0.6, label="L40 (Ada)")
    ax1.hist(avg5 / 2.407, bins=30, color="tab:red", alpha=0.6, label="RTX 5090")
    ax1.set_xlabel("Mean L2-hit latency per SM (ns)")
    ax1.set_ylabel("Number of SMs")
    ax1.set_title("(b) Per-SM latency spectra")
    ax1.grid(True, alpha=0.24)
    ax1.legend(fontsize=7.5)
    fig.tight_layout()
    fig.savefig(args.figures / "cross_device.pdf")
    fig.savefig(args.figures / "cross_device.png", dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_locator.py <==
#!/usr/bin/env python3
"""Unprivileged physical-location locator across two GPUs.

Given a single unprivileged L2-latency fingerprint, predict the physical location
of the executing kernel: which device (Ada L40 vs Blackwell RTX 5090) and which
physical SM on it. The combined label space is 142 + 170 = 312 physical
locations. This quantifies how far the L2 NUCA topology lets unprivileged code
localize itself in the compute fabric, and is a direct use of the per-SM maps.
"""

from __future__ import annotations

import argparse
import io
import json
import pathlib
import subprocess

import numpy as np
import matplotlib.pyplot as plt
from sklearn.ensemble import RandomForestClassifier
from sklearn.decomposition import PCA


def read_fp(path: pathlib.Path):
    raw = subprocess.run(["zstd", "-dc", str(path)], check=True,
                         stdout=subprocess.PIPE).stdout
    h = raw.split(b"\n", 1)[0].decode().split(",")
    lat = [i for i, c in enumerate(h) if c.startswith("lat_")]
    smi = h.index("smid")
    sh = h.index("shot")
    arr = np.loadtxt(io.BytesIO(raw), delimiter=",", skiprows=1)
    return arr[:, lat].astype(np.float32), arr[:, smi].astype(int), arr[:, sh].astype(int)


def split_by_shot(dev, shot, frac=0.7, seed=0):
    rng = np.random.default_rng(seed)
    tr = np.zeros(len(shot), bool)
    for d in np.unique(dev):
        shots = np.unique(shot[dev == d])
        rng.shuffle(shots)
        keep = set(shots[:int(len(shots) * frac)].tolist())
        tr |= (dev == d) & np.array([s in keep for s in shot])
    return tr, ~tr


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--l40-fp", required=True, type=pathlib.Path)
    ap.add_argument("--rtx-fp", required=True, type=pathlib.Path)
    ap.add_argument("--figures", required=True, type=pathlib.Path)
    ap.add_argument("--processed", required=True, type=pathlib.Path)
    args = ap.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.processed.mkdir(parents=True, exist_ok=True)

    XL, smL, shL = read_fp(args.l40_fp)
    X5, sm5, sh5 = read_fp(args.rtx_fp)
    n_l40 = int(smL.max()) + 1
    X = np.vstack([XL, X5])
    dev = np.concatenate([np.zeros(len(XL), int), np.ones(len(X5), int)])
    shot = np.concatenate([shL, sh5])
    glob = np.concatenate([smL, n_l40 + sm5])  # 0..n_l40-1 ; n_l40..n_l40+n_5090-1
    n_loc = int(glob.max()) + 1

    tr, te = split_by_shot(dev, shot)

    # Device classifier (2-way).
    dclf = RandomForestClassifier(n_estimators=80, n_jobs=-1, random_state=0).fit(X[tr], dev[tr])
    dev_acc = float((dclf.predict(X[te]) == dev[te]).mean())

    # Global physical-location classifier (312-way).
    gclf = RandomForestClassifier(n_estimators=200, n_jobs=-1, random_state=0).fit(X[tr], glob[tr])
    gpred = gclf.predict(X[te])
    loc_acc = float((gpred == glob[te]).mean())
    # Decompose: device correct, and SM correct given device.
    dev_from_glob = (gpred >= n_l40).astype(int)
    dev_via_loc = float((dev_from_glob == dev[te]).mean())
    same_dev = dev_from_glob == dev[te]
    sm_acc_given_dev = float((gpred[same_dev] == glob[te][same_dev]).mean())

    # Accuracy vs number of probes for the global locator.
    vs = []
    for k in [1, 2, 4, 8, 16, 32]:
        c = RandomForestClassifier(n_estimators=120, n_jobs=-1, random_state=0).fit(X[tr, :k], glob[tr])
        vs.append({"probes": k, "location_acc": float((c.predict(X[te, :k]) == glob[te]).mean())})

    stats = {
        "n_locations": n_loc, "n_l40_sm": n_l40, "n_rtx_sm": int(n_loc - n_l40),
        "chance": 1.0 / n_loc,
        "device_acc_2way": dev_acc,
        "location_acc_312way": loc_acc,
        "device_acc_via_locator": dev_via_loc,
        "sm_acc_given_device": sm_acc_given_dev,
        "location_acc_vs_probes": vs,
        "test_fingerprints": int(te.sum()),
    }
    (args.processed / "locator_stats.json").write_text(json.dumps(stats, indent=2) + "\n",
                                                       encoding="utf-8")
    print(json.dumps(stats, indent=2))

    # Figure: PCA of fingerprint space colored by device (accuracy-vs-probes is in text).
    fig, ax0 = plt.subplots(figsize=(5.6, 4.2))
    sub = np.random.default_rng(0).choice(len(X), size=min(6000, len(X)), replace=False)
    pc = PCA(n_components=2).fit_transform(X[sub])
    for d, name, col in [(0, "L40 (Ada)", "tab:blue"), (1, "RTX 5090", "tab:red")]:
        m = dev[sub] == d
        ax0.scatter(pc[m, 0], pc[m, 1], s=3, alpha=0.25, color=col, edgecolors="none",
                    label=name)
    ax0.set_xlabel("PC 1 (cycles)")
    ax0.set_ylabel("PC 2 (cycles)")
    ax0.set_title("Fingerprint space (PCA)")
    ax0.legend(fontsize=8, markerscale=3)
    ax0.grid(True, alpha=0.24)
    fig.tight_layout()
    fig.savefig(args.figures / "locator.pdf")
    fig.savefig(args.figures / "locator.png", dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_placement.py <==
#!/usr/bin/env python3
"""Summarize the NUCA-aware placement campaign into a figure and stats JSON."""

from __future__ import annotations

import argparse
import csv
import json
import pathlib
from collections import defaultdict

import numpy as np
import matplotlib.pyplot as plt

REGIME_LABEL = {
    "l2_t1": "L2-resident\n(1 warp/SM)",
    "l2_t8": "L2-resident\n(8 warps/SM)",
    "dram_fill": "DRAM-bound\n(27 GiB)",
}


def load(path):
    return list(csv.DictReader(path.open()))


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("run_dir", type=pathlib.Path)
    ap.add_argument("--figures", required=True, type=pathlib.Path)
    ap.add_argument("--processed", required=True, type=pathlib.Path)
    args = ap.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.processed.mkdir(parents=True, exist_ok=True)

    regimes = ["l2_t1", "l2_t8", "dram_fill"]
    stats = {}
    for name in regimes:
        rows = load(args.run_dir / f"placement_{name}.csv")
        by = defaultdict(list)
        for r in rows:
            by[r["policy"]].append(float(r["makespan_ms"]))
        ob = float(np.median(by["oblivious"]))
        entry = {"vram_used_mib": float(rows[0]["vram_used_mib"]),
                 "threads_per_block": int(rows[0]["threads_per_block"]),
                 "footprint_mib": int(rows[0]["region_words"]) * int(rows[0]["threads_per_block"]) * 142 * 4 / 2**20,
                 "policies": {}}
        for pol in ["oblivious", "aware", "dynamic"]:
            if pol in by:
                med = float(np.median(by[pol]))
                entry["policies"][pol] = {
                    "makespan_ms": med,
                    "speedup_vs_oblivious": ob / med,
                    "improvement_pct": 100 * (ob / med - 1),
                }
        stats[name] = entry
    (args.processed / "placement_stats.json").write_text(
        json.dumps(stats, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(stats, indent=2))

    # Grouped bar chart of makespan improvement over oblivious.
    fig, ax = plt.subplots(figsize=(7.6, 3.8))
    x = np.arange(len(regimes))
    width = 0.36
    aware = [stats[r]["policies"]["aware"]["improvement_pct"] for r in regimes]
    dyn = [stats[r]["policies"]["dynamic"]["improvement_pct"] for r in regimes]
    ax.bar(x - width / 2, aware, width, label="aware (model, static)", color="tab:green")
    ax.bar(x + width / 2, dyn, width, label="dynamic (work-stealing)", color="tab:orange")
    ax.axhline(0, color="0.4", lw=0.8)
    ax.set_xticks(x)
    ax.set_xticklabels([REGIME_LABEL[r] for r in regimes], fontsize=8)
    ax.set_ylabel("Makespan reduction vs oblivious (%)")
    ax.set_title("NUCA-aware work placement")
    ax.grid(True, axis="y", alpha=0.24)
    ax.legend(fontsize=8)
    for xi, v in zip(x - width / 2, aware):
        ax.annotate(f"{v:+.1f}%", (xi, v), textcoords="offset points",
                    xytext=(0, 3 if v >= 0 else -10), ha="center", fontsize=7.5)
    fig.tight_layout()
    fig.savefig(args.figures / "placement.pdf")
    fig.savefig(args.figures / "placement.png", dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_retention.py <==
#!/usr/bin/env python3
"""Summarize hot-set retention after controlled cold-stream pollution."""

from __future__ import annotations

import argparse
import csv
import pathlib
import statistics
from collections import defaultdict

import matplotlib.pyplot as plt


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("csv_path", type=pathlib.Path)
    parser.add_argument("--output-prefix", required=True, type=pathlib.Path)
    args = parser.parse_args()

    groups: dict[tuple[str, float, float, float], list[float]] = defaultdict(list)
    with args.csv_path.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            key = (
                row["policy"],
                float(row["hot_mib"]),
                float(row["cold_mib"]),
                float(row["hit_ratio"]),
            )
            groups[key].append(float(row["cycles_per_access"]))

    summaries = []
    for (policy, hot_mib, cold_mib, hit_ratio), values in sorted(groups.items()):
        summaries.append(
            {
                "policy": policy,
                "hot_mib": hot_mib,
                "cold_mib": cold_mib,
                "hit_ratio": hit_ratio,
                "repetitions": len(values),
                "median_cycles": statistics.median(values),
                "min_cycles": min(values),
                "max_cycles": max(values),
            }
        )

    args.output_prefix.parent.mkdir(parents=True, exist_ok=True)
    with args.output_prefix.with_suffix(".csv").open(
        "w", newline="", encoding="utf-8"
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=list(summaries[0]))
        writer.writeheader()
        writer.writerows(summaries)

    fig, ax = plt.subplots(figsize=(6.6, 3.7))
    for (policy, hit_ratio) in sorted(
        {(row["policy"], row["hit_ratio"]) for row in summaries}
    ):
        rows = [
            row
            for row in summaries
            if row["policy"] == policy and row["hit_ratio"] == hit_ratio
        ]
        rows.sort(key=lambda row: row["cold_mib"])
        label = policy if policy == "normal" else f"{policy}, hitRatio={hit_ratio:g}"
        ax.plot(
            [row["cold_mib"] for row in rows],
            [row["median_cycles"] for row in rows],
            marker="o",
            linewidth=1.4,
            label=label,
        )
        ax.fill_between(
            [row["cold_mib"] for row in rows],
            [row["min_cycles"] for row in rows],
            [row["max_cycles"] for row in rows],
            alpha=0.12,
        )

    ax.set_xlabel("Cold-stream footprint inserted after warming (MiB)")
    ax.set_ylabel("Subsequent hot-set probe latency (cycles)")
    ax.grid(True, alpha=0.22)
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(args.output_prefix.with_suffix(".pdf"))
    fig.savefig(args.output_prefix.with_suffix(".png"), dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_retention_hotset.py <==
#!/usr/bin/env python3
"""Summarize persisting-L2 retention as hot-set size crosses the set-aside."""

from __future__ import annotations

import argparse
import csv
import pathlib
import statistics
from collections import defaultdict


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("csv_path", type=pathlib.Path)
    parser.add_argument("--output", required=True, type=pathlib.Path)
    parser.add_argument("--cold-mib", default=256.0, type=float)
    args = parser.parse_args()

    groups: dict[tuple[str, float, float], list[float]] = defaultdict(list)
    with args.csv_path.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            key = (row["policy"], float(row["hot_mib"]), float(row["cold_mib"]))
            groups[key].append(float(row["cycles_per_access"]))

    rows = []
    hot_values = sorted({hot for _, hot, _ in groups})
    for hot_mib in hot_values:
        baseline = {}
        for policy in ("normal", "persist"):
            for cold_mib in (0.0, args.cold_mib):
                values = groups.get((policy, hot_mib, cold_mib), [])
                if not values:
                    continue
                baseline[(policy, cold_mib)] = {
                    "median": statistics.median(values),
                    "min": min(values),
                    "max": max(values),
                    "n": len(values),
                }
        normal_cold = baseline.get(("normal", args.cold_mib))
        persist_cold = baseline.get(("persist", args.cold_mib))
        normal_zero = baseline.get(("normal", 0.0))
        persist_zero = baseline.get(("persist", 0.0))
        if not normal_cold or not persist_cold:
            continue
        rows.append(
            {
                "hot_mib": hot_mib,
                "normal_cold256_median_cycles": normal_cold["median"],
                "persist_cold256_median_cycles": persist_cold["median"],
                "persist_advantage_cycles": normal_cold["median"]
                - persist_cold["median"],
                "normal_cold0_median_cycles": normal_zero["median"]
                if normal_zero
                else "",
                "persist_cold0_median_cycles": persist_zero["median"]
                if persist_zero
                else "",
                "repetitions": normal_cold["n"],
            }
        )

    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_samemodel.py <==
#!/usr/bin/env python3
"""Same-model device fingerprinting: two physically distinct NVIDIA L40s.

Tests whether two identical-model L40 GPUs can be told apart from their per-SM L2
latency fingerprints, controlling for the trivial confound of a global clock or
latency offset. Outputs results/processed/samemodel_stats.json and
figures/samemodel.pdf.
"""

from __future__ import annotations

import argparse
import csv
import io
import json
import pathlib
import subprocess
from collections import defaultdict

import numpy as np
import matplotlib.pyplot as plt
import joblib
from sklearn.ensemble import RandomForestClassifier


def read_any(path: pathlib.Path):
    if path.suffix == ".zst":
        raw = subprocess.run(["zstd", "-dc", str(path)], check=True,
                             stdout=subprocess.PIPE).stdout
        return list(csv.DictReader(io.StringIO(raw.decode())))
    return list(csv.DictReader(path.open()))


def sm_map(path: pathlib.Path, n=142):
    rows = read_any(path)
    acc = defaultdict(list)
    for d in rows:
        acc[int(d["smid"])].append(float(d["cycles_per_access"]))
    return np.array([np.mean(acc[s]) for s in range(n)])


def read_fp(path: pathlib.Path):
    raw = subprocess.run(["zstd", "-dc", str(path)], check=True,
                         stdout=subprocess.PIPE).stdout
    h = raw.split(b"\n", 1)[0].decode().split(",")
    lat = [i for i, c in enumerate(h) if c.startswith("lat_")]
    smi = h.index("smid")
    arr = np.loadtxt(io.BytesIO(raw), delimiter=",", skiprows=1)
    return arr[:, lat].astype(np.float32), arr[:, smi].astype(int)


def classify(XA, XB, demean=False):
    X = np.vstack([XA, XB])
    y = np.r_[np.zeros(len(XA)), np.ones(len(XB))]
    if demean:
        X = X - X.mean(axis=1, keepdims=True)
    rng = np.random.default_rng(0)
    idx = rng.permutation(len(X))
    tr, te = idx[:int(.7 * len(X))], idx[int(.7 * len(X)):]
    c = RandomForestClassifier(n_estimators=100, n_jobs=-1, random_state=0).fit(X[tr], y[tr])
    return float((c.predict(X[te]) == y[te]).mean())


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--map1", required=True, type=pathlib.Path)
    ap.add_argument("--map2", required=True, type=pathlib.Path)
    ap.add_argument("--fp1", required=True, type=pathlib.Path)
    ap.add_argument("--fp2", required=True, type=pathlib.Path)
    ap.add_argument("--oracle1", required=True, type=pathlib.Path)
    ap.add_argument("--figures", required=True, type=pathlib.Path)
    ap.add_argument("--processed", required=True, type=pathlib.Path)
    args = ap.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.processed.mkdir(parents=True, exist_ok=True)

    m1, m2 = sm_map(args.map1), sm_map(args.map2)
    corr = float(np.corrcoef(m1, m2)[0, 1])
    resid = (m2 - m2.mean()) - (m1 - m1.mean())
    X1, y1 = read_fp(args.fp1)
    X2, y2 = read_fp(args.fp2)
    o1 = joblib.load(args.oracle1)
    transfer = float((o1.predict(X2) == y2).mean())
    # native L40#2 oracle
    rng = np.random.default_rng(0)
    idx = rng.permutation(len(X2)); tr, te = idx[:int(.7 * len(X2))], idx[int(.7 * len(X2)):]
    o2 = RandomForestClassifier(n_estimators=160, n_jobs=-1, random_state=0).fit(X2[tr], y2[tr])
    native2 = float((o2.predict(X2[te]) == y2[te]).mean())

    stats = {
        "global_mean_cyc_dev1": float(m1.mean()), "global_mean_cyc_dev2": float(m2.mean()),
        "global_offset_cyc": float(m2.mean() - m1.mean()),
        "per_sm_map_correlation": corr,
        "per_sm_residual_std_cyc": float(resid.std()),
        "per_sm_residual_max_cyc": float(np.abs(resid).max()),
        "device_classify_raw": classify(X1, X2),
        "device_classify_demeaned": classify(X1, X2, demean=True),
        "oracle_dev1_on_dev2": transfer,
        "oracle_dev2_native": native2,
        "n_sm": 142,
    }
    (args.processed / "samemodel_stats.json").write_text(json.dumps(stats, indent=2) + "\n",
                                                         encoding="utf-8")
    print(json.dumps(stats, indent=2))

    fig, ax0 = plt.subplots(figsize=(5.6, 4.2))
    ax0.scatter(m1, m2, s=12, alpha=0.55, color="tab:blue", edgecolors="none")
    lo, hi = min(m1.min(), m2.min()), max(m1.max(), m2.max())
    ax0.plot([lo, hi], [lo, hi], color="0.4", lw=1.0)
    ax0.set_xlabel("L40 #1 per-SM mean latency (cycles)")
    ax0.set_ylabel("L40 #2 per-SM mean latency (cycles)")
    ax0.set_title("Per-SM map: two same-model L40s ($r=%.2f$)" % corr)
    ax0.grid(True, alpha=0.24)
    fig.tight_layout()
    fig.savefig(args.figures / "samemodel.pdf")
    fig.savefig(args.figures / "samemodel.png", dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_saturation.py <==
#!/usr/bin/env python3
"""Summarize sustained 40 GiB saturation campaigns."""

from __future__ import annotations

import argparse
import csv
import io
import pathlib
import subprocess
import statistics

import matplotlib.pyplot as plt


def read_csv(path: pathlib.Path) -> list[dict[str, str]]:
    if path.name.endswith(".zst"):
        completed = subprocess.run(
            ["zstd", "-dc", str(path)],
            check=True,
            text=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.PIPE,
        )
        handle = io.StringIO(completed.stdout)
        return [row for row in csv.DictReader(handle) if None not in row]
    with path.open(newline="", encoding="utf-8") as handle:
        return [row for row in csv.DictReader(handle) if None not in row]


def numeric(rows: list[dict[str, str]], key: str) -> list[float]:
    values = []
    for row in rows:
        value = row.get(key)
        if value is None:
            continue
        value = value.strip()
        if value:
            values.append(float(value))
    return values


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dir", type=pathlib.Path)
    parser.add_argument("--output-prefix", required=True, type=pathlib.Path)
    args = parser.parse_args()

    summaries = []
    result_paths = {}
    for result_path in sorted(args.run_dir.glob("saturation_*.csv")):
        result_paths[result_path.stem.replace("saturation_", "")] = result_path
    for result_path in sorted(args.run_dir.glob("saturation_*.csv.zst")):
        mode = result_path.name.replace("saturation_", "").replace(".csv.zst", "")
        result_paths.setdefault(mode, result_path)

    for mode, result_path in sorted(result_paths.items()):
        if result_path.name.endswith(".csv.zst"):
            mode = result_path.name.replace("saturation_", "").replace(".csv.zst", "")
        else:
            mode = result_path.stem.replace("saturation_", "")
        result_rows = read_csv(result_path)
        telemetry_path = args.run_dir / f"telemetry_{mode}.csv"
        telemetry_rows = read_csv(telemetry_path) if telemetry_path.exists() else []
        if not result_rows:
            continue
        fma_iterations = int(float(result_rows[0]["fma_iterations"]))
        if fma_iterations == 0:
            # With zero arithmetic the compiler can collapse the
            # read-modify-write body into a degenerate kernel. This mode is
            # retained in raw logs for transparency but excluded from the
            # roofline-style operating-regime summary.
            continue
        working_set_bytes = int(result_rows[0]["working_set_bytes"])
        gbps = numeric(result_rows, "effective_gb_per_s")
        tflops = numeric(result_rows, "tflop_per_s")
        if not gbps or not tflops:
            continue
        ai = 0.0
        if fma_iterations > 0:
            # Each float4 element performs four fused multiply-adds per
            # iteration (8 flop) and the kernel reads+writes 32 bytes.
            ai = (8.0 * fma_iterations) / 32.0
        summary = {
            "mode": mode,
            "fma_iterations": fma_iterations,
            "arithmetic_intensity_flop_per_byte": ai,
            "working_set_gib": working_set_bytes / 2**30,
            "passes": len(result_rows),
            "median_gb_per_s": statistics.median(gbps),
            "min_gb_per_s": min(gbps),
            "max_gb_per_s": max(gbps),
            "median_tflop_per_s": statistics.median(tflops),
            "min_tflop_per_s": min(tflops),
            "max_tflop_per_s": max(tflops),
        }
        if telemetry_rows:
            for key, out_key in [
                ("gpu_util_percent", "median_gpu_util_percent"),
                ("memory_util_percent", "median_memory_util_percent"),
                ("memory_used_mib", "max_memory_used_mib"),
                ("power_w", "median_power_w"),
                ("temperature_c", "max_temperature_c"),
                ("sm_clock_mhz", "median_sm_clock_mhz"),
                ("memory_clock_mhz", "median_memory_clock_mhz"),
            ]:
                vals = numeric(telemetry_rows, key)
                if not vals:
                    continue
                summary[out_key] = max(vals) if out_key.startswith("max_") else statistics.median(vals)
        summaries.append(summary)

    summaries.sort(key=lambda row: row["fma_iterations"])
    args.output_prefix.parent.mkdir(parents=True, exist_ok=True)
    csv_path = args.output_prefix.with_suffix(".csv")
    fieldnames = sorted({key for row in summaries for key in row})
    # Keep the human-critical columns first.
    preferred = [
        "mode",
        "fma_iterations",
        "arithmetic_intensity_flop_per_byte",
        "working_set_gib",
        "passes",
        "median_gb_per_s",
        "median_tflop_per_s",
        "median_gpu_util_percent",
        "median_memory_util_percent",
        "max_memory_used_mib",
        "median_power_w",
        "max_temperature_c",
        "median_sm_clock_mhz",
        "median_memory_clock_mhz",
    ]
    fieldnames = preferred + [key for key in fieldnames if key not in preferred]
    with csv_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(summaries)

    if summaries:
        fig, (ax_bw, ax_flop) = plt.subplots(1, 2, figsize=(10.2, 3.6))
        x = [row["arithmetic_intensity_flop_per_byte"] for row in summaries]
        # Put the zero-intensity point slightly left for log-scale visibility.
        plot_x = [value if value > 0 else 0.125 for value in x]
        labels = [str(row["fma_iterations"]) for row in summaries]
        bw_y = [row["median_gb_per_s"] for row in summaries]
        flop_y = [row["median_tflop_per_s"] for row in summaries]
        ax_bw.semilogx(
            plot_x,
            bw_y,
            marker="o",
            linewidth=1.4,
        )
        ax_flop.semilogx(
            plot_x,
            flop_y,
            marker="o",
            linewidth=1.4,
            color="tab:red",
        )
        for axis in (ax_bw, ax_flop):
            axis.grid(True, alpha=0.24)
            axis.set_xlabel("Arithmetic intensity (flop/byte)")
            ydata = axis.lines[0].get_ydata()
            for px, py, label in zip(plot_x, ydata, labels):
                axis.annotate(label, (px, py),
                              textcoords="offset points", xytext=(3, 3), fontsize=7)
        ax_bw.set_ylabel("Effective read+write bandwidth (GB/s)")
        ax_bw.set_title("(a) Bandwidth regime")
        ax_flop.set_ylabel("Throughput (TFLOP/s)")
        ax_flop.set_title("(b) Compute regime")
        fig.tight_layout()
        fig.savefig(args.output_prefix.with_suffix(".pdf"))
        fig.savefig(args.output_prefix.with_suffix(".png"), dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_stability.py <==
#!/usr/bin/env python3
"""Analyze the long full-load topology-stability runs.

Shows that the per-SM L2 latency topology -- and the location oracle that reads
it -- remain stable over an hour of sustained full GPU+VRAM load on both
devices. Outputs results/processed/stability_stats.json and figures/stability.pdf.
"""

from __future__ import annotations

import argparse
import csv
import json
import pathlib
from collections import defaultdict

import numpy as np
import matplotlib.pyplot as plt
import joblib
from sklearn.ensemble import RandomForestClassifier


def load_snapshots(run_dir: pathlib.Path):
    csv_path = run_dir / "stability_snapshots.csv"
    if csv_path.exists():
        rows = list(csv.DictReader(csv_path.open()))
    else:
        import io as _io, subprocess as _sp
        raw = _sp.run(["zstd", "-dc", str(csv_path) + ".zst"], check=True,
                      stdout=_sp.PIPE).stdout
        rows = list(csv.DictReader(_io.StringIO(raw.decode())))
    lat_cols = [c for c in rows[0] if c.startswith("lat_")]
    snaps = sorted({int(r["snapshot"]) for r in rows})
    n_sm = max(int(r["smid"]) for r in rows) + 1
    # per (snapshot, smid): full fingerprint and its mean
    fp = {}        # (snap, smid) -> vector
    elapsed = {}
    for r in rows:
        s = int(r["snapshot"]); sm = int(r["smid"])
        fp[(s, sm)] = np.array([float(r[c]) for c in lat_cols], np.float32)
        elapsed[s] = float(r["elapsed_sec"])
    clk = float(rows[0]["core_clock_khz"])
    return snaps, n_sm, fp, elapsed, clk, lat_cols


def per_sm_mean_matrix(snaps, n_sm, fp):
    M = np.full((len(snaps), n_sm), np.nan)
    for i, s in enumerate(snaps):
        for sm in range(n_sm):
            if (s, sm) in fp:
                M[i, sm] = fp[(s, sm)].mean()
    return M


def telem_summary(run_dir: pathlib.Path):
    p = run_dir / "stability_telemetry.csv"
    if not p.exists():
        return {}
    rows = list(csv.DictReader(p.open()))
    def col(k):
        return np.array([float(r[k]) for r in rows if r.get(k, "").strip() not in ("", "[N/A]")])
    out = {}
    for k in ["gpu_util_percent", "temperature_c", "power_w", "memory_used_mib", "sm_clock_mhz"]:
        v = col(k)
        if len(v):
            out[k] = {"median": float(np.median(v)), "min": float(v.min()), "max": float(v.max())}
    out["samples"] = len(rows)
    return out


def analyze_run(run_dir, label, model=None, idle_ref=None):
    snaps, n_sm, fp, elapsed, clk, lat_cols = load_snapshots(run_dir)
    M = per_sm_mean_matrix(snaps, n_sm, fp)
    ref = M[0]
    corr_t = [float(np.corrcoef(M[i], ref)[0, 1]) for i in range(len(snaps))]
    drift = [float(np.nanmean(M[i]) - np.nanmean(ref)) for i in range(len(snaps))]
    res = {
        "label": label, "n_snapshots": len(snaps), "n_sm": n_sm,
        "duration_sec": elapsed[snaps[-1]],
        "within_run_corr_min": float(np.min(corr_t)),
        "within_run_corr_median": float(np.median(corr_t)),
        "abs_drift_cyc_max": float(np.max(np.abs(drift))),
        "telemetry": telem_summary(run_dir),
        "_elapsed": [elapsed[s] for s in snaps],
        "_corr_t": corr_t,
    }
    res["_loaded_map"] = M.mean(axis=0)
    if idle_ref is not None:
        common = min(n_sm, len(idle_ref))
        ic = [float(np.corrcoef(M[i, :common], idle_ref[:common])[0, 1]) for i in range(len(snaps))]
        res["idle_vs_loaded_corr_median"] = float(np.median(ic))
        res["_idle_ref"] = idle_ref[:common]
        res["_loaded_map"] = M.mean(axis=0)[:common]
    if model is not None:
        # idle-trained oracle applied to under-load fingerprints
        accs = []
        Xall, yall, snall = [], [], []
        for s in snaps:
            X = np.array([fp[(s, sm)] for sm in range(n_sm) if (s, sm) in fp])
            y = np.array([sm for sm in range(n_sm) if (s, sm) in fp])
            accs.append(float((model.predict(X) == y).mean()))
            Xall.append(X); yall.append(y); snall.append(np.full(len(y), s))
        res["oracle_idle_trained_under_load_median"] = float(np.median(accs))
        # load-calibrated oracle: train on first half of snapshots, test second half
        Xall = np.vstack(Xall); yall = np.concatenate(yall); snall = np.concatenate(snall)
        half = np.median(snaps)
        tr = snall < half
        oc = RandomForestClassifier(n_estimators=160, n_jobs=-1, random_state=0).fit(Xall[tr], yall[tr])
        res["oracle_load_calibrated"] = float((oc.predict(Xall[~tr]) == yall[~tr]).mean())
    return res


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--l40-run", required=True, type=pathlib.Path)
    ap.add_argument("--rtx-run", required=True, type=pathlib.Path)
    ap.add_argument("--l40-model", required=True, type=pathlib.Path)
    ap.add_argument("--l40-idle", required=True, type=pathlib.Path,
                    help="topology_per_sm.csv for the idle L40 reference")
    ap.add_argument("--figures", required=True, type=pathlib.Path)
    ap.add_argument("--processed", required=True, type=pathlib.Path)
    args = ap.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.processed.mkdir(parents=True, exist_ok=True)

    idle_rows = list(csv.DictReader(args.l40_idle.open()))
    idle_ref = np.array([float(r["mean_cycles"]) for r in
                         sorted(idle_rows, key=lambda r: int(r["smid"]))])
    model = joblib.load(args.l40_model)

    l40 = analyze_run(args.l40_run, "L40 (Ada)", model=model, idle_ref=idle_ref)
    rtx = analyze_run(args.rtx_run, "RTX 5090 (Blackwell)")

    out = {k: {kk: vv for kk, vv in r.items() if not kk.startswith("_")}
           for k, r in [("L40", l40), ("RTX5090", rtx)]}
    (args.processed / "stability_stats.json").write_text(json.dumps(out, indent=2) + "\n",
                                                         encoding="utf-8")
    print(json.dumps(out, indent=2))

    fig, ax1 = plt.subplots(figsize=(5.6, 4.2))
    ir, lm = l40["_idle_ref"], l40["_loaded_map"]
    ax1.scatter(ir, lm, s=12, alpha=0.55, color="tab:blue", edgecolors="none")
    lo, hi = min(ir.min(), lm.min()), max(ir.max(), lm.max())
    ax1.plot([lo, hi], [lo, hi], color="0.4", lw=1.0)
    ax1.set_xlabel("Idle per-SM latency (cycles)")
    ax1.set_ylabel("Per-SM latency under 1h load (cycles)")
    ax1.set_title("L40 map: idle vs sustained load ($r{=}%.3f$)"
                  % l40["idle_vs_loaded_corr_median"])
    ax1.grid(True, alpha=0.24)
    fig.tight_layout()
    fig.savefig(args.figures / "stability.pdf")
    fig.savefig(args.figures / "stability.png", dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_tag_scaling.py <==
#!/usr/bin/env python3
"""Test whether the L2 transition scales with unique 128-byte line tags."""

from __future__ import annotations

import argparse
import csv
import pathlib
import statistics
from collections import defaultdict

import matplotlib.pyplot as plt


def interpolate_crossing(points: list[tuple[float, float]]) -> tuple[float, float]:
    low = statistics.median(y for _, y in points[:3])
    high = statistics.median(y for _, y in points[-2:])
    threshold = (low + high) / 2.0
    for (x0, y0), (x1, y1) in zip(points, points[1:]):
        if y0 <= threshold <= y1 and y1 != y0:
            fraction = (threshold - y0) / (y1 - y0)
            return x0 + fraction * (x1 - x0), threshold
    raise RuntimeError("latency curve does not cross its midpoint")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("csv_path", type=pathlib.Path)
    parser.add_argument("--output-prefix", required=True, type=pathlib.Path)
    args = parser.parse_args()

    groups: dict[int, dict[float, list[float]]] = defaultdict(
        lambda: defaultdict(list)
    )
    with args.csv_path.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            groups[int(row["line_bytes"])][float(row["footprint_mib"])].append(
                float(row["cycles_per_access"])
            )

    curves: dict[int, list[tuple[float, float]]] = {}
    transitions = []
    for stride, footprint_groups in sorted(groups.items()):
        points = sorted(
            (footprint, statistics.median(values))
            for footprint, values in footprint_groups.items()
        )
        curves[stride] = points
        crossing, threshold = interpolate_crossing(points)
        tag_scale = min(1.0, 128.0 / stride)
        transitions.append(
            {
                "stride_bytes": stride,
                "midpoint_address_span_mib": crossing,
                "midpoint_tag_equivalent_mib": crossing * tag_scale,
                "latency_midpoint_cycles": threshold,
            }
        )

    args.output_prefix.parent.mkdir(parents=True, exist_ok=True)
    with args.output_prefix.with_suffix(".csv").open(
        "w", newline="", encoding="utf-8"
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=list(transitions[0]))
        writer.writeheader()
        writer.writerows(transitions)

    fig, (raw_ax, normalized_ax) = plt.subplots(1, 2, figsize=(10.4, 3.7))
    for stride, points in curves.items():
        raw_ax.plot(
            [x for x, _ in points],
            [y for _, y in points],
            marker="o",
            markersize=3.4,
            linewidth=1.2,
            label=f"{stride} B",
        )
        scale = min(1.0, 128.0 / stride)
        normalized_ax.plot(
            [x * scale for x, _ in points],
            [y for _, y in points],
            marker="o",
            markersize=3.4,
            linewidth=1.2,
            label=f"{stride} B",
        )

    raw_ax.set_xlabel("Address-span footprint (MiB)")
    raw_ax.set_ylabel("Dependent-load latency (cycles)")
    raw_ax.set_title("(a) Raw address span")
    normalized_ax.axvline(96, color="0.3", linestyle="--", linewidth=1)
    normalized_ax.set_xlabel("128-B tag-equivalent footprint (MiB)")
    normalized_ax.set_title("(b) Normalized unique-line footprint")
    for axis in (raw_ax, normalized_ax):
        axis.grid(True, alpha=0.22)
        axis.legend(title="Stride", frameon=False, fontsize=7, title_fontsize=7)
    fig.tight_layout()
    fig.savefig(args.output_prefix.with_suffix(".pdf"))
    fig.savefig(args.output_prefix.with_suffix(".png"), dpi=220)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/analyze_topology.py <==
#!/usr/bin/env python3
"""Analyze the per-SM L2 latency topology campaign and regenerate figures.

Reads the archived raw CSVs for one l40_l2_topology run and writes:
  * results/processed/topology_stats.json  (numbers used by the manuscript)
  * results/processed/topology_per_sm.csv   (per-SM summary table)
  * figures/topology_per_sm.pdf|png         (per-SM latency, two-fold symmetry)
  * figures/topology_heatmap.pdf|png        (SM x slice latency matrix)
  * figures/topology_model.pdf|png          (additive model + side channel)

All figures are derived only from the raw observations.
"""

from __future__ import annotations

import argparse
import csv
import json
import pathlib
from collections import defaultdict

import numpy as np
import matplotlib.pyplot as plt


def read_csv(path: pathlib.Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return [row for row in csv.DictReader(handle) if None not in row]


def build_matrix(rows: list[dict[str, str]]):
    smids = sorted({int(r["smid"]) for r in rows})
    offs = sorted({int(r["probe_id"]) for r in rows})
    si = {s: i for i, s in enumerate(smids)}
    oi = {o: i for i, o in enumerate(offs)}
    acc = defaultdict(list)
    for r in rows:
        acc[(int(r["smid"]), int(r["probe_id"]))].append(
            float(r["cycles_per_access"]))
    matrix = np.full((len(smids), len(offs)), np.nan)
    repstd = []
    for (s, o), vals in acc.items():
        matrix[si[s], oi[o]] = float(np.mean(vals))
        if len(vals) > 1:
            repstd.append(float(np.std(vals)))
    return matrix, np.array(smids), np.array(offs), float(np.median(repstd) if repstd else 0.0)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dir", type=pathlib.Path)
    parser.add_argument("--figures", required=True, type=pathlib.Path)
    parser.add_argument("--processed", required=True, type=pathlib.Path)
    args = parser.parse_args()
    args.figures.mkdir(parents=True, exist_ok=True)
    args.processed.mkdir(parents=True, exist_ok=True)

    sweep = read_csv(args.run_dir / "topology_slice_sweep.csv")
    chain = read_csv(args.run_dir / "topology_chain_uniform.csv")
    clock_khz = float(sweep[0]["core_clock_khz"])
    ghz = clock_khz / 1e6

    M, smids, offs, rep_std = build_matrix(sweep)
    n_sm, n_slice = M.shape
    assert (smids == np.arange(n_sm)).all(), "smid ids are not 0..n-1"

    mu = float(M.mean())
    a = M.mean(axis=1) - mu            # per-SM term, indexed by smid
    b = M.mean(axis=0) - mu            # per-slice term
    fit = mu + a[:, None] + b[None, :]
    resid = M - fit
    r2 = 1.0 - (resid ** 2).sum() / ((M - mu) ** 2).sum()

    per_sm_avg = M.mean(axis=1)
    order = np.argsort(per_sm_avg)

    # Two-fold symmetry: best split point maximizing correlation of the two
    # half-profiles of a(sm).
    best_split, best_r = n_sm // 2, -1.0
    for sp in range(n_sm // 2 - 12, n_sm // 2 + 12):
        x, y = a[:sp], a[sp:]
        m = min(len(x), len(y))
        rr = float(np.corrcoef(x[:m], y[:m])[0, 1])
        if rr > best_r:
            best_split, best_r = sp, rr
    half_pairs = min(best_split, n_sm - best_split)
    pair_absdiff = float(np.mean(np.abs(a[:half_pairs] - a[best_split:best_split + half_pairs])))

    # Within-half latency-vs-position gradient.
    h1 = a[:best_split]
    grad_r = float(np.corrcoef(np.arange(len(h1)), h1)[0, 1])

    # Cross-experiment confirmation: chain (independent launches) vs sweep.
    cacc = defaultdict(list)
    for r in chain:
        cacc[int(r["smid"])].append(float(r["cycles_per_access"]))
    chain_avg = np.array([np.mean(cacc[s]) for s in range(n_sm)])
    cross_r = float(np.corrcoef(per_sm_avg, chain_avg)[0, 1])
    chain_spread = float(chain_avg.max() - chain_avg.min())

    # Slice-term interleave period via autocorrelation of b(slice).
    b0 = b - b.mean()
    ac = np.correlate(b0, b0, "full")[len(b0) - 1:]
    ac = ac / ac[0]
    period = next((k for k in range(2, 40)
                   if ac[k] > 0.45 and ac[k] >= ac[k - 1] and ac[k] >= ac[k + 1]), None)

    # Side channel: distinguishable SM classes from a single probe.
    single_sigma = max(rep_std, 0.01)
    sv = np.sort(per_sm_avg)
    classes, last = 1, sv[0]
    for x in sv[1:]:
        if x - last > 5 * single_sigma:
            classes += 1
        last = x
    binned = len({int(round((v - per_sm_avg.min()) / 0.5)) for v in per_sm_avg})

    stats = {
        "device_clock_ghz": ghz,
        "n_sm": int(n_sm),
        "n_slice_probes": int(n_slice),
        "rep_std_cycles": rep_std,
        "latency_cycles": {
            "min": float(M.min()), "max": float(M.max()), "mean": mu,
            "spread": float(M.max() - M.min()),
            "spread_pct": float(100 * (M.max() - M.min()) / M.min()),
        },
        "latency_ns": {
            "min": float(M.min() / clock_khz * 1e6),
            "max": float(M.max() / clock_khz * 1e6),
            "spread": float((M.max() - M.min()) / clock_khz * 1e6),
        },
        "per_sm_avg_cycles": {
            "min": float(per_sm_avg.min()), "max": float(per_sm_avg.max()),
            "spread": float(per_sm_avg.max() - per_sm_avg.min()),
            "spread_pct": float(100 * (per_sm_avg.max() - per_sm_avg.min()) / per_sm_avg.min()),
        },
        "additive_model": {
            "r2": float(r2), "sm_term_range": float(a.max() - a.min()),
            "slice_term_range": float(b.max() - b.min()),
            "resid_std": float(resid.std()),
        },
        "two_fold_symmetry": {
            "split_smid": int(best_split), "half_correlation": float(best_r),
            "pair_mean_abs_diff_cycles": pair_absdiff,
            "within_half_gradient_r": grad_r,
        },
        "cross_experiment_r": cross_r,
        "chain_per_sm_spread_cycles": chain_spread,
        "slice_interleave_period_lines": (int(period) if period else None),
        "slice_interleave_period_bytes": (int(period) * 128 if period else None),
        "side_channel": {
            "distinguishable_classes_5sigma": int(classes),
            "bits_5sigma": float(np.log2(classes)),
            "levels_half_cycle_bins": int(binned),
            "bits_half_cycle_bins": float(np.log2(binned)),
        },
        "fastest_sm_ids": order[:6].tolist(),
        "fastest_sm_cycles": [round(float(per_sm_avg[i]), 1) for i in order[:6]],
        "slowest_sm_ids": order[-6:].tolist(),
        "slowest_sm_cycles": [round(float(per_sm_avg[i]), 1) for i in order[-6:]],
    }
    (args.processed / "topology_stats.json").write_text(
        json.dumps(stats, indent=2) + "\n", encoding="utf-8")

    # Per-SM summary table.
    with (args.processed / "topology_per_sm.csv").open("w", newline="", encoding="utf-8") as handle:
        w = csv.writer(handle)
        w.writerow(["smid", "mean_cycles", "min_cycles", "max_cycles",
                    "sm_term_cycles", "half"])
        for s in range(n_sm):
            w.writerow([s, round(float(per_sm_avg[s]), 3),
                        round(float(M[s].min()), 3), round(float(M[s].max()), 3),
                        round(float(a[s]), 3), 0 if s < best_split else 1])

    # ---- Figure 1: per-SM latency, two-fold symmetry ----
    fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(10.2, 3.7))
    ax0.plot(np.arange(n_sm), per_sm_avg, lw=1.0, color="tab:blue")
    ax0.axvline(best_split - 0.5, color="0.4", ls="--", lw=1.0)
    ax0.set_xlabel("Physical SM identifier")
    ax0.set_ylabel("Mean L2-hit latency (cycles)")
    ax0.set_title("(a) Latency by physical SM")
    ax0.grid(True, alpha=0.24)
    ax0.annotate(f"two halves of {best_split} SMs\n(profile correlation r={best_r:.3f})",
                 xy=(best_split - 0.5, per_sm_avg.max()), xytext=(6, -4),
                 textcoords="offset points", fontsize=7.5, va="top")
    ax1.plot(np.arange(len(h1)), a[:best_split], lw=1.2, label="half 1 (SM 0..%d)" % (best_split - 1))
    ax1.plot(np.arange(n_sm - best_split), a[best_split:], lw=1.2, ls="--",
             label="half 2 (SM %d..%d)" % (best_split, n_sm - 1))
    ax1.set_xlabel("Position within half")
    ax1.set_ylabel("Per-SM latency term $a(\\mathrm{sm})$ (cycles)")
    ax1.set_title("(b) Two-fold symmetry of the SM term")
    ax1.grid(True, alpha=0.24)
    ax1.legend(fontsize=7.5, loc="upper right")
    fig.tight_layout()
    fig.savefig(args.figures / "topology_per_sm.pdf")
    fig.savefig(args.figures / "topology_per_sm.png", dpi=220)
    plt.close(fig)

    # ---- Figure 2: SM x slice latency heatmap ----
    col_order = np.argsort(b)
    Msorted = M[order][:, col_order]
    fig, ax = plt.subplots(figsize=(7.4, 4.4))
    im = ax.imshow(Msorted, aspect="auto", origin="lower", cmap="viridis")
    ax.set_xlabel("L2 slice probe (sorted by slice latency term)")
    ax.set_ylabel("Physical SM (sorted by mean latency)")
    ax.set_title("L2-hit latency $L(\\mathrm{sm},\\mathrm{slice})$ on one L40")
    cbar = fig.colorbar(im, ax=ax)
    cbar.set_label("Latency (cycles)")
    fig.tight_layout()
    fig.savefig(args.figures / "topology_heatmap.pdf")
    fig.savefig(args.figures / "topology_heatmap.png", dpi=220)
    plt.close(fig)

    # ---- Figure 3: additive model + side channel ----
    fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(10.2, 3.7))
    ax0.scatter(fit.ravel(), M.ravel(), s=2, alpha=0.10, color="tab:purple",
                edgecolors="none")
    lo, hi = M.min(), M.max()
    ax0.plot([lo, hi], [lo, hi], color="0.3", lw=1.0)
    ax0.set_xlabel("Additive model $\\mu+a(\\mathrm{sm})+b(\\mathrm{slice})$ (cycles)")
    ax0.set_ylabel("Measured latency (cycles)")
    ax0.set_title("(a) Additive NUCA model ($R^2=%.2f$)" % r2)
    ax0.grid(True, alpha=0.24)
    ax1.hist(per_sm_avg, bins=40, color="tab:green", alpha=0.85)
    ax1.set_xlabel("Mean L2-hit latency per SM (cycles)")
    ax1.set_ylabel("Number of SMs")
    ax1.set_title("(b) Per-SM latency spectrum")
    ax1.grid(True, alpha=0.24)
    ax1.annotate("%d SMs span %.0f cycles;\n%d levels separable at 0.5 cyc"
                 % (n_sm, per_sm_avg.max() - per_sm_avg.min(), binned),
                 xy=(0.5, 0.92), xycoords="axes fraction", ha="center",
                 fontsize=7.5, va="top")
    fig.tight_layout()
    fig.savefig(args.figures / "topology_model.pdf")
    fig.savefig(args.figures / "topology_model.png", dpi=220)
    plt.close(fig)

    print(json.dumps(stats, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/package_arxiv.py <==
#!/usr/bin/env python3
"""Build an arXiv source package with an ancillary artifact under anc/."""

from __future__ import annotations

import hashlib
import json
import pathlib
import shutil
import zipfile


ROOT = pathlib.Path(__file__).resolve().parents[1]
DIST = ROOT / "dist"
STAGING = DIST / "l40_l2_residency_arxiv"
ZIP_PATH = DIST / "l40_l2_residency_arxiv.zip"


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def copy_file(src: pathlib.Path, dst: pathlib.Path) -> None:
    dst.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(src, dst)


def copy_tree(src: pathlib.Path, dst: pathlib.Path, *, exclude_suffixes=()) -> None:
    for path in src.rglob("*"):
        if path.is_dir():
            continue
        rel = path.relative_to(src)
        if "__pycache__" in rel.parts:
            continue
        if any(path.name.endswith(suffix) for suffix in exclude_suffixes):
            continue
        copy_file(path, dst / rel)


def main() -> int:
    if STAGING.exists():
        shutil.rmtree(STAGING)
    DIST.mkdir(exist_ok=True)
    STAGING.mkdir()

    copy_file(ROOT / "paper" / "main.tex", STAGING / "main.tex")
    copy_file(ROOT / "paper" / "refs.bib", STAGING / "refs.bib")
    if (ROOT / "paper" / "main.bbl").exists():
        copy_file(ROOT / "paper" / "main.bbl", STAGING / "main.bbl")

    for figure in sorted((ROOT / "figures").glob("*.pdf")):
        copy_file(figure, STAGING / "figures" / figure.name)

    anc = STAGING / "anc"
    copy_file(ROOT / "artifact" / "README.md", anc / "README.md")
    copy_file(ROOT / "README.md", anc / "PROJECT_README.md")
    copy_file(ROOT / "Makefile", anc / "Makefile")
    copy_file(ROOT / "requirements.txt", anc / "requirements.txt")
    copy_tree(ROOT / "src", anc / "src")
    copy_tree(ROOT / "scripts", anc / "scripts", exclude_suffixes=(".pyc",))
    copy_tree(ROOT / "config", anc / "config")
    if (ROOT / "models").exists():
        copy_tree(ROOT / "models", anc / "models")

    raw_dst = anc / "results" / "raw"
    for run_dir in sorted((ROOT / "results" / "raw").iterdir()):
        if not run_dir.is_dir():
            continue
        for path in run_dir.rglob("*"):
            if path.is_dir():
                continue
            if path.name == "saturation_fma0000.csv":
                continue
            copy_file(path, raw_dst / run_dir.name / path.relative_to(run_dir))

    processed_dst = anc / "results" / "processed"
    for pattern in ("*.csv", "*.json"):
        for path in sorted((ROOT / "results" / "processed").glob(pattern)):
            copy_file(path, processed_dst / path.name)

    manifest = {
        "schema_version": 1,
        "article": "Non-Uniform L2 Cache Latency Across the Streaming Multiprocessors of an NVIDIA L40",
        "notes": [
            "TeX source files are kept at submission root, not under anc/.",
            "Large zero-FMA roofline raw CSV is excluded; compressed .zst copy is retained.",
            "The per-SM L2 latency topology is the primary result; raw data are in "
            "results/raw/l40_l2_topology_*, regenerated by scripts/analyze_topology.py.",
            "Supporting studies: SM-placement oracle (models/, train_oracle.py), "
            "cross-architecture comparison vs RTX 5090 (results/raw/rtx5090_*, "
            "analyze_cross_device.py), and NUCA-aware placement (results/raw/"
            "l40_placement_*, run_placement.py, analyze_placement.py).",
        ],
        "files": [],
    }
    for path in sorted(STAGING.rglob("*")):
        if path.is_file():
            rel = path.relative_to(STAGING).as_posix()
            manifest["files"].append(
                {
                    "path": rel,
                    "bytes": path.stat().st_size,
                    "sha256": sha256_file(path),
                }
            )
    (anc / "artifact_manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )

    tex_under_anc = [p for p in anc.rglob("*.tex")]
    if tex_under_anc:
        raise RuntimeError(f"TeX files found under anc/: {tex_under_anc}")

    if ZIP_PATH.exists():
        ZIP_PATH.unlink()
    with zipfile.ZipFile(ZIP_PATH, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9) as archive:
        for path in sorted(STAGING.rglob("*")):
            if path.is_file():
                archive.write(path, path.relative_to(STAGING))

    print(ZIP_PATH)
    print(f"bytes={ZIP_PATH.stat().st_size}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/predict_sm.py <==
#!/usr/bin/env python3
"""Offline demo of the L40 SM-placement oracle.

Loads the published model and a held-out sample of real L2-latency fingerprints
(no GPU required) and predicts the physical SM that produced each fingerprint.
Run from the artifact root:

    python3 scripts/predict_sm.py --models models
"""

from __future__ import annotations

import argparse
import json
import pathlib

import numpy as np
import joblib


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--models", default=pathlib.Path("models"),
                        type=pathlib.Path)
    parser.add_argument("--n", default=8, type=int,
                        help="number of example fingerprints to print")
    args = parser.parse_args()

    meta = json.loads((args.models / "sm_oracle_meta.json").read_text())
    clf = joblib.load(args.models / "sm_oracle.joblib")
    sample = np.load(args.models / "sample_fingerprints.npz")
    X, y = sample["X"], sample["y"]
    split = meta["cluster_split_smid"]

    pred = clf.predict(X)
    exact = float((pred == y).mean())
    cluster = float(((pred >= split) == (y >= split)).mean())
    print(f"held-out fingerprints: {len(y)}")
    print(f"exact-SM accuracy:  {exact:.3f}  (chance {1/142:.3f})")
    print(f"cluster accuracy:   {cluster:.3f}")
    print()
    print("example predictions (fingerprint -> SM):")
    for i in range(min(args.n, len(y))):
        mark = "ok" if pred[i] == y[i] else (
            "twin" if abs(int(pred[i]) - int(y[i])) == 72 else "miss")
        head = ", ".join(f"{v:.1f}" for v in X[i, :4])
        print(f"  [{head}, ...] cyc  ->  predicted SM {int(pred[i]):3d}  "
              f"(true {int(y[i]):3d})  [{mark}]")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_experiments.py <==
#!/usr/bin/env python3
"""Run a fully manifested L40 microbenchmark campaign."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import os
import pathlib
import platform
import random
import shlex
import subprocess
import sys
from typing import Any


ROOT = pathlib.Path(__file__).resolve().parents[1]


def run(
    command: list[str],
    *,
    cwd: pathlib.Path = ROOT,
    capture: bool = True,
) -> subprocess.CompletedProcess[str]:
    return subprocess.run(
        command,
        cwd=cwd,
        check=True,
        text=True,
        stdout=subprocess.PIPE if capture else None,
        stderr=subprocess.PIPE if capture else None,
    )


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def command_output(command: list[str]) -> dict[str, Any]:
    try:
        completed = run(command)
        return {
            "command": command,
            "returncode": completed.returncode,
            "stdout": completed.stdout,
            "stderr": completed.stderr,
        }
    except (FileNotFoundError, subprocess.CalledProcessError) as error:
        return {
            "command": command,
            "error": repr(error),
        }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", required=True, type=pathlib.Path)
    parser.add_argument("--device", default=0, type=int)
    args = parser.parse_args()

    config_path = args.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    timestamp = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{config['campaign']}_{timestamp}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)

    run(["make", "-j2"], capture=False)

    device_info_path = run_dir / "device_info.json"
    device_info = run([str(ROOT / "build" / "device_info")])
    device_info_path.write_text(device_info.stdout, encoding="utf-8")

    source_paths = sorted(
        [
            ROOT / "Makefile",
            config_path,
            *sorted((ROOT / "src").glob("*.cu")),
            pathlib.Path(__file__).resolve(),
        ]
    )
    manifest: dict[str, Any] = {
        "schema_version": 1,
        "run_id": run_id,
        "started_utc": timestamp,
        "config": config,
        "config_path": str(config_path.relative_to(ROOT)),
        "device": args.device,
        "python": sys.version,
        "platform": platform.platform(),
        "uname": list(platform.uname()),
        "cwd": str(ROOT),
        "environment": {
            key: os.environ.get(key)
            for key in (
                "CUDA_VISIBLE_DEVICES",
                "CUDA_HOME",
                "NVIDIA_VISIBLE_DEVICES",
                "NVIDIA_DRIVER_CAPABILITIES",
            )
        },
        "source_sha256": {
            str(path.relative_to(ROOT)): sha256_file(path) for path in source_paths
        },
        "system_commands": {
            "nvidia_smi": command_output(["nvidia-smi", "-q"]),
            "nvidia_topology": command_output(["nvidia-smi", "topo", "-m"]),
            "nvcc_version": command_output(["nvcc", "--version"]),
            "lscpu_json": command_output(["lscpu", "-J"]),
            "numactl_hardware": command_output(["numactl", "--hardware"]),
        },
        "benchmark_commands": [],
    }

    combined_csv = run_dir / "l2_latency.csv"
    header_written = False
    conditions: list[tuple[int, str, float]] = []
    if "condition_groups" in config:
        for group in config["condition_groups"]:
            group_modes = group.get(
                "prefetch_modes", config.get("prefetch_modes", ["default"])
            )
            for line_bytes in group["line_bytes"]:
                for prefetch_mode in group_modes:
                    for footprint_mib in group["footprints_mib"]:
                        conditions.append(
                            (int(line_bytes), str(prefetch_mode), float(footprint_mib))
                        )
    else:
        line_bytes_values = config["line_bytes"]
        if not isinstance(line_bytes_values, list):
            line_bytes_values = [line_bytes_values]
        prefetch_modes = config.get("prefetch_modes", ["default"])
        for line_bytes in line_bytes_values:
            for prefetch_mode in prefetch_modes:
                for footprint_mib in config["footprints_mib"]:
                    conditions.append(
                        (int(line_bytes), str(prefetch_mode), float(footprint_mib))
                    )
    if config.get("shuffle_conditions", False):
        random.Random(int(config["order_seed"])).shuffle(conditions)

    condition_index = 0
    with combined_csv.open("w", encoding="utf-8") as output:
        for line_bytes, prefetch_mode, footprint_mib in conditions:
            if config.get("common_seed_by_shape", False):
                seed = (
                    int(config["seed"])
                    + int(line_bytes) * 1_000_000
                    + int(round(footprint_mib * 1000.0))
                )
            else:
                seed = int(config["seed"]) + condition_index
            condition_index += 1
            command = [
                str(ROOT / "build" / "l2_latency"),
                str(footprint_mib),
                str(line_bytes),
                str(config["accesses"]),
                str(config["repetitions"]),
                str(seed),
                str(args.device),
                str(prefetch_mode),
            ]
            print("+", shlex.join(command), flush=True)
            before = command_output(
                [
                    "nvidia-smi",
                    "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,"
                    "temperature.gpu,power.draw",
                    "--format=csv,noheader,nounits",
                ]
            )
            completed = run(command)
            after = command_output(
                [
                    "nvidia-smi",
                    "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,"
                    "temperature.gpu,power.draw",
                    "--format=csv,noheader,nounits",
                ]
            )
            lines = completed.stdout.splitlines()
            if not lines:
                raise RuntimeError(f"no output from {shlex.join(command)}")
            if not header_written:
                output.write(lines[0] + "\n")
                header_written = True
            for line in lines[1:]:
                output.write(line + "\n")
            output.flush()
            manifest["benchmark_commands"].append(
                {
                    "command": command,
                    "seed": seed,
                    "telemetry_before": before,
                    "telemetry_after": after,
                    "stderr": completed.stderr,
                }
            )

    manifest["outputs"] = {
        "device_info.json": sha256_file(device_info_path),
        "l2_latency.csv": sha256_file(combined_csv),
    }
    manifest["completed_utc"] = dt.datetime.now(dt.timezone.utc).strftime(
        "%Y%m%dT%H%M%SZ"
    )
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_placement.py <==
#!/usr/bin/env python3
"""Run the manifested NUCA-aware placement campaign."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import pathlib
import platform
import shlex
import subprocess
import sys
from typing import Any

ROOT = pathlib.Path(__file__).resolve().parents[1]


def run(cmd, capture=True):
    return subprocess.run(cmd, cwd=ROOT, check=True, text=True,
                          stdout=subprocess.PIPE if capture else None,
                          stderr=subprocess.PIPE if capture else None)


def sha256_file(path: pathlib.Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as fh:
        for b in iter(lambda: fh.read(1 << 20), b""):
            h.update(b)
    return h.hexdigest()


def cmd_out(cmd):
    try:
        c = run(cmd)
        return {"command": cmd, "stdout": c.stdout, "stderr": c.stderr}
    except (FileNotFoundError, subprocess.CalledProcessError) as e:
        return {"command": cmd, "error": repr(e)}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--config", required=True, type=pathlib.Path)
    ap.add_argument("--device", default=0, type=int)
    args = ap.parse_args()
    args.config = args.config.resolve()
    cfg = json.loads(args.config.read_text())
    ts = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{cfg['campaign']}_{ts}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)

    di = run([str(ROOT / "build" / "device_info")]).stdout
    (run_dir / "device_info.json").write_text(di, encoding="utf-8")

    manifest: dict[str, Any] = {
        "schema_version": 1, "run_id": run_id, "started_utc": ts, "config": cfg,
        "platform": platform.platform(), "python": sys.version,
        "source_sha256": {
            "src/placement_sched.cu": sha256_file(ROOT / "src" / "placement_sched.cu"),
            args.config.name: sha256_file(args.config),
        },
        "nvidia_smi": cmd_out(["nvidia-smi", "-q"]),
        "runs": [], "outputs": {},
    }
    for rc in cfg["runs"]:
        binary = str(ROOT / "build" / "placement_sched")
        lat = rc.get("lat_csv", "none")
        cmd = [binary, str(rc["region_words"]), str(rc["threads_per_block"]),
               rc["chain_kind"], str(rc["base_work"]), str(rc["reps"]),
               str(rc["seed"]), lat, str(args.device)]
        print("+", shlex.join(cmd), flush=True)
        before = cmd_out(["nvidia-smi", "--query-gpu=timestamp,clocks.sm,"
                          "temperature.gpu,power.draw,memory.used,utilization.gpu",
                          "--format=csv,noheader,nounits"])
        c = run(cmd)
        after = cmd_out(["nvidia-smi", "--query-gpu=timestamp,clocks.sm,"
                         "temperature.gpu,power.draw,memory.used,utilization.gpu",
                         "--format=csv,noheader,nounits"])
        csv_path = run_dir / f"placement_{rc['name']}.csv"
        csv_path.write_text(c.stdout, encoding="utf-8")
        manifest["runs"].append({"name": rc["name"], "config": rc, "command": cmd,
                                 "telemetry_before": before, "telemetry_after": after})
        manifest["outputs"][csv_path.name] = sha256_file(csv_path)

    manifest["completed_utc"] = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    (run_dir / "manifest.json").write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n",
                                           encoding="utf-8")
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_retention.py <==
#!/usr/bin/env python3
"""Run L2 hot-set retention experiments with complete manifests."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import pathlib
import shlex
import subprocess


ROOT = pathlib.Path(__file__).resolve().parents[1]


def run(command: list[str], capture: bool = True) -> subprocess.CompletedProcess[str]:
    return subprocess.run(
        command,
        cwd=ROOT,
        check=True,
        text=True,
        stdout=subprocess.PIPE if capture else None,
        stderr=subprocess.PIPE if capture else None,
    )


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def telemetry() -> str:
    command = [
        "nvidia-smi",
        "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,"
        "power.draw",
        "--format=csv,noheader,nounits",
    ]
    return run(command).stdout.strip()


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", required=True, type=pathlib.Path)
    parser.add_argument("--device", default=0, type=int)
    args = parser.parse_args()

    config_path = args.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    timestamp = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{config['campaign']}_{timestamp}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)
    run(["make", "-j2"], capture=False)

    manifest = {
        "schema_version": 1,
        "run_id": run_id,
        "started_utc": timestamp,
        "config": config,
        "config_sha256": sha256_file(config_path),
        "source_sha256": {
            "src/l2_retention.cu": sha256_file(ROOT / "src" / "l2_retention.cu"),
            "scripts/run_retention.py": sha256_file(pathlib.Path(__file__)),
            "Makefile": sha256_file(ROOT / "Makefile"),
        },
        "commands": [],
    }

    csv_path = run_dir / "l2_retention.csv"
    header_written = False
    condition_index = 0
    hot_values = config["hot_mib"]
    if not isinstance(hot_values, list):
        hot_values = [hot_values]

    with csv_path.open("w", encoding="utf-8") as output:
        for policy in config["policies"]:
            for hot_mib in hot_values:
                for cold_mib in config["cold_mib"]:
                    seed = int(config["seed"]) + condition_index
                    condition_index += 1
                    command = [
                        str(ROOT / "build" / "l2_retention"),
                        str(hot_mib),
                        str(cold_mib),
                        str(config["line_bytes"]),
                        str(config["probe_accesses"]),
                        str(config["repetitions"]),
                        str(seed),
                        str(args.device),
                        policy["name"],
                        str(policy["setaside_mib"]),
                        str(policy["hit_ratio"]),
                    ]
                    print("+", shlex.join(command), flush=True)
                    before = telemetry()
                    completed = run(command)
                    after = telemetry()
                    lines = completed.stdout.splitlines()
                    if not header_written:
                        output.write(lines[0] + "\n")
                        header_written = True
                    for line in lines[1:]:
                        output.write(line + "\n")
                    output.flush()
                    manifest["commands"].append(
                        {
                            "command": command,
                            "seed": seed,
                            "telemetry_before": before,
                            "telemetry_after": after,
                            "stderr": completed.stderr,
                        }
                    )

    manifest["completed_utc"] = dt.datetime.now(dt.timezone.utc).strftime(
        "%Y%m%dT%H%M%SZ"
    )
    manifest["output_sha256"] = sha256_file(csv_path)
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_saturation.py <==
#!/usr/bin/env python3
"""Run sustained high-VRAM GPU load while sampling device telemetry."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import pathlib
import subprocess
import threading
import time


ROOT = pathlib.Path(__file__).resolve().parents[1]


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def sample_telemetry(stop: threading.Event, path: pathlib.Path) -> None:
    query = (
        "timestamp,pstate,utilization.gpu,utilization.memory,memory.used,"
        "memory.total,clocks.sm,clocks.mem,temperature.gpu,power.draw"
    )
    with path.open("w", encoding="utf-8") as output:
        output.write(
            "timestamp,pstate,gpu_util_percent,memory_util_percent,"
            "memory_used_mib,memory_total_mib,sm_clock_mhz,memory_clock_mhz,"
            "temperature_c,power_w\n"
        )
        while not stop.is_set():
            completed = subprocess.run(
                [
                    "nvidia-smi",
                    f"--query-gpu={query}",
                    "--format=csv,noheader,nounits",
                ],
                check=True,
                text=True,
                stdout=subprocess.PIPE,
                stderr=subprocess.PIPE,
            )
            output.write(completed.stdout)
            output.flush()
            stop.wait(0.5)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", required=True, type=pathlib.Path)
    parser.add_argument("--device", default=0, type=int)
    args = parser.parse_args()
    config_path = args.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))

    subprocess.run(["make", "-j2"], cwd=ROOT, check=True)
    timestamp = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{config['campaign']}_{timestamp}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)

    manifest = {
        "schema_version": 1,
        "run_id": run_id,
        "started_utc": timestamp,
        "config": config,
        "config_sha256": sha256_file(config_path),
        "source_sha256": {
            "src/memory_saturation.cu": sha256_file(
                ROOT / "src" / "memory_saturation.cu"
            ),
            "scripts/run_saturation.py": sha256_file(pathlib.Path(__file__)),
        },
        "commands": [],
    }

    for mode in config["modes"]:
        telemetry_path = run_dir / f"telemetry_{mode['name']}.csv"
        result_path = run_dir / f"saturation_{mode['name']}.csv"
        command = [
            str(ROOT / "build" / "memory_saturation"),
            str(config["working_set_gib"]),
            str(config["duration_seconds"]),
            str(mode["fma_iterations"]),
            str(args.device),
        ]
        stop = threading.Event()
        sampler = threading.Thread(
            target=sample_telemetry, args=(stop, telemetry_path), daemon=True
        )
        sampler.start()
        started = time.monotonic()
        try:
            with result_path.open("w", encoding="utf-8") as output:
                completed = subprocess.run(
                    command,
                    cwd=ROOT,
                    check=True,
                    text=True,
                    stdout=output,
                    stderr=subprocess.PIPE,
                )
        finally:
            stop.set()
            sampler.join(timeout=5)
        manifest["commands"].append(
            {
                "mode": mode["name"],
                "command": command,
                "wall_seconds": time.monotonic() - started,
                "stderr": completed.stderr,
                "result_sha256": sha256_file(result_path),
                "telemetry_sha256": sha256_file(telemetry_path),
            }
        )

    manifest["completed_utc"] = dt.datetime.now(dt.timezone.utc).strftime(
        "%Y%m%dT%H%M%SZ"
    )
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_stability.py <==
#!/usr/bin/env python3
"""Run a long full-load topology-stability campaign with telemetry logging."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import pathlib
import platform
import subprocess
import sys
import threading
import time

ROOT = pathlib.Path(__file__).resolve().parents[1]


def sha256_file(p: pathlib.Path) -> str:
    h = hashlib.sha256()
    with p.open("rb") as fh:
        for b in iter(lambda: fh.read(1 << 20), b""):
            h.update(b)
    return h.hexdigest()


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--config", required=True, type=pathlib.Path)
    ap.add_argument("--device", default=0, type=int)
    args = ap.parse_args()
    cfg = json.loads(args.config.resolve().read_text())
    ts = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{cfg['campaign']}_{ts}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)

    di = subprocess.run([str(ROOT / "build" / "device_info")], check=True,
                        text=True, stdout=subprocess.PIPE).stdout
    (run_dir / "device_info.json").write_text(di, encoding="utf-8")

    snap_path = run_dir / "stability_snapshots.csv"
    telem_path = run_dir / "stability_telemetry.csv"

    cmd = [str(ROOT / "build" / "topology_stability"), str(cfg["vram_gib"]),
           str(cfg["duration_sec"]), str(cfg["snapshot_period_sec"]),
           str(cfg["load_iters"]), str(cfg["n_probes"]), str(cfg["measured"]),
           str(args.device)]

    stop = threading.Event()

    def sample_telemetry():
        with telem_path.open("w", encoding="utf-8") as fh:
            fh.write("timestamp,sm_clock_mhz,mem_clock_mhz,temperature_c,"
                     "power_w,memory_used_mib,gpu_util_percent,mem_util_percent\n")
            q = ("nvidia-smi --query-gpu=timestamp,clocks.sm,clocks.mem,"
                 "temperature.gpu,power.draw,memory.used,utilization.gpu,"
                 "utilization.memory --format=csv,noheader,nounits").split()
            while not stop.is_set():
                try:
                    out = subprocess.run(q, check=True, text=True,
                                         stdout=subprocess.PIPE).stdout.strip()
                    fh.write(out + "\n")
                    fh.flush()
                except Exception:
                    pass
                stop.wait(cfg.get("telemetry_period_sec", 3))

    t = threading.Thread(target=sample_telemetry, daemon=True)
    t.start()
    print("+", " ".join(cmd), flush=True)
    with snap_path.open("w", encoding="utf-8") as out:
        proc = subprocess.run(cmd, stdout=out, stderr=subprocess.PIPE, text=True)
    stop.set()
    t.join(timeout=10)

    manifest = {
        "schema_version": 1, "run_id": run_id, "started_utc": ts,
        "completed_utc": dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ"),
        "config": cfg, "command": cmd, "device": args.device,
        "platform": platform.platform(), "python": sys.version,
        "stderr": proc.stderr,
        "source_sha256": {
            "src/topology_stability.cu": sha256_file(ROOT / "src" / "topology_stability.cu"),
        },
        "outputs": {
            "stability_snapshots.csv": sha256_file(snap_path),
            "stability_telemetry.csv": sha256_file(telem_path),
            "device_info.json": sha256_file(run_dir / "device_info.json"),
        },
    }
    (run_dir / "manifest.json").write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n",
                                           encoding="utf-8")
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/run_topology.py <==
#!/usr/bin/env python3
"""Run a fully manifested per-SM L2 topology campaign on one L40."""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import os
import pathlib
import platform
import shlex
import subprocess
import sys
from typing import Any


ROOT = pathlib.Path(__file__).resolve().parents[1]


def run(command: list[str], *, cwd: pathlib.Path = ROOT,
        capture: bool = True) -> subprocess.CompletedProcess[str]:
    return subprocess.run(
        command, cwd=cwd, check=True, text=True,
        stdout=subprocess.PIPE if capture else None,
        stderr=subprocess.PIPE if capture else None,
    )


def sha256_file(path: pathlib.Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def command_output(command: list[str]) -> dict[str, Any]:
    try:
        completed = run(command)
        return {"command": command, "returncode": completed.returncode,
                "stdout": completed.stdout, "stderr": completed.stderr}
    except (FileNotFoundError, subprocess.CalledProcessError) as error:
        return {"command": command, "error": repr(error)}


def telemetry() -> dict[str, Any]:
    return command_output([
        "nvidia-smi",
        "--query-gpu=timestamp,pstate,clocks.sm,clocks.mem,temperature.gpu,"
        "power.draw,utilization.gpu",
        "--format=csv,noheader,nounits",
    ])


def build_command(run_cfg: dict[str, Any], device: int) -> list[str]:
    binary = str(ROOT / "build" / "l2_topology")
    mode = run_cfg["mode"]
    if mode == "single":
        return [binary, "single", str(run_cfg["arena_mib"]),
                str(run_cfg["offset_start_bytes"]),
                str(run_cfg["offset_step_bytes"]),
                str(run_cfg["offset_count"]), str(run_cfg["warm"]),
                str(run_cfg["measured"]), str(run_cfg["reps"]),
                str(run_cfg["seed"]), str(device)]
    if mode == "chain":
        return [binary, "chain", str(run_cfg["footprint_mib"]),
                str(run_cfg["line_bytes"]), str(run_cfg["warm"]),
                str(run_cfg["measured"]), str(run_cfg["reps"]),
                str(run_cfg["seed"]), str(device)]
    if mode == "fingerprint":
        return [binary, "fingerprint", str(run_cfg["arena_mib"]),
                str(run_cfg["offset_start_bytes"]),
                str(run_cfg["offset_step_bytes"]), str(run_cfg["n_probes"]),
                str(run_cfg["warm"]), str(run_cfg["measured"]),
                str(run_cfg["shots"]), str(run_cfg["seed"]), str(device)]
    raise ValueError(f"unknown mode: {mode}")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", required=True, type=pathlib.Path)
    parser.add_argument("--device", default=0, type=int)
    args = parser.parse_args()

    config_path = args.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    timestamp = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    run_id = f"{config['campaign']}_{timestamp}"
    run_dir = ROOT / "results" / "raw" / run_id
    run_dir.mkdir(parents=True, exist_ok=False)

    run(["make", "-j2"], capture=False)

    device_info_path = run_dir / "device_info.json"
    device_info_path.write_text(
        run([str(ROOT / "build" / "device_info")]).stdout, encoding="utf-8")

    source_paths = sorted([
        ROOT / "Makefile", config_path,
        *sorted((ROOT / "src").glob("*.cu")),
        pathlib.Path(__file__).resolve(),
    ])
    manifest: dict[str, Any] = {
        "schema_version": 1, "run_id": run_id, "started_utc": timestamp,
        "config": config, "config_path": str(config_path.relative_to(ROOT)),
        "device": args.device, "python": sys.version,
        "platform": platform.platform(), "uname": list(platform.uname()),
        "source_sha256": {str(p.relative_to(ROOT)): sha256_file(p)
                          for p in source_paths},
        "system_commands": {
            "nvidia_smi": command_output(["nvidia-smi", "-q"]),
            "nvidia_topology": command_output(["nvidia-smi", "topo", "-m"]),
            "nvcc_version": command_output(["nvcc", "--version"]),
            "lscpu_json": command_output(["lscpu", "-J"]),
        },
        "runs": [],
        "outputs": {"device_info.json": sha256_file(device_info_path)},
    }

    for run_cfg in config["runs"]:
        command = build_command(run_cfg, args.device)
        print("+", shlex.join(command), flush=True)
        before = telemetry()
        completed = run(command)
        after = telemetry()
        csv_path = run_dir / f"topology_{run_cfg['name']}.csv"
        csv_path.write_text(completed.stdout, encoding="utf-8")
        manifest["runs"].append({
            "name": run_cfg["name"], "config": run_cfg, "command": command,
            "telemetry_before": before, "telemetry_after": after,
            "stderr": completed.stderr,
        })
        manifest["outputs"][csv_path.name] = sha256_file(csv_path)

    manifest["completed_utc"] = dt.datetime.now(dt.timezone.utc).strftime(
        "%Y%m%dT%H%M%SZ")
    (run_dir / "manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(run_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/train_oracle.py <==
#!/usr/bin/env python3
"""Train and evaluate the L40 SM-placement oracle.

The oracle turns the non-uniform-latency finding into a tool: given a short L2
latency fingerprint measured by an unprivileged kernel, it predicts the physical
streaming multiprocessor (SM) on which the kernel ran. This operationalizes the
timing-leakage bound in the manuscript.

Inputs are the labeled fingerprint shots from the l40_l2_oracle campaign
(`topology_fp_a*.csv.zst`). Train/test are split by shot so the test set is made
of measurement shots never seen in training. Outputs:
  * models/sm_oracle.joblib            (published model: 32 probes, A=256)
  * models/sm_oracle_meta.json         (probe bank, clock, label set, usage)
  * results/processed/oracle_eval.json (accuracy vs A and vs probe count)
  * figures/oracle_accuracy.pdf|png
  * a held-out sample (models/sample_fingerprints.npz) for the offline demo
"""

from __future__ import annotations

import argparse
import io
import json
import pathlib
import subprocess

import numpy as np
import matplotlib.pyplot as plt
import joblib
from sklearn.ensemble import RandomForestClassifier

CLUSTER_SPLIT = 72  # two-fold symmetry boundary recovered in the topology study


def read_zst_csv(path: pathlib.Path):
    raw = subprocess.run(["zstd", "-dc", str(path)], check=True,
                         stdout=subprocess.PIPE).stdout
    text = io.BytesIO(raw)
    header = text.readline().decode().strip().split(",")
    lat_cols = [i for i, c in enumerate(header) if c.startswith("lat_")]
    smid_col = header.index("smid")
    shot_col = header.index("shot")
    arr = np.loadtxt(text, delimiter=",")
    X = arr[:, lat_cols].astype(np.float32)
    y = arr[:, smid_col].astype(np.int32)
    shot = arr[:, shot_col].astype(np.int32)
    return X, y, shot


def split_by_shot(shot, frac=0.7, seed=0):
    shots = np.unique(shot)
    rng = np.random.default_rng(seed)
    rng.shuffle(shots)
    n_train = int(len(shots) * frac)
    train_shots = set(shots[:n_train].tolist())
    train_mask = np.array([s in train_shots for s in shot])
    return train_mask, ~train_mask


def top_k_accuracy(model, X, y, k):
    proba = model.predict_proba(X)
    classes = model.classes_
    topk = np.argsort(proba, axis=1)[:, -k:]
    hit = np.array([y[i] in classes[topk[i]] for i in range(len(y))])
    return float(hit.mean())


def evaluate_for_A(X, y, shot, n_estimators=160, seed=0):
    tr, te = split_by_shot(shot, seed=seed)
    clf = RandomForestClassifier(n_estimators=n_estimators, n_jobs=-1,
                                 random_state=seed)
    clf.fit(X[tr], y[tr])
    pred = clf.predict(X[te])
    exact = float((pred == y[te]).mean())
    cluster_pred = (pred >= CLUSTER_SPLIT).astype(int)
    cluster_true = (y[te] >= CLUSTER_SPLIT).astype(int)
    cluster = float((cluster_pred == cluster_true).mean())
    top5 = top_k_accuracy(clf, X[te], y[te], 5)
    # nearest-centroid baseline (the trivial model)
    cents = np.stack([X[tr][y[tr] == c].mean(0) for c in np.unique(y[tr])])
    cent_classes = np.unique(y[tr])
    d = ((X[te][:, None, :] - cents[None]) ** 2).sum(-1)
    nc_pred = cent_classes[d.argmin(1)]
    nc_exact = float((nc_pred == y[te]).mean())
    return {"exact_acc": exact, "cluster_acc": cluster, "top5_acc": top5,
            "centroid_exact_acc": nc_exact, "n_train": int(tr.sum()),
            "n_test": int(te.sum())}, clf, (X[te], y[te])


def accuracy_vs_probes(X, y, shot, probe_counts, seed=0):
    tr, te = split_by_shot(shot, seed=seed)
    out = []
    for k in probe_counts:
        clf = RandomForestClassifier(n_estimators=80, n_jobs=-1,
                                     random_state=seed)
        clf.fit(X[tr, :k], y[tr])
        pred = clf.predict(X[te, :k])
        exact = float((pred == y[te]).mean())
        cluster = float(((pred >= CLUSTER_SPLIT) == (y[te] >= CLUSTER_SPLIT)).mean())
        out.append({"probes": int(k), "exact_acc": exact, "cluster_acc": cluster})
    return out


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dir", type=pathlib.Path)
    parser.add_argument("--models", required=True, type=pathlib.Path)
    parser.add_argument("--figures", required=True, type=pathlib.Path)
    parser.add_argument("--processed", required=True, type=pathlib.Path)
    args = parser.parse_args()
    for d in (args.models, args.figures, args.processed):
        d.mkdir(parents=True, exist_ok=True)

    a_files = sorted(args.run_dir.glob("topology_fp_a*.csv.zst"))
    by_A = {}
    for path in a_files:
        a = int(path.stem.replace("topology_fp_a", "").replace(".csv", ""))
        by_A[a] = read_zst_csv(path)

    eval_out = {"n_classes": 142, "cluster_split_smid": CLUSTER_SPLIT,
                "per_A": [], "vs_probes_A": max(by_A), "vs_probes": []}
    published_clf = None
    published_sample = None
    published_A = max(by_A)
    for a in sorted(by_A):
        X, y, shot = by_A[a]
        metrics, clf, sample = evaluate_for_A(X, y, shot)
        metrics["A_loads"] = a
        metrics["n_probes"] = X.shape[1]
        eval_out["per_A"].append(metrics)
        print(f"A={a:4d}  exact={metrics['exact_acc']:.3f}  "
              f"cluster={metrics['cluster_acc']:.3f}  top5={metrics['top5_acc']:.3f}  "
              f"(centroid exact={metrics['centroid_exact_acc']:.3f})")
        if a == published_A:
            published_clf = clf
            published_sample = sample

    X, y, shot = by_A[published_A]
    probe_counts = [1, 2, 4, 8, 16, 32]
    eval_out["vs_probes"] = accuracy_vs_probes(X, y, shot, probe_counts)
    for r in eval_out["vs_probes"]:
        print(f"probes={r['probes']:2d}  exact={r['exact_acc']:.3f}  "
              f"cluster={r['cluster_acc']:.3f}")

    (args.processed / "oracle_eval.json").write_text(
        json.dumps(eval_out, indent=2) + "\n", encoding="utf-8")

    # Publish the model and metadata.
    joblib.dump(published_clf, args.models / "sm_oracle.joblib", compress=3)
    meta = {
        "task": "Predict the physical SM (0..141) of an NVIDIA L40 from a 32-probe "
                "L2-hit latency fingerprint (cycles per access).",
        "model": "sklearn RandomForestClassifier",
        "trained_on_A_loads": published_A,
        "n_probes": int(by_A[published_A][0].shape[1]),
        "probe_offsets_bytes": [256 * i for i in range(by_A[published_A][0].shape[1])],
        "feature_units": "cycles per dependent ld.global.cg load",
        "device_clock_ghz": 2.49,
        "labels": "physical SM identifier from %smid",
        "cluster_split_smid": CLUSTER_SPLIT,
        "usage": "joblib.load('sm_oracle.joblib').predict(fingerprint[:, :32])",
    }
    (args.models / "sm_oracle_meta.json").write_text(
        json.dumps(meta, indent=2) + "\n", encoding="utf-8")

    # Held-out sample for an offline demo (no GPU needed).
    Xs, ys = published_sample
    idx = np.random.default_rng(0).choice(len(ys), size=min(256, len(ys)),
                                          replace=False)
    np.savez_compressed(args.models / "sample_fingerprints.npz",
                        X=Xs[idx], y=ys[idx])

    # Figure: accuracy vs A, accuracy vs probe count.
    fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(10.2, 3.7))
    As = [m["A_loads"] for m in eval_out["per_A"]]
    ax0.plot(As, [m["exact_acc"] for m in eval_out["per_A"]], "o-",
             label="exact SM (142-way)")
    ax0.plot(As, [m["top5_acc"] for m in eval_out["per_A"]], "s--",
             label="top-5 SM")
    ax0.plot(As, [m["cluster_acc"] for m in eval_out["per_A"]], "^-",
             label="cluster (2-way)")
    ax0.axhline(1 / 142, color="0.6", ls=":", lw=1.0, label="chance (exact)")
    ax0.set_xlabel("Probe length $A$ (loads per probe)")
    ax0.set_ylabel("Test accuracy")
    ax0.set_title("(a) Placement accuracy vs probe cost")
    ax0.set_xscale("log", base=2)
    ax0.set_ylim(0, 1.02)
    ax0.grid(True, alpha=0.24)
    ax0.legend(fontsize=7.5, loc="center right")
    ks = [r["probes"] for r in eval_out["vs_probes"]]
    ax1.plot(ks, [r["exact_acc"] for r in eval_out["vs_probes"]], "o-",
             label="exact SM")
    ax1.plot(ks, [r["cluster_acc"] for r in eval_out["vs_probes"]], "^-",
             label="cluster (2-way)")
    ax1.set_xlabel("Number of probes in fingerprint")
    ax1.set_ylabel("Test accuracy")
    ax1.set_title(f"(b) Accuracy vs probe count (A={published_A})")
    ax1.set_xscale("log", base=2)
    ax1.set_ylim(0, 1.02)
    ax1.grid(True, alpha=0.24)
    ax1.legend(fontsize=7.5, loc="lower right")
    fig.tight_layout()
    fig.savefig(args.figures / "oracle_accuracy.pdf")
    fig.savefig(args.figures / "oracle_accuracy.png", dpi=220)
    print("saved model:", (args.models / "sm_oracle.joblib").stat().st_size, "bytes")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/src/device_info.cu <==
#include <cuda_runtime.h>

#include <cstdio>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                               \
    if (error__ != cudaSuccess) {                                               \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "   \
                << cudaGetErrorString(error__) << "\n";                         \
      std::exit(EXIT_FAILURE);                                                  \
    }                                                                          \
  } while (0)

static std::string json_escape(const char *input) {
  std::ostringstream out;
  for (const unsigned char c : std::string(input)) {
    switch (c) {
    case '"':
      out << "\\\"";
      break;
    case '\\':
      out << "\\\\";
      break;
    case '\n':
      out << "\\n";
      break;
    case '\r':
      out << "\\r";
      break;
    case '\t':
      out << "\\t";
      break;
    default:
      if (c < 0x20) {
        out << "\\u" << std::hex << std::setw(4) << std::setfill('0')
            << static_cast<int>(c);
      } else {
        out << c;
      }
    }
  }
  return out.str();
}

static std::string uuid_string(const cudaUUID_t &uuid) {
  std::ostringstream out;
  out << std::hex << std::setfill('0');
  for (int i = 0; i < 16; ++i) {
    out << std::setw(2)
        << static_cast<unsigned int>(
               static_cast<unsigned char>(uuid.bytes[i]));
  }
  return out.str();
}

int main() {
  int device = 0;
  int driver_version = 0;
  int runtime_version = 0;
  cudaDeviceProp p{};
  CUDA_CHECK(cudaSetDevice(device));
  CUDA_CHECK(cudaDriverGetVersion(&driver_version));
  CUDA_CHECK(cudaRuntimeGetVersion(&runtime_version));
  CUDA_CHECK(cudaGetDeviceProperties(&p, device));

  int memory_clock_khz = 0;
  int core_clock_khz = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(
      &memory_clock_khz, cudaDevAttrMemoryClockRate, device));
  CUDA_CHECK(
      cudaDeviceGetAttribute(&core_clock_khz, cudaDevAttrClockRate, device));

  size_t persisting_limit = 0;
  CUDA_CHECK(cudaDeviceGetLimit(&persisting_limit,
                                cudaLimitPersistingL2CacheSize));

  std::cout << "{\n"
            << "  \"device_index\": " << device << ",\n"
            << "  \"name\": \"" << json_escape(p.name) << "\",\n"
            << "  \"uuid_hex\": \"" << uuid_string(p.uuid) << "\",\n"
            << "  \"compute_capability\": \"" << p.major << "." << p.minor
            << "\",\n"
            << "  \"driver_version_encoded\": " << driver_version << ",\n"
            << "  \"runtime_version_encoded\": " << runtime_version << ",\n"
            << "  \"multiprocessor_count\": " << p.multiProcessorCount << ",\n"
            << "  \"warp_size\": " << p.warpSize << ",\n"
            << "  \"global_memory_bytes\": " << p.totalGlobalMem << ",\n"
            << "  \"l2_cache_bytes\": " << p.l2CacheSize << ",\n"
            << "  \"persisting_l2_max_bytes\": "
            << p.persistingL2CacheMaxSize << ",\n"
            << "  \"persisting_l2_current_limit_bytes\": "
            << persisting_limit << ",\n"
            << "  \"access_policy_max_window_bytes\": "
            << p.accessPolicyMaxWindowSize << ",\n"
            << "  \"memory_bus_width_bits\": " << p.memoryBusWidth << ",\n"
            << "  \"memory_clock_khz\": " << memory_clock_khz << ",\n"
            << "  \"core_clock_khz\": " << core_clock_khz << ",\n"
            << "  \"max_threads_per_block\": " << p.maxThreadsPerBlock << ",\n"
            << "  \"max_threads_per_sm\": " << p.maxThreadsPerMultiProcessor
            << ",\n"
            << "  \"shared_memory_per_block_bytes\": " << p.sharedMemPerBlock
            << ",\n"
            << "  \"shared_memory_per_sm_bytes\": "
            << p.sharedMemPerMultiprocessor << ",\n"
            << "  \"registers_per_block\": " << p.regsPerBlock << ",\n"
            << "  \"registers_per_sm\": " << p.regsPerMultiprocessor << ",\n"
            << "  \"async_engine_count\": " << p.asyncEngineCount << ",\n"
            << "  \"pci_bus_id\": " << p.pciBusID << ",\n"
            << "  \"pci_device_id\": " << p.pciDeviceID << ",\n"
            << "  \"ecc_enabled\": " << (p.ECCEnabled ? "true" : "false")
            << ",\n"
            << "  \"concurrent_kernels\": "
            << (p.concurrentKernels ? "true" : "false") << ",\n"
            << "  \"managed_memory\": "
            << (p.managedMemory ? "true" : "false") << ",\n"
            << "  \"concurrent_managed_access\": "
            << (p.concurrentManagedAccess ? "true" : "false") << "\n"
            << "}\n";
  return 0;
}


==> anc/src/l2_latency.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <cerrno>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <random>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                               \
    if (error__ != cudaSuccess) {                                               \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "   \
                << cudaGetErrorString(error__) << "\n";                         \
      std::exit(EXIT_FAILURE);                                                  \
    }                                                                          \
  } while (0)

template <int PrefetchMode>
__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *address) {
  uint32_t value;
  if constexpr (PrefetchMode == 64) {
    asm volatile("ld.global.cg.L2::64B.u32 %0, [%1];"
                 : "=r"(value)
                 : "l"(address)
                 : "memory");
  } else if constexpr (PrefetchMode == 128) {
    asm volatile("ld.global.cg.L2::128B.u32 %0, [%1];"
                 : "=r"(value)
                 : "l"(address)
                 : "memory");
  } else if constexpr (PrefetchMode == 256) {
    asm volatile("ld.global.cg.L2::256B.u32 %0, [%1];"
                 : "=r"(value)
                 : "l"(address)
                 : "memory");
  } else {
    asm volatile("ld.global.cg.u32 %0, [%1];"
                 : "=r"(value)
                 : "l"(address)
                 : "memory");
  }
  return value;
}

template <int PrefetchMode>
__global__ void pointer_chase_kernel(const uint32_t *next, uint32_t start,
                                     uint64_t warm_accesses,
                                     uint64_t measured_accesses,
                                     uint64_t *elapsed_cycles,
                                     uint32_t *final_index) {
  if (blockIdx.x != 0 || threadIdx.x != 0) {
    return;
  }

  uint32_t index = start;
  for (uint64_t i = 0; i < warm_accesses; ++i) {
    index = load_cg_u32<PrefetchMode>(next + index);
  }

  const uint64_t begin = clock64();
  for (uint64_t i = 0; i < measured_accesses; ++i) {
    index = load_cg_u32<PrefetchMode>(next + index);
  }
  const uint64_t end = clock64();

  *elapsed_cycles = end - begin;
  *final_index = index;
}

static uint64_t parse_u64(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const unsigned long long value = std::strtoull(text, &end, 10);
  if (errno != 0 || end == text || *end != '\0') {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return static_cast<uint64_t>(value);
}

static double parse_double(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const double value = std::strtod(text, &end);
  if (errno != 0 || end == text || *end != '\0' || !std::isfinite(value) ||
      value <= 0.0) {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return value;
}

int main(int argc, char **argv) {
  if (argc != 7 && argc != 8) {
    std::cerr
        << "Usage: " << argv[0]
        << " <footprint_mib> <line_bytes> <accesses> <repetitions> <seed> "
           "<device> [default|64B|128B|256B]\n";
    return EXIT_FAILURE;
  }

  const double footprint_mib = parse_double(argv[1], "footprint_mib");
  const uint64_t line_bytes = parse_u64(argv[2], "line_bytes");
  const uint64_t accesses = parse_u64(argv[3], "accesses");
  const uint64_t repetitions = parse_u64(argv[4], "repetitions");
  const uint64_t seed = parse_u64(argv[5], "seed");
  const int device = static_cast<int>(parse_u64(argv[6], "device"));
  const std::string prefetch_mode = argc == 8 ? argv[7] : "default";
  if (prefetch_mode != "default" && prefetch_mode != "64B" &&
      prefetch_mode != "128B" && prefetch_mode != "256B") {
    std::cerr << "invalid prefetch mode: " << prefetch_mode << "\n";
    return EXIT_FAILURE;
  }

  if (line_bytes < sizeof(uint32_t) ||
      line_bytes % sizeof(uint32_t) != 0) {
    std::cerr << "line_bytes must be a multiple of 4\n";
    return EXIT_FAILURE;
  }

  CUDA_CHECK(cudaSetDevice(device));
  int reported_core_clock_khz = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(
      &reported_core_clock_khz, cudaDevAttrClockRate, device));

  const uint64_t requested_bytes =
      static_cast<uint64_t>(std::llround(footprint_mib * 1024.0 * 1024.0));
  const uint64_t line_count = requested_bytes / line_bytes;
  if (line_count < 2) {
    std::cerr << "footprint contains fewer than two lines\n";
    return EXIT_FAILURE;
  }

  const uint64_t actual_bytes = line_count * line_bytes;
  const uint64_t words_per_line = line_bytes / sizeof(uint32_t);
  const uint64_t word_count = line_count * words_per_line;
  if (word_count > std::numeric_limits<uint32_t>::max()) {
    std::cerr << "footprint exceeds 32-bit chain index range\n";
    return EXIT_FAILURE;
  }

  std::vector<uint32_t> host_next(word_count, 0);
  std::vector<uint32_t> order(line_count);
  std::iota(order.begin(), order.end(), 0);
  std::mt19937_64 generator(seed);
  std::shuffle(order.begin(), order.end(), generator);

  for (uint64_t i = 0; i < line_count; ++i) {
    const uint32_t current_word =
        static_cast<uint32_t>(static_cast<uint64_t>(order[i]) *
                              words_per_line);
    const uint32_t next_word =
        static_cast<uint32_t>(static_cast<uint64_t>(
                                  order[(i + 1) % line_count]) *
                              words_per_line);
    host_next[current_word] = next_word;
  }

  uint32_t *device_next = nullptr;
  uint64_t *device_elapsed = nullptr;
  uint32_t *device_final = nullptr;
  CUDA_CHECK(cudaMalloc(&device_next, actual_bytes));
  CUDA_CHECK(cudaMalloc(&device_elapsed, sizeof(uint64_t)));
  CUDA_CHECK(cudaMalloc(&device_final, sizeof(uint32_t)));
  CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), actual_bytes,
                        cudaMemcpyHostToDevice));

  const uint32_t start =
      static_cast<uint32_t>(static_cast<uint64_t>(order[0]) * words_per_line);
  const uint64_t warm_accesses = line_count;

  std::cout << "run,prefetch_mode,footprint_mib,actual_bytes,line_bytes,line_count,"
               "warm_accesses,measured_accesses,seed,elapsed_cycles,"
               "cycles_per_access,reported_core_clock_khz,final_index\n";
  std::cout << std::setprecision(12);

  for (uint64_t run = 0; run < repetitions; ++run) {
    if (prefetch_mode == "64B") {
      pointer_chase_kernel<64><<<1, 1>>>(
          device_next, start, warm_accesses, accesses, device_elapsed,
          device_final);
    } else if (prefetch_mode == "128B") {
      pointer_chase_kernel<128><<<1, 1>>>(
          device_next, start, warm_accesses, accesses, device_elapsed,
          device_final);
    } else if (prefetch_mode == "256B") {
      pointer_chase_kernel<256><<<1, 1>>>(
          device_next, start, warm_accesses, accesses, device_elapsed,
          device_final);
    } else {
      pointer_chase_kernel<0><<<1, 1>>>(
          device_next, start, warm_accesses, accesses, device_elapsed,
          device_final);
    }
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());

    uint64_t elapsed = 0;
    uint32_t final_index = 0;
    CUDA_CHECK(cudaMemcpy(&elapsed, device_elapsed, sizeof(elapsed),
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(&final_index, device_final, sizeof(final_index),
                          cudaMemcpyDeviceToHost));

    std::cout << run << ',' << prefetch_mode << ',' << footprint_mib << ','
              << actual_bytes << ',' << line_bytes << ',' << line_count << ','
              << warm_accesses << ',' << accesses << ',' << seed << ','
              << elapsed << ','
              << static_cast<double>(elapsed) /
                     static_cast<double>(accesses)
              << ',' << reported_core_clock_khz << ',' << final_index << '\n';
  }

  CUDA_CHECK(cudaFree(device_final));
  CUDA_CHECK(cudaFree(device_elapsed));
  CUDA_CHECK(cudaFree(device_next));
  return 0;
}


==> anc/src/l2_retention.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <cerrno>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <random>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                               \
    if (error__ != cudaSuccess) {                                               \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "   \
                << cudaGetErrorString(error__) << "\n";                         \
      std::exit(EXIT_FAILURE);                                                  \
    }                                                                          \
  } while (0)

__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *address) {
  uint32_t value;
  asm volatile("ld.global.cg.u32 %0, [%1];"
               : "=r"(value)
               : "l"(address)
               : "memory");
  return value;
}

__device__ __forceinline__ uint4 load_cg_u32x4(const uint4 *address) {
  uint4 value;
  asm volatile("ld.global.cg.v4.u32 {%0,%1,%2,%3}, [%4];"
               : "=r"(value.x), "=r"(value.y), "=r"(value.z), "=r"(value.w)
               : "l"(address)
               : "memory");
  return value;
}

__global__ void chase_hot_kernel(const uint32_t *next, uint32_t start,
                                 uint64_t accesses, bool measure,
                                 uint64_t *elapsed_cycles,
                                 uint32_t *final_index) {
  if (blockIdx.x != 0 || threadIdx.x != 0) {
    return;
  }
  uint32_t index = start;
  const uint64_t begin = measure ? clock64() : 0;
  for (uint64_t i = 0; i < accesses; ++i) {
    index = load_cg_u32(next + index);
  }
  const uint64_t end = measure ? clock64() : 0;
  if (measure) {
    *elapsed_cycles = end - begin;
  }
  *final_index = index;
}

__global__ void stream_kernel(const uint4 *data, uint64_t count,
                              unsigned long long *sink) {
  __shared__ unsigned long long block_sums[256];
  unsigned long long local = 0;
  for (uint64_t i = static_cast<uint64_t>(blockIdx.x) * blockDim.x +
                    threadIdx.x;
       i < count; i += static_cast<uint64_t>(blockDim.x) * gridDim.x) {
    const uint4 value = load_cg_u32x4(data + i);
    local += static_cast<unsigned long long>(value.x) + value.y + value.z +
             value.w;
  }
  block_sums[threadIdx.x] = local;
  __syncthreads();
  for (unsigned int offset = blockDim.x / 2; offset > 0; offset >>= 1) {
    if (threadIdx.x < offset) {
      block_sums[threadIdx.x] += block_sums[threadIdx.x + offset];
    }
    __syncthreads();
  }
  if (threadIdx.x == 0) {
    atomicAdd(sink, block_sums[0]);
  }
}

static uint64_t parse_u64(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const unsigned long long value = std::strtoull(text, &end, 10);
  if (errno != 0 || end == text || *end != '\0') {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return static_cast<uint64_t>(value);
}

static double parse_double(const char *text, const char *name,
                           bool allow_zero = false) {
  errno = 0;
  char *end = nullptr;
  const double value = std::strtod(text, &end);
  if (errno != 0 || end == text || *end != '\0' || !std::isfinite(value) ||
      (allow_zero ? value < 0.0 : value <= 0.0)) {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return value;
}

int main(int argc, char **argv) {
  if (argc != 11) {
    std::cerr << "Usage: " << argv[0]
              << " <hot_mib> <cold_mib> <line_bytes> <probe_accesses> "
                 "<repetitions> <seed> <device> <normal|persist> "
                 "<setaside_mib> <hit_ratio>\n";
    return EXIT_FAILURE;
  }

  const double hot_mib = parse_double(argv[1], "hot_mib");
  const double cold_mib = parse_double(argv[2], "cold_mib", true);
  const uint64_t line_bytes = parse_u64(argv[3], "line_bytes");
  const uint64_t probe_accesses = parse_u64(argv[4], "probe_accesses");
  const uint64_t repetitions = parse_u64(argv[5], "repetitions");
  const uint64_t seed = parse_u64(argv[6], "seed");
  const int device = static_cast<int>(parse_u64(argv[7], "device"));
  const std::string policy = argv[8];
  const double setaside_mib = parse_double(argv[9], "setaside_mib", true);
  const double hit_ratio = parse_double(argv[10], "hit_ratio", true);

  if (policy != "normal" && policy != "persist") {
    std::cerr << "policy must be normal or persist\n";
    return EXIT_FAILURE;
  }
  if (hit_ratio > 1.0) {
    std::cerr << "hit_ratio must be in [0, 1]\n";
    return EXIT_FAILURE;
  }
  if (line_bytes < sizeof(uint32_t) ||
      line_bytes % sizeof(uint32_t) != 0) {
    std::cerr << "line_bytes must be a multiple of 4\n";
    return EXIT_FAILURE;
  }

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp properties{};
  CUDA_CHECK(cudaGetDeviceProperties(&properties, device));
  const uint64_t hot_bytes = static_cast<uint64_t>(
      std::llround(hot_mib * 1024.0 * 1024.0));
  const uint64_t cold_bytes = static_cast<uint64_t>(
      std::llround(cold_mib * 1024.0 * 1024.0));
  const uint64_t line_count = hot_bytes / line_bytes;
  const uint64_t words_per_line = line_bytes / sizeof(uint32_t);
  const uint64_t word_count = line_count * words_per_line;
  if (line_count < 2 || word_count > std::numeric_limits<uint32_t>::max()) {
    std::cerr << "unsupported hot footprint\n";
    return EXIT_FAILURE;
  }

  std::vector<uint32_t> host_next(word_count, 0);
  std::vector<uint32_t> order(line_count);
  std::iota(order.begin(), order.end(), 0);
  std::mt19937_64 generator(seed);
  std::shuffle(order.begin(), order.end(), generator);
  for (uint64_t i = 0; i < line_count; ++i) {
    const uint32_t current = static_cast<uint32_t>(
        static_cast<uint64_t>(order[i]) * words_per_line);
    const uint32_t next = static_cast<uint32_t>(
        static_cast<uint64_t>(order[(i + 1) % line_count]) * words_per_line);
    host_next[current] = next;
  }
  const uint32_t start =
      static_cast<uint32_t>(static_cast<uint64_t>(order[0]) * words_per_line);

  uint32_t *device_hot = nullptr;
  uint4 *device_cold = nullptr;
  uint4 *device_flush = nullptr;
  uint64_t *device_elapsed = nullptr;
  uint32_t *device_final = nullptr;
  unsigned long long *device_sink = nullptr;
  const uint64_t flush_bytes =
      std::max<uint64_t>(properties.l2CacheSize * 3ULL, 256ULL << 20);
  CUDA_CHECK(cudaMalloc(&device_hot, hot_bytes));
  CUDA_CHECK(cudaMalloc(&device_cold, std::max<uint64_t>(cold_bytes, 16)));
  CUDA_CHECK(cudaMalloc(&device_flush, flush_bytes));
  CUDA_CHECK(cudaMalloc(&device_elapsed, sizeof(uint64_t)));
  CUDA_CHECK(cudaMalloc(&device_final, sizeof(uint32_t)));
  CUDA_CHECK(cudaMalloc(&device_sink, sizeof(unsigned long long)));
  CUDA_CHECK(cudaMemcpy(device_hot, host_next.data(), hot_bytes,
                        cudaMemcpyHostToDevice));
  CUDA_CHECK(cudaMemset(device_cold, 1, std::max<uint64_t>(cold_bytes, 16)));
  CUDA_CHECK(cudaMemset(device_flush, 2, flush_bytes));

  cudaStream_t stream;
  CUDA_CHECK(cudaStreamCreate(&stream));
  size_t requested_setaside = static_cast<size_t>(
      std::llround(setaside_mib * 1024.0 * 1024.0));
  requested_setaside = std::min(
      requested_setaside,
      static_cast<size_t>(properties.persistingL2CacheMaxSize));
  if (policy == "persist") {
    CUDA_CHECK(cudaDeviceSetLimit(cudaLimitPersistingL2CacheSize,
                                  requested_setaside));
    cudaStreamAttrValue attribute{};
    attribute.accessPolicyWindow.base_ptr = device_hot;
    attribute.accessPolicyWindow.num_bytes =
        std::min<size_t>(hot_bytes, properties.accessPolicyMaxWindowSize);
    attribute.accessPolicyWindow.hitRatio = static_cast<float>(hit_ratio);
    attribute.accessPolicyWindow.hitProp = cudaAccessPropertyPersisting;
    attribute.accessPolicyWindow.missProp = cudaAccessPropertyStreaming;
    CUDA_CHECK(cudaStreamSetAttribute(
        stream, cudaStreamAttributeAccessPolicyWindow, &attribute));
  }

  constexpr int threads = 256;
  const int blocks = std::max(1, properties.multiProcessorCount * 4);
  const uint64_t flush_count = flush_bytes / sizeof(uint4);
  const uint64_t cold_count = cold_bytes / sizeof(uint4);

  std::cout
      << "run,policy,hot_mib,cold_mib,line_bytes,hot_line_count,"
         "probe_accesses,seed,setaside_requested_mib,setaside_effective_bytes,"
         "hit_ratio,elapsed_cycles,cycles_per_access,final_index\n";
  std::cout << std::setprecision(12);

  for (uint64_t run = 0; run < repetitions; ++run) {
    CUDA_CHECK(cudaCtxResetPersistingL2Cache());
    CUDA_CHECK(cudaMemsetAsync(device_sink, 0, sizeof(unsigned long long),
                               stream));
    stream_kernel<<<blocks, threads, 0, stream>>>(device_flush, flush_count,
                                                  device_sink);
    chase_hot_kernel<<<1, 1, 0, stream>>>(
        device_hot, start, line_count, false, device_elapsed, device_final);
    if (cold_count > 0) {
      stream_kernel<<<blocks, threads, 0, stream>>>(device_cold, cold_count,
                                                    device_sink);
    }
    chase_hot_kernel<<<1, 1, 0, stream>>>(
        device_hot, start, probe_accesses, true, device_elapsed, device_final);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaStreamSynchronize(stream));

    uint64_t elapsed = 0;
    uint32_t final_index = 0;
    CUDA_CHECK(cudaMemcpy(&elapsed, device_elapsed, sizeof(elapsed),
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(&final_index, device_final, sizeof(final_index),
                          cudaMemcpyDeviceToHost));
    std::cout << run << ',' << policy << ',' << hot_mib << ',' << cold_mib
              << ',' << line_bytes << ',' << line_count << ','
              << probe_accesses << ',' << seed << ',' << setaside_mib << ','
              << requested_setaside << ',' << hit_ratio << ',' << elapsed << ','
              << static_cast<double>(elapsed) /
                     static_cast<double>(probe_accesses)
              << ',' << final_index << '\n';
  }

  CUDA_CHECK(cudaStreamDestroy(stream));
  CUDA_CHECK(cudaFree(device_sink));
  CUDA_CHECK(cudaFree(device_final));
  CUDA_CHECK(cudaFree(device_elapsed));
  CUDA_CHECK(cudaFree(device_flush));
  CUDA_CHECK(cudaFree(device_cold));
  CUDA_CHECK(cudaFree(device_hot));
  return 0;
}


==> anc/src/l2_topology.cu <==
// Per-SM L2 access-latency topology probe for a single NVIDIA L40.
//
// The program measures dependent-load latency from every physical streaming
// multiprocessor (SM) to a chosen set of L2-resident cache lines. Two buffer
// shapes are supported:
//
//   single : a self-referencing chain that loops forever on one 128 B line at a
//            host-selected byte offset. Repeated ld.global.cg loads of that one
//            line are L2 hits to the single L2 slice that owns the address, so
//            the measured cycle count isolates the SM -> slice path. Sweeping
//            the offset moves the line across slices.
//   chain  : a random permutation pointer chain over a small L2-resident
//            footprint that touches many slices. The measured latency is the
//            SM's average distance to the slice ensemble (a near-uniform
//            control).
//
// Measurements are serialized across SMs by a global turn counter: only one
// block enters the timed region at a time, while the others back off with
// __nanosleep, so the timed load stream sees no on-chip contention. One block
// is forced per SM through a large dynamic shared-memory request, so a single
// launch covers all SMs.

#include <cuda_runtime.h>

#include <algorithm>
#include <cerrno>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <random>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                              \
    if (error__ != cudaSuccess) {                                              \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "     \
                << cudaGetErrorString(error__) << "\n";                        \
      std::exit(EXIT_FAILURE);                                                 \
    }                                                                          \
  } while (0)

__device__ __forceinline__ uint32_t physical_smid() {
  uint32_t id;
  asm volatile("mov.u32 %0, %%smid;" : "=r"(id));
  return id;
}

__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *address) {
  uint32_t value;
  asm volatile("ld.global.cg.u32 %0, [%1];"
               : "=r"(value)
               : "l"(address)
               : "memory");
  return value;
}

// One block per SM. Thread 0 of each block claims a turn, waits for its turn,
// warms the chain, then times a dependent-load stream while holding the turn.
__global__ void per_sm_latency_kernel(const uint32_t *next, uint32_t start,
                                      uint64_t warm_accesses,
                                      uint64_t measured_accesses,
                                      int *turn_claim, int *now_serving,
                                      uint32_t *out_smid, int *out_turn,
                                      uint64_t *out_cycles,
                                      uint32_t *out_sink) {
  if (threadIdx.x != 0) {
    return;
  }
  const int block = blockIdx.x;
  out_smid[block] = physical_smid();

  const int my_turn = atomicAdd(turn_claim, 1);
  out_turn[block] = my_turn;

  // Wait for an exclusive turn. Non-active blocks back off so they generate no
  // on-chip traffic while another block is being timed.
  while (atomicAdd(now_serving, 0) != my_turn) {
    __nanosleep(2000);
  }

  uint32_t index = start;
  for (uint64_t i = 0; i < warm_accesses; ++i) {
    index = load_cg_u32(next + index);
  }

  __threadfence();
  const uint64_t begin = clock64();
  for (uint64_t i = 0; i < measured_accesses; ++i) {
    index = load_cg_u32(next + index);
  }
  const uint64_t end = clock64();
  __threadfence();

  out_cycles[block] = end - begin;
  out_sink[block] = index;

  // Release the turn to the next block.
  atomicExch(now_serving, my_turn + 1);
}

// One block per SM measures a P-probe latency fingerprint in a single
// serialized turn: for each probe offset it warms and times a dependent-load
// stream on that one line. One launch yields a full shot (all SMs x P probes),
// used as labeled training data for the SM-placement oracle.
__global__ void per_sm_fingerprint_kernel(const uint32_t *next,
                                          const uint32_t *starts, int n_probes,
                                          uint64_t warm_accesses,
                                          uint64_t measured_accesses,
                                          int *turn_claim, int *now_serving,
                                          uint32_t *out_smid, int *out_turn,
                                          uint64_t *out_cycles,
                                          uint32_t *out_sink) {
  if (threadIdx.x != 0) {
    return;
  }
  const int block = blockIdx.x;
  out_smid[block] = physical_smid();

  const int my_turn = atomicAdd(turn_claim, 1);
  out_turn[block] = my_turn;
  while (atomicAdd(now_serving, 0) != my_turn) {
    __nanosleep(2000);
  }

  uint32_t sink = 0;
  for (int p = 0; p < n_probes; ++p) {
    uint32_t index = starts[p];
    for (uint64_t i = 0; i < warm_accesses; ++i) {
      index = load_cg_u32(next + index);
    }
    __threadfence();
    const uint64_t begin = clock64();
    for (uint64_t i = 0; i < measured_accesses; ++i) {
      index = load_cg_u32(next + index);
    }
    const uint64_t end = clock64();
    out_cycles[static_cast<uint64_t>(block) * n_probes + p] = end - begin;
    sink ^= index;
  }
  out_sink[block] = sink;
  atomicExch(now_serving, my_turn + 1);
}

static uint64_t parse_u64(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const unsigned long long value = std::strtoull(text, &end, 10);
  if (errno != 0 || end == text || *end != '\0') {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return static_cast<uint64_t>(value);
}

static double parse_double(const char *text, const char *name) {
  errno = 0;
  char *end = nullptr;
  const double value = std::strtod(text, &end);
  if (errno != 0 || end == text || *end != '\0' || !std::isfinite(value) ||
      value <= 0.0) {
    std::cerr << "Invalid " << name << ": " << text << "\n";
    std::exit(EXIT_FAILURE);
  }
  return value;
}

int main(int argc, char **argv) {
  if (argc < 9) {
    std::cerr
        << "Usage:\n  " << argv[0]
        << " single <arena_mib> <offset_start_bytes> <offset_step_bytes> "
           "<offset_count> <warm> <measured> <reps> <seed> <device>\n  "
        << argv[0]
        << " chain <footprint_mib> <line_bytes> <warm> <measured> <reps> "
           "<seed> <device>\n  "
        << argv[0]
        << " fingerprint <arena_mib> <offset_start_bytes> <offset_step_bytes> "
           "<n_probes> <warm> <measured> <shots> <seed> <device>\n";
    return EXIT_FAILURE;
  }

  const std::string mode = argv[1];
  const int device = static_cast<int>(parse_u64(argv[argc - 1], "device"));
  CUDA_CHECK(cudaSetDevice(device));

  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  int core_clock_khz = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(&core_clock_khz, cudaDevAttrClockRate,
                                    device));
  const int num_sm = prop.multiProcessorCount;

  // Force one resident block per SM by reserving more than half of the SM's
  // shared memory for each block.
  const size_t shared_per_sm = prop.sharedMemPerMultiprocessor;
  size_t dyn_shared = shared_per_sm / 2 + 1024;
  if (dyn_shared > shared_per_sm) {
    dyn_shared = shared_per_sm - 1024;
  }
  CUDA_CHECK(cudaFuncSetAttribute(per_sm_latency_kernel,
                                  cudaFuncAttributeMaxDynamicSharedMemorySize,
                                  static_cast<int>(dyn_shared)));
  CUDA_CHECK(cudaFuncSetAttribute(per_sm_fingerprint_kernel,
                                  cudaFuncAttributeMaxDynamicSharedMemorySize,
                                  static_cast<int>(dyn_shared)));
  int blocks_per_sm = 0;
  CUDA_CHECK(cudaOccupancyMaxActiveBlocksPerMultiprocessor(
      &blocks_per_sm, per_sm_latency_kernel, 32, dyn_shared));
  std::cerr << "num_sm=" << num_sm << " dyn_shared=" << dyn_shared
            << " blocks_per_sm=" << blocks_per_sm << "\n";

  // Device scratch shared by every launch.
  int *turn_claim = nullptr;
  int *now_serving = nullptr;
  uint32_t *out_smid = nullptr;
  int *out_turn = nullptr;
  uint64_t *out_cycles = nullptr;
  uint32_t *out_sink = nullptr;
  CUDA_CHECK(cudaMalloc(&turn_claim, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&now_serving, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&out_smid, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&out_turn, sizeof(int) * num_sm));
  const int max_probes = 64;
  CUDA_CHECK(cudaMalloc(&out_cycles, sizeof(uint64_t) * num_sm * max_probes));
  CUDA_CHECK(cudaMalloc(&out_sink, sizeof(uint32_t) * num_sm));

  std::vector<uint32_t> h_smid(num_sm);
  std::vector<int> h_turn(num_sm);
  std::vector<uint64_t> h_cycles(num_sm);

  std::cout << std::setprecision(12);
  if (mode == "single" || mode == "chain") {
    std::cout << "mode,probe_id,probe_bytes,rep,block,smid,turn,measured,"
                 "elapsed_cycles,cycles_per_access,core_clock_khz\n";
  }

  auto launch_one = [&](const std::string &mode_label, long long probe_id,
                        long long probe_bytes, uint64_t rep, uint32_t start,
                        const uint32_t *device_next, uint64_t warm,
                        uint64_t measured) {
    CUDA_CHECK(cudaMemset(turn_claim, 0, sizeof(int)));
    CUDA_CHECK(cudaMemset(now_serving, 0, sizeof(int)));
    per_sm_latency_kernel<<<num_sm, 32, dyn_shared>>>(
        device_next, start, warm, measured, turn_claim, now_serving, out_smid,
        out_turn, out_cycles, out_sink);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());
    CUDA_CHECK(cudaMemcpy(h_smid.data(), out_smid, sizeof(uint32_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_turn.data(), out_turn, sizeof(int) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_cycles.data(), out_cycles, sizeof(uint64_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    for (int b = 0; b < num_sm; ++b) {
      std::cout << mode_label << ',' << probe_id << ',' << probe_bytes << ','
                << rep << ',' << b << ',' << h_smid[b] << ',' << h_turn[b] << ','
                << measured << ',' << h_cycles[b] << ','
                << static_cast<double>(h_cycles[b]) /
                       static_cast<double>(measured)
                << ',' << core_clock_khz << '\n';
    }
    std::cout.flush();
  };

  if (mode == "single") {
    if (argc != 11) {
      std::cerr << "single mode expects 9 parameters\n";
      return EXIT_FAILURE;
    }
    const double arena_mib = parse_double(argv[2], "arena_mib");
    const uint64_t offset_start = parse_u64(argv[3], "offset_start_bytes");
    const uint64_t offset_step = parse_u64(argv[4], "offset_step_bytes");
    const uint64_t offset_count = parse_u64(argv[5], "offset_count");
    const uint64_t warm = parse_u64(argv[6], "warm");
    const uint64_t measured = parse_u64(argv[7], "measured");
    const uint64_t reps = parse_u64(argv[8], "reps");

    const uint64_t arena_bytes =
        static_cast<uint64_t>(std::llround(arena_mib * 1024.0 * 1024.0));
    const uint64_t word_count = arena_bytes / sizeof(uint32_t);
    const uint64_t max_offset =
        offset_start + (offset_count == 0 ? 0 : (offset_count - 1)) *
                           offset_step;
    if (max_offset / sizeof(uint32_t) >= word_count) {
      std::cerr << "offset sweep exceeds arena\n";
      return EXIT_FAILURE;
    }

    // Self-referencing buffer: buf[i] = i, so any start word loops on its own
    // 128 B line forever.
    std::vector<uint32_t> host_next(word_count);
    std::iota(host_next.begin(), host_next.end(), 0u);
    uint32_t *device_next = nullptr;
    CUDA_CHECK(cudaMalloc(&device_next, arena_bytes));
    CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), arena_bytes,
                          cudaMemcpyHostToDevice));

    for (uint64_t oi = 0; oi < offset_count; ++oi) {
      const uint64_t offset_bytes = offset_start + oi * offset_step;
      const uint32_t start = static_cast<uint32_t>(offset_bytes / sizeof(uint32_t));
      for (uint64_t rep = 0; rep < reps; ++rep) {
        launch_one("single", static_cast<long long>(oi),
                   static_cast<long long>(offset_bytes), rep, start,
                   device_next, warm, measured);
      }
    }
    CUDA_CHECK(cudaFree(device_next));
  } else if (mode == "chain") {
    if (argc != 9) {
      std::cerr << "chain mode expects 7 parameters\n";
      return EXIT_FAILURE;
    }
    const double footprint_mib = parse_double(argv[2], "footprint_mib");
    const uint64_t line_bytes = parse_u64(argv[3], "line_bytes");
    const uint64_t warm = parse_u64(argv[4], "warm");
    const uint64_t measured = parse_u64(argv[5], "measured");
    const uint64_t reps = parse_u64(argv[6], "reps");
    const uint64_t seed = parse_u64(argv[7], "seed");
    if (line_bytes < sizeof(uint32_t) || line_bytes % sizeof(uint32_t) != 0) {
      std::cerr << "line_bytes must be a multiple of 4\n";
      return EXIT_FAILURE;
    }
    const uint64_t requested_bytes =
        static_cast<uint64_t>(std::llround(footprint_mib * 1024.0 * 1024.0));
    const uint64_t line_count = requested_bytes / line_bytes;
    const uint64_t words_per_line = line_bytes / sizeof(uint32_t);
    const uint64_t word_count = line_count * words_per_line;
    if (line_count < 2 ||
        word_count > std::numeric_limits<uint32_t>::max()) {
      std::cerr << "footprint out of range\n";
      return EXIT_FAILURE;
    }
    std::vector<uint32_t> host_next(word_count, 0);
    std::vector<uint32_t> order(line_count);
    std::iota(order.begin(), order.end(), 0);
    std::mt19937_64 generator(seed);
    std::shuffle(order.begin(), order.end(), generator);
    for (uint64_t i = 0; i < line_count; ++i) {
      const uint32_t cur =
          static_cast<uint32_t>(static_cast<uint64_t>(order[i]) * words_per_line);
      const uint32_t nxt = static_cast<uint32_t>(
          static_cast<uint64_t>(order[(i + 1) % line_count]) * words_per_line);
      host_next[cur] = nxt;
    }
    const uint32_t start =
        static_cast<uint32_t>(static_cast<uint64_t>(order[0]) * words_per_line);
    const uint64_t actual_bytes = word_count * sizeof(uint32_t);
    uint32_t *device_next = nullptr;
    CUDA_CHECK(cudaMalloc(&device_next, actual_bytes));
    CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), actual_bytes,
                          cudaMemcpyHostToDevice));
    for (uint64_t rep = 0; rep < reps; ++rep) {
      launch_one("chain", 0, static_cast<long long>(requested_bytes), rep, start,
                 device_next, warm, measured);
    }
    CUDA_CHECK(cudaFree(device_next));
  } else if (mode == "fingerprint") {
    if (argc != 11) {
      std::cerr << "fingerprint mode expects 9 parameters\n";
      return EXIT_FAILURE;
    }
    const double arena_mib = parse_double(argv[2], "arena_mib");
    const uint64_t offset_start = parse_u64(argv[3], "offset_start_bytes");
    const uint64_t offset_step = parse_u64(argv[4], "offset_step_bytes");
    const int n_probes = static_cast<int>(parse_u64(argv[5], "n_probes"));
    const uint64_t warm = parse_u64(argv[6], "warm");
    const uint64_t measured = parse_u64(argv[7], "measured");
    const uint64_t shots = parse_u64(argv[8], "shots");
    if (n_probes < 1 || n_probes > max_probes) {
      std::cerr << "n_probes must be in [1, " << max_probes << "]\n";
      return EXIT_FAILURE;
    }
    const uint64_t arena_bytes =
        static_cast<uint64_t>(std::llround(arena_mib * 1024.0 * 1024.0));
    const uint64_t word_count = arena_bytes / sizeof(uint32_t);
    const uint64_t max_offset = offset_start + (n_probes - 1) * offset_step;
    if (max_offset / sizeof(uint32_t) >= word_count) {
      std::cerr << "probe bank exceeds arena\n";
      return EXIT_FAILURE;
    }
    std::vector<uint32_t> host_next(word_count);
    std::iota(host_next.begin(), host_next.end(), 0u);
    uint32_t *device_next = nullptr;
    CUDA_CHECK(cudaMalloc(&device_next, arena_bytes));
    CUDA_CHECK(cudaMemcpy(device_next, host_next.data(), arena_bytes,
                          cudaMemcpyHostToDevice));

    std::vector<uint32_t> host_starts(n_probes);
    for (int p = 0; p < n_probes; ++p) {
      host_starts[p] =
          static_cast<uint32_t>((offset_start + p * offset_step) / sizeof(uint32_t));
    }
    uint32_t *device_starts = nullptr;
    CUDA_CHECK(cudaMalloc(&device_starts, sizeof(uint32_t) * n_probes));
    CUDA_CHECK(cudaMemcpy(device_starts, host_starts.data(),
                          sizeof(uint32_t) * n_probes, cudaMemcpyHostToDevice));

    // Wide CSV: one row per (shot, SM); the P fingerprint latencies follow.
    std::cout << "shot,block,smid,turn,measured";
    for (int p = 0; p < n_probes; ++p) {
      std::cout << ",lat_" << p;
    }
    std::cout << "\n";

    std::vector<uint64_t> h_fp(static_cast<size_t>(num_sm) * n_probes);
    for (uint64_t shot = 0; shot < shots; ++shot) {
      CUDA_CHECK(cudaMemset(turn_claim, 0, sizeof(int)));
      CUDA_CHECK(cudaMemset(now_serving, 0, sizeof(int)));
      per_sm_fingerprint_kernel<<<num_sm, 32, dyn_shared>>>(
          device_next, device_starts, n_probes, warm, measured, turn_claim,
          now_serving, out_smid, out_turn, out_cycles, out_sink);
      CUDA_CHECK(cudaGetLastError());
      CUDA_CHECK(cudaDeviceSynchronize());
      CUDA_CHECK(cudaMemcpy(h_smid.data(), out_smid, sizeof(uint32_t) * num_sm,
                            cudaMemcpyDeviceToHost));
      CUDA_CHECK(cudaMemcpy(h_turn.data(), out_turn, sizeof(int) * num_sm,
                            cudaMemcpyDeviceToHost));
      CUDA_CHECK(cudaMemcpy(h_fp.data(), out_cycles,
                            sizeof(uint64_t) * num_sm * n_probes,
                            cudaMemcpyDeviceToHost));
      for (int b = 0; b < num_sm; ++b) {
        std::cout << shot << ',' << b << ',' << h_smid[b] << ',' << h_turn[b]
                  << ',' << measured;
        for (int p = 0; p < n_probes; ++p) {
          const double cyc = static_cast<double>(h_fp[static_cast<size_t>(b) * n_probes + p]) /
                             static_cast<double>(measured);
          std::cout << ',' << cyc;
        }
        std::cout << '\n';
      }
      std::cout.flush();
    }
    CUDA_CHECK(cudaFree(device_starts));
    CUDA_CHECK(cudaFree(device_next));
  } else {
    std::cerr << "unknown mode: " << mode << "\n";
    return EXIT_FAILURE;
  }

  CUDA_CHECK(cudaFree(out_sink));
  CUDA_CHECK(cudaFree(out_cycles));
  CUDA_CHECK(cudaFree(out_turn));
  CUDA_CHECK(cudaFree(out_smid));
  CUDA_CHECK(cudaFree(now_serving));
  CUDA_CHECK(cudaFree(turn_claim));
  return 0;
}


==> anc/src/memory_saturation.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <iomanip>
#include <iostream>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                               \
    if (error__ != cudaSuccess) {                                               \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "   \
                << cudaGetErrorString(error__) << "\n";                         \
      std::exit(EXIT_FAILURE);                                                  \
    }                                                                          \
  } while (0)

__global__ void read_modify_write_kernel(float4 *data, uint64_t count,
                                         int fma_iterations) {
  const uint64_t start =
      static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  const uint64_t stride = static_cast<uint64_t>(blockDim.x) * gridDim.x;
  for (uint64_t index = start; index < count; index += stride) {
    float4 value = data[index];
    for (int iteration = 0; iteration < fma_iterations; ++iteration) {
      value.x = fmaf(value.x, 1.000000119f, 0.000000119f);
      value.y = fmaf(value.y, 0.999999881f, 0.000000238f);
      value.z = fmaf(value.z, 1.000000238f, -0.000000119f);
      value.w = fmaf(value.w, 0.999999762f, 0.000000357f);
    }
    data[index] = value;
  }
}

int main(int argc, char **argv) {
  if (argc != 5) {
    std::cerr << "Usage: " << argv[0]
              << " <working_set_gib> <duration_seconds> <fma_iterations> "
                 "<device>\n";
    return EXIT_FAILURE;
  }

  const double working_set_gib = std::stod(argv[1]);
  const double duration_seconds = std::stod(argv[2]);
  const int fma_iterations = std::stoi(argv[3]);
  const int device = std::stoi(argv[4]);
  if (!(working_set_gib > 0.0) || !(duration_seconds > 0.0) ||
      fma_iterations < 0) {
    std::cerr << "invalid argument\n";
    return EXIT_FAILURE;
  }

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp properties{};
  CUDA_CHECK(cudaGetDeviceProperties(&properties, device));
  size_t free_bytes = 0;
  size_t total_bytes = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_bytes, &total_bytes));

  uint64_t requested_bytes = static_cast<uint64_t>(
      std::llround(working_set_gib * 1024.0 * 1024.0 * 1024.0));
  requested_bytes -= requested_bytes % sizeof(float4);
  constexpr uint64_t reserve_bytes = 2ULL << 30;
  if (requested_bytes + reserve_bytes > free_bytes) {
    std::cerr << "requested allocation leaves less than 2 GiB free: requested="
              << requested_bytes << " free=" << free_bytes << "\n";
    return EXIT_FAILURE;
  }

  float4 *data = nullptr;
  CUDA_CHECK(cudaMalloc(&data, requested_bytes));
  CUDA_CHECK(cudaMemset(data, 0, requested_bytes));
  const uint64_t count = requested_bytes / sizeof(float4);
  const int threads = 256;
  const int blocks = properties.multiProcessorCount * 8;

  for (int warmup = 0; warmup < 3; ++warmup) {
    read_modify_write_kernel<<<blocks, threads>>>(data, count, fma_iterations);
  }
  CUDA_CHECK(cudaDeviceSynchronize());

  cudaEvent_t begin;
  cudaEvent_t end;
  CUDA_CHECK(cudaEventCreate(&begin));
  CUDA_CHECK(cudaEventCreate(&end));
  const double bytes_per_pass = static_cast<double>(requested_bytes) * 2.0;
  const double flops_per_pass =
      static_cast<double>(count) * 4.0 * 2.0 * fma_iterations;

  std::cout << "pass,working_set_bytes,fma_iterations,elapsed_ms,"
               "effective_gb_per_s,tflop_per_s\n";
  std::cout << std::setprecision(12);

  const auto wall_begin = std::chrono::steady_clock::now();
  uint64_t pass = 0;
  do {
    CUDA_CHECK(cudaEventRecord(begin));
    read_modify_write_kernel<<<blocks, threads>>>(data, count, fma_iterations);
    CUDA_CHECK(cudaEventRecord(end));
    CUDA_CHECK(cudaEventSynchronize(end));
    float elapsed_ms = 0.0f;
    CUDA_CHECK(cudaEventElapsedTime(&elapsed_ms, begin, end));
    const double seconds = static_cast<double>(elapsed_ms) / 1000.0;
    const double gb_per_s = bytes_per_pass / seconds / 1.0e9;
    const double tflop_per_s = flops_per_pass / seconds / 1.0e12;
    std::cout << pass << ',' << requested_bytes << ',' << fma_iterations << ','
              << elapsed_ms << ',' << gb_per_s << ',' << tflop_per_s << '\n';
    ++pass;
  } while (std::chrono::duration<double>(std::chrono::steady_clock::now() -
                                         wall_begin)
               .count() < duration_seconds);

  CUDA_CHECK(cudaEventDestroy(end));
  CUDA_CHECK(cudaEventDestroy(begin));
  CUDA_CHECK(cudaFree(data));
  return 0;
}


==> anc/src/placement_sched.cu <==
// NUCA-aware work placement on a single GPU.
//
// A fixed amount of latency-bound dependent-load work is distributed across the
// SMs under three policies, and the wall-clock makespan (time until the last SM
// finishes) is measured with CUDA events:
//
//   oblivious : every SM does the same amount of work (no topology knowledge).
//   aware     : work per SM is proportional to 1/latency, using the per-SM L2
//               latency map from the topology study (the model). Faster SMs do
//               more, so all SMs finish together.
//   dynamic   : a global atomic work queue; each block pulls chunks until the
//               queue is empty, so the schedule balances itself at runtime
//               without any model.
//
// The total work is identical across policies; only its distribution differs.
// A large per-thread footprint (chain_kind=seq) puts the workload in the
// DRAM/bandwidth regime and fills VRAM, serving as a negative control where the
// topology no longer helps.

#include <cuda_runtime.h>

#include <algorithm>
#include <cerrno>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <numeric>
#include <random>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t error__ = (call);                                             \
    if (error__ != cudaSuccess) {                                             \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(error__) << "\n";                       \
      std::exit(EXIT_FAILURE);                                                \
    }                                                                         \
  } while (0)

__device__ __forceinline__ uint32_t physical_smid() {
  uint32_t id;
  asm volatile("mov.u32 %0, %%smid;" : "=r"(id));
  return id;
}

__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *address) {
  uint32_t value;
  asm volatile("ld.global.cg.u32 %0, [%1];" : "=r"(value) : "l"(address)
               : "memory");
  return value;
}

// Device-side builder for the sequential (DRAM-regime) buffer, so the footprint
// can fill VRAM without a large host allocation.
__global__ void seq_fill(uint32_t *buf, uint32_t region_words,
                         uint64_t total_words) {
  const uint64_t k = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  if (k >= total_words) return;
  const uint64_t base = (k / region_words) * region_words;
  const uint32_t j = static_cast<uint32_t>(k % region_words);
  buf[k] = static_cast<uint32_t>(base + (j + 1u) % region_words);
}

// Static schedule: each thread does work_per_sm[smid] dependent loads on its own
// region.
__global__ void static_kernel(const uint32_t *buf, uint32_t region_words,
                              const uint64_t *work_per_sm, uint32_t *sink) {
  const uint32_t sm = physical_smid();
  const uint64_t work = work_per_sm[sm];
  const uint64_t region =
      (static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x) *
      region_words;
  uint32_t idx = static_cast<uint32_t>(region);
  for (uint64_t i = 0; i < work; ++i) {
    idx = load_cg_u32(buf + idx);
  }
  sink[blockIdx.x * blockDim.x + threadIdx.x] = idx;
}

// Dynamic schedule: blocks pull fixed-size chunks from a global queue until it
// is empty. Self-balancing, no per-SM model.
__global__ void dynamic_kernel(const uint32_t *buf, uint32_t region_words,
                               uint64_t chunk_loads, uint64_t total_chunks,
                               unsigned long long *next_chunk, uint32_t *sink) {
  const uint64_t region =
      (static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x) *
      region_words;
  const uint32_t start = static_cast<uint32_t>(region);
  uint32_t idx = start;
  __shared__ unsigned long long claimed;
  for (;;) {
    if (threadIdx.x == 0) {
      claimed = atomicAdd(next_chunk, 1ULL);
    }
    __syncthreads();
    if (claimed >= total_chunks) {
      break;
    }
    for (uint64_t i = 0; i < chunk_loads; ++i) {
      idx = load_cg_u32(buf + idx);
    }
    __syncthreads();
  }
  sink[blockIdx.x * blockDim.x + threadIdx.x] = idx;
}

static uint64_t parse_u64(const char *t, const char *n) {
  errno = 0;
  char *e = nullptr;
  unsigned long long v = std::strtoull(t, &e, 10);
  if (errno || e == t || *e) { std::cerr << "bad " << n << ": " << t << "\n"; std::exit(1); }
  return v;
}

int main(int argc, char **argv) {
  if (argc != 9) {
    std::cerr << "Usage: " << argv[0]
              << " <region_words_per_thread> <threads_per_block> "
                 "<random|seq> <base_work> <reps> <seed> <lat_csv|none> "
                 "<device>\n";
    return 1;
  }
  const uint32_t region_words = static_cast<uint32_t>(parse_u64(argv[1], "region_words"));
  const int tpb = static_cast<int>(parse_u64(argv[2], "threads_per_block"));
  const std::string chain_kind = argv[3];
  const uint64_t base_work = parse_u64(argv[4], "base_work");
  const uint64_t reps = parse_u64(argv[5], "reps");
  const uint64_t seed = parse_u64(argv[6], "seed");
  const std::string lat_csv = argv[7];
  const int device = static_cast<int>(parse_u64(argv[8], "device"));

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  const int num_sm = prop.multiProcessorCount;
  int core_clock_khz = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(&core_clock_khz, cudaDevAttrClockRate, device));

  const size_t shared_per_sm = prop.sharedMemPerMultiprocessor;
  size_t dyn_shared = shared_per_sm / 2 + 1024;
  CUDA_CHECK(cudaFuncSetAttribute(static_kernel,
             cudaFuncAttributeMaxDynamicSharedMemorySize, (int)dyn_shared));
  CUDA_CHECK(cudaFuncSetAttribute(dynamic_kernel,
             cudaFuncAttributeMaxDynamicSharedMemorySize, (int)dyn_shared));

  const uint64_t n_regions = static_cast<uint64_t>(num_sm) * tpb;
  const uint64_t total_words = n_regions * region_words;
  const size_t bytes = total_words * sizeof(uint32_t);

  uint32_t *d_buf = nullptr;
  CUDA_CHECK(cudaMalloc(&d_buf, bytes));
  if (chain_kind == "random") {
    // Random cycle per region (host built): L2-resident latency-bound regime.
    std::vector<uint32_t> host(total_words);
    std::mt19937_64 gen(seed);
    for (uint64_t r = 0; r < n_regions; ++r) {
      const uint64_t base = r * region_words;
      std::vector<uint32_t> perm(region_words);
      std::iota(perm.begin(), perm.end(), 0u);
      std::shuffle(perm.begin(), perm.end(), gen);
      for (uint32_t k = 0; k < region_words; ++k) {
        host[base + perm[k]] = static_cast<uint32_t>(base + perm[(k + 1) % region_words]);
      }
    }
    CUDA_CHECK(cudaMemcpy(d_buf, host.data(), bytes, cudaMemcpyHostToDevice));
  } else {
    // Sequential cycle per region (built on device): DRAM/bandwidth regime,
    // used to fill VRAM as a negative control without a large host allocation.
    const uint64_t threads = 256;
    const uint64_t blocks = (total_words + threads - 1) / threads;
    seq_fill<<<blocks, threads>>>(d_buf, region_words, total_words);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());
  }

  // Per-SM latency estimate for the aware policy.
  std::vector<double> lat(num_sm, 1.0);
  bool have_lat = false;
  if (lat_csv != "none") {
    std::ifstream f(lat_csv);
    std::string line;
    std::getline(f, line);  // header
    while (std::getline(f, line)) {
      std::stringstream ss(line);
      std::string a, b;
      std::getline(ss, a, ',');
      std::getline(ss, b, ',');
      int sm = std::atoi(a.c_str());
      double l = std::atof(b.c_str());
      if (sm >= 0 && sm < num_sm && l > 0) { lat[sm] = l; have_lat = true; }
    }
  }

  const uint64_t total_loads_per_thread = base_work * num_sm;  // sum over SMs
  std::vector<uint64_t> w_oblivious(num_sm, base_work);
  std::vector<uint64_t> w_aware(num_sm, base_work);
  if (have_lat) {
    double inv_sum = 0.0;
    for (int s = 0; s < num_sm; ++s) inv_sum += 1.0 / lat[s];
    for (int s = 0; s < num_sm; ++s) {
      w_aware[s] = static_cast<uint64_t>(std::llround(
          total_loads_per_thread * (1.0 / lat[s]) / inv_sum));
      if (w_aware[s] < 1) w_aware[s] = 1;
    }
  }

  uint64_t *d_work = nullptr;
  CUDA_CHECK(cudaMalloc(&d_work, sizeof(uint64_t) * num_sm));
  uint32_t *d_sink = nullptr;
  CUDA_CHECK(cudaMalloc(&d_sink, sizeof(uint32_t) * n_regions));
  unsigned long long *d_next = nullptr;
  CUDA_CHECK(cudaMalloc(&d_next, sizeof(unsigned long long)));

  size_t free_b = 0, total_b = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_b, &total_b));
  const double vram_used_mib = (total_b - free_b) / (1024.0 * 1024.0);

  cudaEvent_t e0, e1;
  CUDA_CHECK(cudaEventCreate(&e0));
  CUDA_CHECK(cudaEventCreate(&e1));

  std::cout << "policy,lat_source,chain_kind,rep,threads_per_block,region_words,"
               "base_work,total_loads,makespan_ms,gloads_per_s,vram_used_mib,"
               "core_clock_khz\n";

  auto run_static = [&](const char *name, const std::vector<uint64_t> &w) {
    CUDA_CHECK(cudaMemcpy(d_work, w.data(), sizeof(uint64_t) * num_sm,
                          cudaMemcpyHostToDevice));
    const uint64_t total_loads =
        std::accumulate(w.begin(), w.end(), uint64_t{0}) * tpb;
    for (uint64_t r = 0; r < reps; ++r) {
      CUDA_CHECK(cudaEventRecord(e0));
      static_kernel<<<num_sm, tpb, dyn_shared>>>(d_buf, region_words, d_work, d_sink);
      CUDA_CHECK(cudaEventRecord(e1));
      CUDA_CHECK(cudaEventSynchronize(e1));
      float ms = 0;
      CUDA_CHECK(cudaEventElapsedTime(&ms, e0, e1));
      const double gls = total_loads / (ms / 1000.0) / 1e9;
      std::cout << name << ',' << (lat_csv == "none" ? "none" : lat_csv) << ','
                << chain_kind << ',' << r << ',' << tpb << ',' << region_words
                << ',' << base_work << ',' << total_loads << ',' << ms << ','
                << gls << ',' << vram_used_mib << ',' << core_clock_khz << '\n';
    }
  };

  run_static("oblivious", w_oblivious);
  if (have_lat) run_static("aware", w_aware);

  // Dynamic work-stealing with the same total work.
  const uint64_t chunk_loads = std::max<uint64_t>(1, base_work / 16);
  const uint64_t total_chunks = (total_loads_per_thread + chunk_loads - 1) / chunk_loads;
  const uint64_t total_loads_dyn = total_chunks * chunk_loads * tpb;
  for (uint64_t r = 0; r < reps; ++r) {
    CUDA_CHECK(cudaMemset(d_next, 0, sizeof(unsigned long long)));
    CUDA_CHECK(cudaEventRecord(e0));
    dynamic_kernel<<<num_sm, tpb, dyn_shared>>>(d_buf, region_words, chunk_loads,
                                                total_chunks, d_next, d_sink);
    CUDA_CHECK(cudaEventRecord(e1));
    CUDA_CHECK(cudaEventSynchronize(e1));
    float ms = 0;
    CUDA_CHECK(cudaEventElapsedTime(&ms, e0, e1));
    const double gls = total_loads_dyn / (ms / 1000.0) / 1e9;
    std::cout << "dynamic," << (lat_csv == "none" ? "none" : lat_csv) << ','
              << chain_kind << ',' << r << ',' << tpb << ',' << region_words
              << ',' << base_work << ',' << total_loads_dyn << ',' << ms << ','
              << gls << ',' << vram_used_mib << ',' << core_clock_khz << '\n';
  }

  CUDA_CHECK(cudaFree(d_next));
  CUDA_CHECK(cudaFree(d_sink));
  CUDA_CHECK(cudaFree(d_work));
  CUDA_CHECK(cudaFree(d_buf));
  return 0;
}


==> anc/src/topology_stability.cu <==
// Long-duration topology-stability probe under sustained full-GPU/VRAM load.
//
// A large buffer is allocated to fill most of VRAM and is hammered by a
// compute+memory load kernel in bursts that keep the GPU at full utilization.
// Between bursts, the per-SM L2 latency fingerprint is measured with the same
// 1-block-per-SM, turn-serialized probe used elsewhere, using the same 32-probe
// bank as the placement oracle so the snapshots are directly comparable to it.
// Each snapshot records, for every physical SM, its fingerprint and the elapsed
// time, so the stability of the topology (and of the location side channel)
// under sustained load can be quantified.

#include <cuda_runtime.h>

#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <iostream>
#include <numeric>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t e__ = (call);                                                  \
    if (e__ != cudaSuccess) {                                                  \
      std::cerr << "CUDA error " << __FILE__ << ":" << __LINE__ << ": "        \
                << cudaGetErrorString(e__) << "\n";                            \
      std::exit(1);                                                            \
    }                                                                          \
  } while (0)

__device__ __forceinline__ uint32_t physical_smid() {
  uint32_t id;
  asm volatile("mov.u32 %0, %%smid;" : "=r"(id));
  return id;
}
__device__ __forceinline__ uint32_t load_cg_u32(const uint32_t *a) {
  uint32_t v;
  asm volatile("ld.global.cg.u32 %0, [%1];" : "=r"(v) : "l"(a) : "memory");
  return v;
}

// Compute+memory load: read-modify-write float4 with FMAs over the big buffer.
__global__ void load_kernel(float4 *buf, uint64_t n, int iters) {
  uint64_t i = static_cast<uint64_t>(blockIdx.x) * blockDim.x + threadIdx.x;
  const uint64_t stride = static_cast<uint64_t>(gridDim.x) * blockDim.x;
  for (uint64_t k = i; k < n; k += stride) {
    float4 v = buf[k];
    for (int j = 0; j < iters; ++j) {
      v.x = fmaf(v.x, 1.0001f, 1.0f);
      v.y = fmaf(v.y, 1.0001f, 1.0f);
      v.z = fmaf(v.z, 1.0001f, 1.0f);
      v.w = fmaf(v.w, 1.0001f, 1.0f);
    }
    buf[k] = v;
  }
}

// Per-SM fingerprint probe (turn-serialized, one block per SM).
__global__ void fingerprint_kernel(const uint32_t *next, const uint32_t *starts,
                                   int n_probes, uint64_t warm, uint64_t measured,
                                   int *turn_claim, int *now_serving,
                                   uint32_t *out_smid, uint64_t *out_cycles,
                                   uint32_t *out_sink) {
  if (threadIdx.x != 0) return;
  const int b = blockIdx.x;
  out_smid[b] = physical_smid();
  const int my = atomicAdd(turn_claim, 1);
  while (atomicAdd(now_serving, 0) != my) __nanosleep(2000);
  uint32_t sink = 0;
  for (int p = 0; p < n_probes; ++p) {
    uint32_t idx = starts[p];
    for (uint64_t i = 0; i < warm; ++i) idx = load_cg_u32(next + idx);
    __threadfence();
    const uint64_t t0 = clock64();
    for (uint64_t i = 0; i < measured; ++i) idx = load_cg_u32(next + idx);
    const uint64_t t1 = clock64();
    out_cycles[static_cast<uint64_t>(b) * n_probes + p] = t1 - t0;
    sink ^= idx;
  }
  out_sink[b] = sink;
  atomicExch(now_serving, my + 1);
}

static uint64_t pu64(const char *t) { return std::strtoull(t, nullptr, 10); }
static double pf(const char *t) { return std::strtod(t, nullptr); }

int main(int argc, char **argv) {
  if (argc != 8) {
    std::cerr << "Usage: " << argv[0]
              << " <vram_gib> <duration_sec> <snapshot_period_sec> "
                 "<load_iters> <n_probes> <measured> <device>\n";
    return 1;
  }
  const double vram_gib = pf(argv[1]);
  const double duration_sec = pf(argv[2]);
  const double period_sec = pf(argv[3]);
  const int load_iters = (int)pu64(argv[4]);
  const int n_probes = (int)pu64(argv[5]);
  const uint64_t measured = pu64(argv[6]);
  const int device = (int)pu64(argv[7]);

  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  const int num_sm = prop.multiProcessorCount;
  int clk = 0;
  CUDA_CHECK(cudaDeviceGetAttribute(&clk, cudaDevAttrClockRate, device));

  // Big buffer to fill VRAM.
  const uint64_t big_bytes = (uint64_t)(vram_gib * (1ull << 30));
  const uint64_t n_float4 = big_bytes / sizeof(float4);
  float4 *d_big = nullptr;
  CUDA_CHECK(cudaMalloc(&d_big, n_float4 * sizeof(float4)));
  CUDA_CHECK(cudaMemset(d_big, 1, n_float4 * sizeof(float4)));

  // Small L2-resident self-loop bank for the probe (16 MiB).
  const uint64_t bank_words = (16ull << 20) / sizeof(uint32_t);
  std::vector<uint32_t> h_bank(bank_words);
  std::iota(h_bank.begin(), h_bank.end(), 0u);
  uint32_t *d_bank = nullptr;
  CUDA_CHECK(cudaMalloc(&d_bank, bank_words * sizeof(uint32_t)));
  CUDA_CHECK(cudaMemcpy(d_bank, h_bank.data(), bank_words * sizeof(uint32_t),
                        cudaMemcpyHostToDevice));
  std::vector<uint32_t> h_starts(n_probes);
  for (int p = 0; p < n_probes; ++p) h_starts[p] = (uint32_t)((256ull * p) / 4);
  uint32_t *d_starts = nullptr;
  CUDA_CHECK(cudaMalloc(&d_starts, sizeof(uint32_t) * n_probes));
  CUDA_CHECK(cudaMemcpy(d_starts, h_starts.data(), sizeof(uint32_t) * n_probes,
                        cudaMemcpyHostToDevice));

  const size_t shmem = prop.sharedMemPerMultiprocessor / 2 + 1024;
  CUDA_CHECK(cudaFuncSetAttribute(fingerprint_kernel,
             cudaFuncAttributeMaxDynamicSharedMemorySize, (int)shmem));

  int *d_turn, *d_serv;
  uint32_t *d_smid, *d_sink;
  uint64_t *d_cyc;
  CUDA_CHECK(cudaMalloc(&d_turn, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&d_serv, sizeof(int)));
  CUDA_CHECK(cudaMalloc(&d_smid, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&d_sink, sizeof(uint32_t) * num_sm));
  CUDA_CHECK(cudaMalloc(&d_cyc, sizeof(uint64_t) * num_sm * n_probes));
  std::vector<uint32_t> h_smid(num_sm);
  std::vector<uint64_t> h_cyc((uint64_t)num_sm * n_probes);

  const int load_blocks = num_sm * 32;
  std::cout << "snapshot,elapsed_sec,smid,measured,core_clock_khz";
  for (int p = 0; p < n_probes; ++p) std::cout << ",lat_" << p;
  std::cout << "\n";

  const auto t_start = std::chrono::steady_clock::now();
  auto elapsed = [&]() {
    return std::chrono::duration<double>(std::chrono::steady_clock::now() - t_start).count();
  };

  int snap = 0;
  while (elapsed() < duration_sec) {
    // Sustained load burst until the next snapshot is due.
    const double burst_end = std::min(elapsed() + period_sec, duration_sec);
    while (elapsed() < burst_end) {
      load_kernel<<<load_blocks, 256>>>(d_big, n_float4, load_iters);
      CUDA_CHECK(cudaGetLastError());
      CUDA_CHECK(cudaDeviceSynchronize());
    }
    // Probe snapshot (GPU hot, VRAM full).
    CUDA_CHECK(cudaMemset(d_turn, 0, sizeof(int)));
    CUDA_CHECK(cudaMemset(d_serv, 0, sizeof(int)));
    fingerprint_kernel<<<num_sm, 32, shmem>>>(d_bank, d_starts, n_probes, 24,
                                              measured, d_turn, d_serv, d_smid,
                                              d_cyc, d_sink);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaDeviceSynchronize());
    CUDA_CHECK(cudaMemcpy(h_smid.data(), d_smid, sizeof(uint32_t) * num_sm,
                          cudaMemcpyDeviceToHost));
    CUDA_CHECK(cudaMemcpy(h_cyc.data(), d_cyc,
                          sizeof(uint64_t) * num_sm * n_probes,
                          cudaMemcpyDeviceToHost));
    const double e = elapsed();
    for (int b = 0; b < num_sm; ++b) {
      std::cout << snap << ',' << e << ',' << h_smid[b] << ',' << measured << ','
                << clk;
      for (int p = 0; p < n_probes; ++p)
        std::cout << ',' << (double)h_cyc[(uint64_t)b * n_probes + p] / (double)measured;
      std::cout << '\n';
    }
    std::cout.flush();
    ++snap;
  }
  std::cerr << "snapshots=" << snap << " elapsed=" << elapsed() << "s\n";
  return 0;
}

